The small Davenport constant of $E_2\times C_3^r$ for $0\le r\le3$

Let $E_2$ be the extraspecial group of order $3^5$ and exponent three. We prove that $d(E_2\times C_3^r)=2r+10$ for $0\le r\le3$. The upper bounds follow from signed zero-block identities and two finite statements in the four-dimensional symplectic space over $\mathbb F_3$. The first supplies edge weights for all completable balanced triangles on any indexed list of at most sixteen nonzero vectors. The second supplies weights for the direction families that can occur in a critical list with no central terms. We give complete coverage arguments, exact certificate files, and separately implemented checking programs. A compression argument removes any need for an induction through smaller list lengths in the sixteen-term potential theorem. The formula for $r\ge4$ remains open.

==> anc/README.md <==
# Computational supplement

Paper: Andreas Volkmann, The small Davenport constant of E2 x C3^r for 0 <= r <= 3 (29 September 2026).

The paper has two finite inputs: `potential/` proves the sixteen-index edge-potential theorem, and `central_free/` proves the compatible-direction theorem. Both directories include source code, exact finite-field certificates, coverage arguments through their programs and manuscript sections, and complete recorded outputs. No preliminary chat notes or unverified exploratory computations are included.

Requirements: Python 3; NumPy for the independent projective-direction enumerations; a C++17 compiler for optional complete search replay. See each subdirectory README for its coordinate encoding and exact commands. No network access is used by the checks.

From this directory, run all quick stored-certificate checks with:

    python3 verify_all.py

Quick checks verify every stored edge weight and recorded coverage, and reconstruct the full weights of stored witness lists. They do not replace complete enumeration. Full replay commands and expected terminal messages are documented separately. The new capacity-two star enumeration and the central-free classification were fully rerun in preparation of this manuscript; the large sixteen-index circuit searches are supplied with their historical complete records, reviewed source, all stored kernel certificates and reproduction commands.

Coordinates: the manuscript uses (a1,b1,a2,b2). The `central_free/` legacy programs use (a1,a2,b1,b2); exchange the second and third coordinates. The potential direction files use little-endian ternary codes, whereas its star/circuit files use big-endian codes. Integer codes must not be transferred between these formats unchanged.

`SHA256SUMS` binds every supplied ancillary file other than itself. Run `sha256sum -c SHA256SUMS` before executing checks that may regenerate result files.


==> anc/SHA256SUMS <==
70a385fcd59f676d6e904c9ab37c768dfce5b7cab8e2a76884245705af7ae773  README.md
7bd0e7fc6d0d22c17354257d2b326d089ab31c7ebf9aef0ec89cc60587c8a9dd  central_free/README.md
54231ab408f122b4079ea559d9f514e69f9c0c43b078c9916483d10f7d6ef65c  central_free/R_edges.txt
7549eaa5c0188ced6b9085515e9f7bb49c94a112a1568f342c2f0affdc75d93a  central_free/certificates_verified.json
fc1ee427ee3432ec2f0305325990812093bca10602fcb2d747d5c81647133825  central_free/dcompat.decisions
e108e9e23e64b5a87b852d9d0bd49226b7a3ad5590ea9174f51f989c7b026253  central_free/dcompat.stdout
0a70108231d83c3b1bcd0d70247600c43a9e4ab73f83923ee2e410d17bbb7ef2  central_free/dcompat.weights
670fc7668f976678ffb16c75aa35de4014e511ac2068ba3b5f6ecbeccf2b67f8  central_free/dd_representatives.txt
eb2cf8a47a5ac12b4b7e2cfc5302e880287e53d5410ff6a3ddc1f9887060ca1f  central_free/e2univ.cpp
c157e9a8276e3d9e24367a0e32aa6e0469e2d332c43774710b32bbe8cf056666  central_free/enum_independent.log
844dc92316575e6f2dbe6187991a0591ef76b7590102d732261e9ebbcfc73238  central_free/negative_control.json
838f0bb95bafed97dad59bf803640e64afe3a9c0974f5fb113a6ef084bb5ee8b  central_free/verify_certificates.py
5126c5bc08e435b8a189d04b869c03ffae987b300b7a23341c5abc131a9e95df  central_free/verify_dd.py
814597fe72d5964eb13b3ff44fde360aa87ebe629e8934b2fac744b541501f99  potential/README.md
e66cb730ec91bfd040b2b3da601bff411bcbd68e12e8a8141a1bbea73b9c5a13  potential/circuit/circuit16_positive.txt
26ebd0477a98b065bd673c12e3b712c23df19c6608c588ab86d8e609b2d4736c  potential/circuit/circuit16_positive_cores.jsonl
d0d65549aa3686b05910e2825ce3832d18234b5947baa52233f308dea4837756  potential/circuit/circuit16_positive_progress.log
8ae5e56d5d645094c6d21c3ac12872ecebb6892d2aad6779e50fea8134808b8b  potential/circuit/circuit16_positive_result.json
70e74e084d9cbf73fe28a36a208770d6c23be8f44b45e6ed41dd723eaac5695f  potential/circuit/circuit16_positive_seed_runs.jsonl
3d28da2d99644789ddd237400ee4a4d5118ed1972d36e6b8826f299690a943c2  potential/circuit/circuit16_recheck.cpp
01c331efcab3d68f5dbadcbc2e28d9e952debce58dafbfe2166721901400373a  potential/circuit/circuit16_recheck_progress.log
9b63f1c553c284e819935d21e834309b2a4d559afda0131ae7232aca4ffa62d1  potential/circuit/circuit16_recheck_result.json
eb8b7e0214327461fef5168dc28f5ec0caba9c1ae6a838b059168e9245c9431c  potential/circuit/circuit16_remaining_zero.txt
e510d7032ef0e0d265ed6e5ab81f21e37519d994cff45ec05984875aa61cc024  potential/circuit/circuit16_seeds.json
ca96b4168b47279a6d63bcb90c245f5d806a8d62b81c04723d91fb5731d6a030  potential/circuit/circuit16_seeds.txt
f7eb6bf63d81b9d0253e034fdc8fab4f2ca808bb6775f2da333e799a19b8801d  potential/circuit/circuit16_zero_finish_cores.jsonl
76a9ee4b77a445a274e0a5d236075b31fcad93be24b14b04fa3eb941a2845c4e  potential/circuit/circuit16_zero_finish_progress.log
a7bb22f02f21c3531c25a6fdc486465a11ec3ada93aaf39a39af65c262cabd77  potential/circuit/circuit16_zero_finish_result.json
ef1c9af6788cd034a2ab66b5413b3195d8a8168e42a2acf22d1e9e7770da57c9  potential/circuit/circuit16_zero_finish_seed_runs.jsonl
3a0dafbe5867e4f38d70289db50da17e076c723227a0c45bb4483a516e580cde  potential/circuit/circuit_all16_cores.jsonl
39def9f917bd34263fb67aa36a3dea1910849de03cf7cffecc5143565339bc8c  potential/circuit/circuit_all16_independent_weights_verification.json
f81349f15111cf2604fe3f91a07b992201c867df3b6073df3403769060eb1ccc  potential/circuit/circuit_all16_progress.log
89d71d159dd16d9ab821fa252b0057a76c2d1063cbf1eb6bdd09c61206697251  potential/circuit/circuit_all16_reconstructed_weights.jsonl
c587fbd229add96eb7fe334504ca64e2b751a86c74fde36874f6ac5be89e2cb8  potential/circuit/circuit_all16_result.json
c3d676672da5723d98977ee3bcae7729f8de3fa7caca4483b25f3f2bf050517c  potential/circuit/circuit_all16_search.cpp
4c7b70aca7d23ae98e8261063d7e84deb84f64faa60abc613c9e346e026c7540  potential/circuit/circuit_all16_seed_runs.jsonl
acd24179d6b021f17f34eb6b56bf297125719a2a59efa0ca1f5c1696bc341cd8  potential/circuit/core16.hpp
918ba98d1ee8408a353d63cd43ea07b87403b1d6430d024a4d7f220e102fe602  potential/circuit/generate_circuit16_seeds.py
68ad1d27bf18295161749fa5e497ff7f94120c10a066dfbfde91d1775d21cf18  potential/circuit/verify_circuit16_cores.py
ee372f161cb437f99b225bf96d73bcbe744037056cc416ed9e7a021a3659d5bb  potential/directions/all8_direction_certs.txt
c1247b28b527c8b74c1b40a00f97ff23d588182abcc729fee9b46573416ea766  potential/directions/all8_direction_independent_result.json
37b39383b6749c21f557b55da095d44ffef745002332e96b8ff027191327a306  potential/directions/direction_geometry.py
8fd32de128bd88400dd024319106f836968e86c233dae2f4f63075fbf734deaf  potential/directions/direction_isolation_result.json
75ee2dde5a8fd6a52ee1ff1a77333fbbc06ff4d9df4c7d88abca1ec4a38fe511  potential/directions/exceptional_8_direction_sets.txt
e5f70a869f4eab8c49a72ccf3e20fa3e4c62248579cef3b0e83b85e191da3fb0  potential/directions/verify_R.py
7a5e02a9ef09a0a70489df5c826e73462f9f72296a38300671d0c46b99e67fdf  potential/directions/verify_all8_direction_cover.py
ea2847abf4deea3b48734ba63ca7e8fb745e3608dfc6b2ae3034e9bda3b075e0  potential/directions/verify_direction_isolation.py
07573153273997b7ff0a55979c20cf498f7761c21b8eef18c7fd957a4f69d1d3  potential/directions/zertifikat_R_standard.txt
29d16a2230c88abb027f5f3ce04240a3a5bb5d13c9ee17c5c5bc9f1a8d0ec332  potential/manifest.json
5f791a8875e9e45d5fb9498039b43e971b50ee4647a2981ea2bd38b58f5259e4  potential/quick_check.log
14f8dee28a0864d9f4c0c7f1496185d7b76c1b0119ba913f96f8f09b92b54cd2  potential/quick_check.py
53b3aeebb9ed42ad15564a12f69657cd47254a1ce5f53c8ca5e1b8134ffbb3cb  potential/stars/certify_s16_cap2.cpp
4b9e822f71c1e0cecb5f9ffe4d3cfdf4a58c3d44147e523a90cbeae5f9f2a5d2  potential/stars/check_s16cap2_coverage.py
acd24179d6b021f17f34eb6b56bf297125719a2a59efa0ca1f5c1696bc341cd8  potential/stars/core16.hpp
2d81a65c4f05d583a71b3812b6a750a92f8967d5418db2a11a190f79839fa0e4  potential/stars/s16cap2_122.jsonl
54d1843da2910f3b465a2f5b031f4f433ee0e703caefd21e01add6c4449d94ff  potential/stars/s16cap2_122_progress.log
79000cb1ebd25bf77456a3be65ed1c8cbb949a92a4a1acfacc700543b880fe7f  potential/stars/s16cap2_122_result.json
a83accd1db5ecc3644fb3f4540a36d37dda1558c7fc084f80c86b79d4f1f5c51  potential/stars/s16cap2_222.jsonl
27f5160ed3e7cba7ffffa3f6b8333778c875dd253ea02f7da51ae6b2b86045c5  potential/stars/s16cap2_222_progress.log
a56f7af6b4bac281a8ee97523d172c0d3c864c39a8fc632478553a92f284e53b  potential/stars/s16cap2_222_result.json
96787574e8aa12e5b5e9cfe86c34ff378e6227780b35d5c8ad02e80de3146934  potential/stars/s16cap2_coverage.json
9879606894753db59cc8de44c41ecca38159e8d1d42f4b7c58f9159b2088fd95  potential/stars/s16cap2_independent_verification.json
c79ce59d3b72fc05a013c0e88ee28bfad71284f729cb9ca249bdfde1f2cd03bd  potential/stars/s16cap2_reconstructed_weights.jsonl
ec8101bed14599ffb9a6926f8757545a6dc10cda1a9ad3822da14cb6b3a377c4  potential/stars/verify_s16cap2_cores.py
9e68527ed58c9818e41d0bab8059ff49652f9c5f5e1122a827b9024fe33e49e3  verify_all.py


==> anc/central_free/README.md <==
# Central-free compatibility certificates

Coordinates in these programs are (a1,a2,b1,b2), with form x0*y2-x2*y0+x1*y3-x3*y1 and code x0+3*x1+9*x2+27*x3. Swap coordinates 1 and 2 to obtain the manuscript convention.

Quick exact certificate check (Python 3, from this directory):

    python3 verify_certificates.py
    python3 verify_dd.py cert dcompat.weights

Independent full orbit classification (Python 3 and NumPy):

    python3 verify_dd.py enum dd_representatives.txt 1 14

This checks all levels including the empty level 14. Reproducing the original C++ generator requires a fresh output directory, because the certificate and decision files are appended:

    g++ -O3 -std=c++17 /absolute/path/to/e2univ.cpp -o e2univ
    ./e2univ dcompat 60 dcompat.state dcompat.log dcompat.decisions dcompat.weights

Repeat the generator command after a timed interruption. Success requires the final messages `DD_14 ist leer: Aufzaehlung vollstaendig` and `Aufzaehlung VOLLSTAENDIG`, followed by checking the full certificate set. An exit code alone is insufficient. The 60 is a resumable time budget in seconds.

The supplied complete run reproduces 1241 compatible nonempty orbits, all 13176 candidate decisions, and the historic weight file byte for byte. `certificates_verified.json` records 2225952 direction-equation checks and 6480 checks of R. A modified weight is rejected in `negative_control.json`. The main manuscript gives the mathematical enumeration and completeness arguments.


==> anc/central_free/R_edges.txt <==
1 9 1
1 10 2
1 11 0
1 12 2
1 13 0
1 14 1
1 15 0
1 16 1
1 17 2
1 18 0
1 19 0
1 20 2
1 21 0
1 22 2
1 23 0
1 24 2
1 25 0
1 26 0
1 36 0
1 37 1
1 38 2
1 39 0
1 40 1
1 41 1
1 42 2
1 43 0
1 44 1
1 45 2
1 46 0
1 47 0
1 48 0
1 49 0
1 50 2
1 51 0
1 52 2
1 53 0
1 63 2
1 64 0
1 65 1
1 66 0
1 67 1
1 68 2
1 69 1
1 70 2
1 71 0
1 72 0
1 73 2
1 74 0
1 75 2
1 76 0
1 77 0
1 78 1
1 79 2
1 80 0
2 9 0
2 10 2
2 11 1
2 12 2
2 13 1
2 14 0
2 15 1
2 16 0
2 17 2
2 18 0
2 19 0
2 20 1
2 21 0
2 22 1
2 23 0
2 24 1
2 25 0
2 26 0
2 36 1
2 37 0
2 38 2
2 39 1
2 40 0
2 41 0
2 42 2
2 43 1
2 44 0
2 45 1
2 46 0
2 47 0
2 48 0
2 49 0
2 50 1
2 51 0
2 52 1
2 53 0
2 63 2
2 64 1
2 65 0
2 66 1
2 67 0
2 68 2
2 69 0
2 70 2
2 71 1
2 72 0
2 73 1
2 74 0
2 75 1
2 76 0
2 77 0
2 78 2
2 79 1
2 80 0
3 27 1
3 28 2
3 29 0
3 30 2
3 31 0
3 32 1
3 33 0
3 34 1
3 35 2
3 36 0
3 37 0
3 38 0
3 39 1
3 40 1
3 41 0
3 42 1
3 43 1
3 44 1
3 45 0
3 46 0
3 47 1
3 48 0
3 49 1
3 50 0
3 51 1
3 52 0
3 53 0
3 54 0
3 55 0
3 56 2
3 57 0
3 58 2
3 59 0
3 60 2
3 61 0
3 62 0
3 63 0
3 64 0
3 65 0
3 66 0
3 67 0
3 68 0
3 69 0
3 70 0
3 71 0
3 72 0
3 73 1
3 74 1
3 75 0
3 76 0
3 77 2
3 78 0
3 79 0
3 80 0
4 9 0
4 10 0
4 11 0
4 12 0
4 13 0
4 14 0
4 15 0
4 16 0
4 17 0
4 18 1
4 19 0
4 20 1
4 21 0
4 22 1
4 23 1
4 24 1
4 25 1
4 26 0
4 27 0
4 28 0
4 29 0
4 30 0
4 31 0
4 32 0
4 33 0
4 34 0
4 35 0
4 36 0
4 37 0
4 38 0
4 39 0
4 40 0
4 41 1
4 42 1
4 43 1
4 44 1
4 54 1
4 55 0
4 56 1
4 57 0
4 58 1
4 59 1
4 60 1
4 61 1
4 62 0
4 72 1
4 73 0
4 74 0
4 75 2
4 76 2
4 77 0
4 78 0
4 79 0
4 80 0
5 9 2
5 10 2
5 11 2
5 12 0
5 13 0
5 14 0
5 15 1
5 16 1
5 17 1
5 18 1
5 19 2
5 20 1
5 21 0
5 22 2
5 23 2
5 24 0
5 25 0
5 26 1
5 27 0
5 28 2
5 29 1
5 30 0
5 31 2
5 32 1
5 33 0
5 34 2
5 35 1
5 45 0
5 46 0
5 47 2
5 48 1
5 49 0
5 50 1
5 51 1
5 52 2
5 53 2
5 54 1
5 55 2
5 56 2
5 57 0
5 58 0
5 59 2
5 60 1
5 61 0
5 62 1
5 63 1
5 64 1
5 65 1
5 66 2
5 67 2
5 68 2
5 69 0
5 70 0
5 71 0
6 27 0
6 28 2
6 29 1
6 30 2
6 31 1
6 32 0
6 33 1
6 34 0
6 35 2
6 36 1
6 37 1
6 38 1
6 39 0
6 40 0
6 41 1
6 42 0
6 43 0
6 44 0
6 45 1
6 46 1
6 47 0
6 48 1
6 49 0
6 50 1
6 51 0
6 52 1
6 53 1
6 54 0
6 55 0
6 56 1
6 57 0
6 58 1
6 59 0
6 60 1
6 61 0
6 62 0
6 63 0
6 64 0
6 65 0
6 66 0
6 67 0
6 68 0
6 69 0
6 70 0
6 71 0
6 72 0
6 73 2
6 74 2
6 75 0
6 76 0
6 77 1
6 78 0
6 79 0
6 80 0
7 9 2
7 10 2
7 11 2
7 12 1
7 13 1
7 14 1
7 15 0
7 16 0
7 17 0
7 18 2
7 19 1
7 20 2
7 21 0
7 22 1
7 23 1
7 24 0
7 25 0
7 26 2
7 27 0
7 28 1
7 29 2
7 30 0
7 31 1
7 32 2
7 33 0
7 34 1
7 35 2
7 45 1
7 46 1
7 47 2
7 48 0
7 49 1
7 50 0
7 51 0
7 52 2
7 53 2
7 54 0
7 55 2
7 56 2
7 57 1
7 58 1
7 59 2
7 60 0
7 61 1
7 62 0
7 63 2
7 64 2
7 65 2
7 66 1
7 67 1
7 68 1
7 69 0
7 70 0
7 71 0
8 9 0
8 10 0
8 11 0
8 12 0
8 13 0
8 14 0
8 15 0
8 16 0
8 17 0
8 18 0
8 19 1
8 20 0
8 21 1
8 22 0
8 23 0
8 24 0
8 25 0
8 26 1
8 27 0
8 28 0
8 29 0
8 30 0
8 31 0
8 32 0
8 33 0
8 34 0
8 35 0
8 36 1
8 37 1
8 38 1
8 39 1
8 40 1
8 41 0
8 42 0
8 43 0
8 44 0
8 54 0
8 55 1
8 56 0
8 57 1
8 58 0
8 59 0
8 60 0
8 61 0
8 62 1
8 72 2
8 73 0
8 74 0
8 75 1
8 76 1
8 77 0
8 78 0
8 79 0
8 80 0
9 10 0
9 11 0
9 13 1
9 14 0
9 16 0
9 17 1
9 19 0
9 20 0
9 22 0
9 23 0
9 25 1
9 26 0
9 28 0
9 29 0
9 31 0
9 32 0
9 34 0
9 35 0
9 37 0
9 38 1
9 40 0
9 41 0
9 43 1
9 44 0
9 46 1
9 47 0
9 49 1
9 50 1
9 52 0
9 53 0
9 55 0
9 56 0
9 58 1
9 59 0
9 61 1
9 62 1
9 64 1
9 65 0
9 67 0
9 68 1
9 70 2
9 71 2
9 73 0
9 74 0
9 76 1
9 77 0
9 79 0
9 80 0
10 11 0
10 12 0
10 14 1
10 15 1
10 17 0
10 18 1
10 19 1
10 21 2
10 22 0
10 24 1
10 25 2
10 28 0
10 29 0
10 31 0
10 32 0
10 34 0
10 35 0
10 36 1
10 38 0
10 39 1
10 41 1
10 42 0
10 44 1
10 45 1
10 46 2
10 48 2
10 49 2
10 51 2
10 52 0
10 55 0
10 56 0
10 58 1
10 59 0
10 61 1
10 62 1
10 63 0
10 65 1
10 66 1
10 68 0
10 69 2
10 71 2
10 72 2
10 73 0
10 75 1
10 76 2
10 78 0
10 79 0
11 12 1
11 13 0
11 15 0
11 16 1
11 18 0
11 20 1
11 21 1
11 23 0
11 24 2
11 26 0
11 28 0
11 29 0
11 31 0
11 32 0
11 34 0
11 35 0
11 36 0
11 37 1
11 39 0
11 40 1
11 42 1
11 43 0
11 45 2
11 47 0
11 48 1
11 50 2
11 51 1
11 53 0
11 55 0
11 56 0
11 58 1
11 59 0
11 61 1
11 62 1
11 63 1
11 64 0
11 66 0
11 67 1
11 69 2
11 70 2
11 72 1
11 74 0
11 75 2
11 77 0
11 78 0
11 80 0
12 13 0
12 14 0
12 16 1
12 17 0
12 19 2
12 20 0
12 22 1
12 23 2
12 25 1
12 26 1
12 27 0
12 29 0
12 30 0
12 32 0
12 33 0
12 35 0
12 36 1
12 38 0
12 39 1
12 41 1
12 42 0
12 44 1
12 45 0
12 47 2
12 48 2
12 50 1
12 51 2
12 53 2
12 54 1
12 55 1
12 57 0
12 58 0
12 60 1
12 61 0
12 63 0
12 64 1
12 66 2
12 67 2
12 69 1
12 70 0
12 72 2
12 73 0
12 75 1
12 76 2
12 78 0
12 79 0
13 14 0
13 15 0
13 17 1
13 18 0
13 19 1
13 21 0
13 22 2
13 24 1
13 25 0
13 27 0
13 29 0
13 30 0
13 32 0
13 33 0
13 35 0
13 36 0
13 37 1
13 39 0
13 40 1
13 42 1
13 43 0
13 46 0
13 47 1
13 49 0
13 50 2
13 52 2
13 53 1
13 54 1
13 55 1
13 57 0
13 58 0
13 60 1
13 61 0
13 64 0
13 65 1
13 67 2
13 68 2
13 70 1
13 71 0
13 72 1
13 74 0
13 75 2
13 77 0
13 78 0
13 80 0
14 15 1
14 16 0
14 18 0
14 20 0
14 21 0
14 23 1
14 24 0
14 26 0
14 27 0
14 29 0
14 30 0
14 32 0
14 33 0
14 35 0
14 37 0
14 38 1
14 40 0
14 41 0
14 43 1
14 44 0
14 45 0
14 46 0
14 48 1
14 49 0
14 51 1
14 52 1
14 54 1
14 55 1
14 57 0
14 58 0
14 60 1
14 61 0
14 63 1
14 65 0
14 66 2
14 68 2
14 69 0
14 71 1
14 73 0
14 74 0
14 76 1
14 77 0
14 79 0
14 80 0
15 16 0
15 17 0
15 19 0
15 20 2
15 22 1
15 23 0
15 25 0
15 26 1
15 27 0
15 28 0
15 30 0
15 31 0
15 33 0
15 34 0
15 36 0
15 37 1
15 39 0
15 40 1
15 42 1
15 43 0
15 45 2
15 46 1
15 48 0
15 49 1
15 51 0
15 52 2
15 54 0
15 56 1
15 57 1
15 59 1
15 60 0
15 62 0
15 63 2
15 65 2
15 66 0
15 68 1
15 69 1
15 71 0
15 72 1
15 74 0
15 75 2
15 77 0
15 78 0
15 80 0
16 17 0
16 18 1
16 19 0
16 21 0
16 22 0
16 24 0
16 25 0
16 27 0
16 28 0
16 30 0
16 31 0
16 33 0
16 34 0
16 37 0
16 38 1
16 40 0
16 41 0
16 43 1
16 44 0
16 45 1
16 47 1
16 48 0
16 50 0
16 51 0
16 53 1
16 54 0
16 56 1
16 57 1
16 59 1
16 60 0
16 62 0
16 63 2
16 64 2
16 66 1
16 67 0
16 69 0
16 70 1
16 73 0
16 74 0
16 76 1
16 77 0
16 79 0
16 80 0
17 18 2
17 20 1
17 21 1
17 23 1
17 24 0
17 26 2
17 27 0
17 28 0
17 30 0
17 31 0
17 33 0
17 34 0
17 36 1
17 38 0
17 39 1
17 41 1
17 42 0
17 44 1
17 46 2
17 47 2
17 49 2
17 50 0
17 52 1
17 53 2
17 54 0
17 56 1
17 57 1
17 59 1
17 60 0
17 62 0
17 64 2
17 65 2
17 67 1
17 68 0
17 70 0
17 71 1
17 72 2
17 73 0
17 75 1
17 76 2
17 78 0
17 79 0
18 19 1
18 20 0
18 22 1
18 23 0
18 25 0
18 26 0
18 28 1
18 29 0
18 31 1
18 32 0
18 34 1
18 35 0
18 37 1
18 38 2
18 40 1
18 41 0
18 43 0
18 44 0
18 46 0
18 47 0
18 49 0
18 50 2
18 52 1
18 53 0
18 55 1
18 56 0
18 58 0
18 59 0
18 61 0
18 62 2
18 64 0
18 65 0
18 67 1
18 68 2
18 70 2
18 71 1
18 73 1
18 74 0
18 76 0
18 77 0
18 79 1
18 80 0
19 20 2
19 21 0
19 23 0
19 24 2
19 26 0
19 28 0
19 29 1
19 31 0
19 32 1
19 34 0
19 35 1
19 36 0
19 37 0
19 39 0
19 40 0
19 42 2
19 43 1
19 45 2
19 47 0
19 48 0
19 50 1
19 51 0
19 53 0
19 55 0
19 56 1
19 58 2
19 59 1
19 61 2
19 62 0
19 63 2
19 64 1
19 66 0
19 67 0
19 69 1
19 70 2
19 72 0
19 74 0
19 75 2
19 77 0
19 78 1
19 80 0
20 21 2
20 22 0
20 24 0
20 25 1
20 28 1
20 29 0
20 31 1
20 32 0
20 34 1
20 35 0
20 36 2
20 38 1
20 39 2
20 41 0
20 42 0
20 44 0
20 45 0
20 46 1
20 48 2
20 49 1
20 51 2
20 52 0
20 55 1
20 56 0
20 58 0
20 59 0
20 61 0
20 62 2
20 63 0
20 65 0
20 66 2
20 68 1
20 69 1
20 71 2
20 72 2
20 73 0
20 75 0
20 76 1
20 78 1
20 79 0
21 22 2
21 23 1
21 25 0
21 26 0
21 27 0
21 28 1
21 30 0
21 31 1
21 33 0
21 34 1
21 36 0
21 37 0
21 39 0
21 40 0
21 42 2
21 43 1
21 45 1
21 46 0
21 48 0
21 49 0
21 51 0
21 52 2
21 54 1
21 56 2
21 57 0
21 59 2
21 60 1
21 62 0
21 63 2
21 65 1
21 66 1
21 68 2
21 69 0
21 71 0
21 72 0
21 74 0
21 75 2
21 77 0
21 78 1
21 80 0
22 23 0
22 24 0
22 26 2
22 27 1
22 28 0
22 30 1
22 31 0
22 33 1
22 34 0
22 36 2
22 38 1
22 39 2
22 41 0
22 42 0
22 44 0
22 46 2
22 47 1
22 49 2
22 50 0
22 52 0
22 53 1
22 54 0
22 56 0
22 57 2
22 59 0
22 60 0
22 62 1
22 64 2
22 65 1
22 67 0
22 68 0
22 70 1
22 71 2
22 72 2
22 73 0
22 75 0
22 76 1
22 78 1
22 79 0
23 24 1
23 25 0
23 27 1
23 28 0
23 30 1
23 31 0
23 33 1
23 34 0
23 37 1
23 38 2
23 40 1
23 41 0
23 43 0
23 44 0
23 45 2
23 47 0
23 48 0
23 50 1
23 51 0
23 53 0
23 54 0
23 56 0
23 57 2
23 59 0
23 60 0
23 62 1
23 63 2
23 64 1
23 66 0
23 67 0
23 69 1
23 70 2
23 73 1
23 74 0
23 76 0
23 77 0
23 79 1
23 80 0
24 25 0
24 26 2
24 27 0
24 29 1
24 30 0
24 32 1
24 33 0
24 35 1
24 36 2
24 38 1
24 39 2
24 41 0
24 42 0
24 44 0
24 45 0
24 47 2
24 48 1
24 50 0
24 51 1
24 53 2
24 54 0
24 55 2
24 57 1
24 58 0
24 60 0
24 61 0
24 63 1
24 64 2
24 66 2
24 67 1
24 69 0
24 70 0
24 72 2
24 73 0
24 75 0
24 76 1
24 78 1
24 79 0
25 26 1
25 27 0
25 29 1
25 30 0
25 32 1
25 33 0
25 35 1
25 37 1
25 38 2
25 40 1
25 41 0
25 43 0
25 44 0
25 45 1
25 46 0
25 48 0
25 49 0
25 51 0
25 52 2
25 54 0
25 55 2
25 57 1
25 58 0
25 60 0
25 61 0
25 63 2
25 65 1
25 66 1
25 68 2
25 69 0
25 71 0
25 73 1
25 74 0
25 76 0
25 77 0
25 79 1
25 80 0
26 27 1
26 29 0
26 30 1
26 32 0
26 33 1
26 35 0
26 36 0
26 37 0
26 39 0
26 40 0
26 42 2
26 43 1
26 46 0
26 47 0
26 49 0
26 50 2
26 52 1
26 53 0
26 54 2
26 55 0
26 57 0
26 58 1
26 60 2
26 61 1
26 64 0
26 65 0
26 67 1
26 68 2
26 70 2
26 71 1
26 72 0
26 74 0
26 75 2
26 77 0
26 78 1
26 80 0
27 30 0
27 31 1
27 32 0
27 33 0
27 34 0
27 35 1
27 39 0
27 40 0
27 41 1
27 42 0
27 43 0
27 44 0
27 48 1
27 49 0
27 50 1
27 51 0
27 52 2
27 53 2
27 57 0
27 58 0
27 59 1
27 60 0
27 61 0
27 62 0
27 66 1
27 67 1
27 68 1
27 69 0
27 70 0
27 71 0
27 75 1
27 76 1
27 77 0
27 78 0
27 79 0
27 80 0
28 30 0
28 31 0
28 32 1
28 33 1
28 34 0
28 35 0
28 36 1
28 37 1
28 38 1
28 42 1
28 43 1
28 44 1
28 45 2
28 46 2
28 47 1
28 48 1
28 49 2
28 50 1
28 57 2
28 58 1
28 59 1
28 60 0
28 61 2
28 62 1
28 63 2
28 64 2
28 65 2
28 69 2
28 70 2
28 71 2
28 72 2
28 73 0
28 74 0
28 75 2
28 76 2
28 77 0
29 30 1
29 31 0
29 32 0
29 33 0
29 34 1
29 35 0
29 36 0
29 37 0
29 38 0
29 39 1
29 40 1
29 41 0
29 45 0
29 46 0
29 47 1
29 51 2
29 52 0
29 53 0
29 57 0
29 58 1
29 59 0
29 60 2
29 61 0
29 62 1
29 63 0
29 64 0
29 65 0
29 66 1
29 67 1
29 68 1
29 72 1
29 73 0
29 74 0
29 78 0
29 79 0
29 80 0
30 33 0
30 34 1
30 35 0
30 36 1
30 37 1
30 38 1
30 42 1
30 43 1
30 44 1
30 45 1
30 46 1
30 47 2
30 51 1
30 52 2
30 53 2
30 54 1
30 55 2
30 56 1
30 57 1
30 58 0
30 59 2
30 63 2
30 64 2
30 65 2
30 66 2
30 67 2
30 68 2
30 72 2
30 73 0
30 74 0
30 75 2
30 76 2
30 77 0
31 33 0
31 34 0
31 35 1
31 36 0
31 37 0
31 38 0
31 39 1
31 40 1
31 41 0
31 48 0
31 49 2
31 50 0
31 51 1
31 52 0
31 53 0
31 54 0
31 55 0
31 56 1
31 57 1
31 58 2
31 59 0
31 66 0
31 67 0
31 68 0
31 69 1
31 70 1
31 71 1
31 72 1
31 73 0
31 74 0
31 78 0
31 79 0
31 80 0
32 33 1
32 34 0
32 35 0
32 39 0
32 40 0
32 41 1
32 42 0
32 43 0
32 44 0
32 45 1
32 46 1
32 47 0
32 48 2
32 49 0
32 50 2
32 54 1
32 55 0
32 56 0
32 57 0
32 58 0
32 59 0
32 63 0
32 64 0
32 65 0
32 69 1
32 70 1
32 71 1
32 75 1
32 76 1
32 77 0
32 78 0
32 79 0
32 80 0
33 36 0
33 37 0
33 38 0
33 39 1
33 40 1
33 41 0
33 45 0
33 46 0
33 47 2
33 48 0
33 49 1
33 50 0
33 54 0
33 55 1
33 56 2
33 60 1
33 61 0
33 62 0
33 63 1
33 64 1
33 65 1
33 69 0
33 70 0
33 71 0
33 72 1
33 73 0
33 74 0
33 78 0
33 79 0
33 80 0
34 39 0
34 40 0
34 41 1
34 42 0
34 43 0
34 44 0
34 45 2
34 46 2
34 47 0
34 51 0
34 52 1
34 53 1
34 54 0
34 55 0
34 56 0
34 60 0
34 61 1
34 62 0
34 63 1
34 64 1
34 65 1
34 66 0
34 67 0
34 68 0
34 75 1
34 76 1
34 77 0
34 78 0
34 79 0
34 80 0
35 36 1
35 37 1
35 38 1
35 42 1
35 43 1
35 44 1
35 48 2
35 49 1
35 50 2
35 51 2
35 52 1
35 53 1
35 54 2
35 55 1
35 56 0
35 60 1
35 61 1
35 62 2
35 66 2
35 67 2
35 68 2
35 69 2
35 70 2
35 71 2
35 72 2
35 73 0
35 74 0
35 75 2
35 76 2
35 77 0
36 37 0
36 38 0
36 39 0
36 40 1
36 42 2
36 44 2
36 46 0
36 47 1
36 48 0
36 49 1
36 51 1
36 53 0
36 55 0
36 56 2
36 57 0
36 58 2
36 60 2
36 62 0
36 64 0
36 65 1
36 66 0
36 67 1
36 69 1
36 71 0
36 73 1
36 74 0
36 75 2
36 76 1
36 78 0
36 80 0
37 38 0
37 40 0
37 41 0
37 42 2
37 43 2
37 45 0
37 46 0
37 48 0
37 50 0
37 52 0
37 53 0
37 55 0
37 56 2
37 57 0
37 58 2
37 60 2
37 62 0
37 63 1
37 65 0
37 67 0
37 68 1
37 69 0
37 70 1
37 72 0
37 73 0
37 75 1
37 77 1
37 79 0
37 80 0
38 39 1
38 41 1
38 43 2
38 44 2
38 45 0
38 47 2
38 49 2
38 50 0
38 51 2
38 52 0
38 55 0
38 56 2
38 57 0
38 58 2
38 60 2
38 62 0
38 63 0
38 64 1
38 66 1
38 68 0
38 70 0
38 71 1
38 72 1
38 74 1
38 76 2
38 77 2
38 78 0
38 79 0
39 40 0
39 41 2
39 42 1
39 43 0
39 45 2
39 47 0
39 49 0
39 50 2
39 51 0
39 52 2
39 54 1
39 55 0
39 57 0
39 59 1
39 61 1
39 62 0
39 63 1
39 64 0
39 66 0
39 68 1
39 70 1
39 71 0
39 72 0
39 73 2
39 75 2
39 77 0
39 79 1
39 80 0
40 41 1
40 43 1
40 44 0
40 46 1
40 47 0
40 48 1
40 49 0
40 51 0
40 53 1
40 54 1
40 55 0
40 57 0
40 59 1
40 61 1
40 62 0
40 64 1
40 65 0
40 66 1
40 67 0
40 69 0
40 71 1
40 72 0
40 74 1
40 76 1
40 77 0
40 78 1
40 79 0
41 42 1
41 44 0
41 45 0
41 46 0
41 48 0
41 50 0
41 52 0
41 53 0
41 54 0
41 55 1
41 57 1
41 59 0
41 61 0
41 62 1
41 63 1
41 65 0
41 67 0
41 68 1
41 69 0
41 70 1
41 73 0
41 74 0
41 75 0
41 76 0
41 78 1
41 80 0
42 43 0
42 44 0
42 45 1
42 46 2
42 48 2
42 50 1
42 52 1
42 53 2
42 54 0
42 56 0
42 58 0
42 59 0
42 60 0
42 61 0
42 63 0
42 65 1
42 67 1
42 68 0
42 69 1
42 70 0
42 72 2
42 74 2
42 76 1
42 77 1
42 78 0
42 79 0
43 44 0
43 45 2
43 47 0
43 49 0
43 50 2
43 51 0
43 52 2
43 54 0
43 56 0
43 58 0
43 59 0
43 60 0
43 61 0
43 63 1
43 64 0
43 66 0
43 68 1
43 70 1
43 71 0
43 73 2
43 74 1
43 75 1
43 76 0
43 78 0
43 80 0
44 46 1
44 47 0
44 48 1
44 49 0
44 51 0
44 53 1
44 54 0
44 56 0
44 58 0
44 59 0
44 60 0
44 61 0
44 64 1
44 65 0
44 66 1
44 67 0
44 69 0
44 71 1
44 72 1
44 73 1
44 75 0
44 77 0
44 79 0
44 80 0
45 46 0
45 47 2
45 48 1
45 50 0
45 51 2
45 52 0
45 55 1
45 56 2
45 57 0
45 59 1
45 60 2
45 61 0
45 64 1
45 65 0
45 66 2
45 68 1
45 69 0
45 70 0
45 73 0
45 74 1
45 75 0
45 77 2
45 78 1
45 79 0
46 47 1
46 48 0
46 49 0
46 52 1
46 53 0
46 55 1
46 56 2
46 57 0
46 59 1
46 60 2
46 61 0
46 63 1
46 64 0
46 67 1
46 68 2
46 69 0
46 71 0
46 72 0
46 74 0
46 75 1
46 76 0
46 79 1
46 80 0
47 49 0
47 50 2
47 51 0
47 53 0
47 55 0
47 56 0
47 57 1
47 59 0
47 60 1
47 61 1
47 63 1
47 65 0
47 66 0
47 67 0
47 70 2
47 71 1
47 72 0
47 73 2
47 76 0
47 77 0
47 78 1
47 80 0
48 49 1
48 50 0
48 51 0
48 53 0
48 54 0
48 56 2
48 57 1
48 58 2
48 61 1
48 62 0
48 63 2
48 65 1
48 66 0
48 67 0
48 70 1
48 71 0
48 72 0
48 74 0
48 75 1
48 76 0
48 79 1
48 80 0
49 50 2
49 51 0
49 52 2
49 54 1
49 56 1
49 57 0
49 58 0
49 61 0
49 62 1
49 64 0
49 65 0
49 66 1
49 68 2
49 69 0
49 70 1
49 72 0
49 73 2
49 76 0
49 77 0
49 78 1
49 80 0
50 52 0
50 53 1
50 54 0
50 56 2
50 57 1
50 58 2
50 61 1
50 62 0
50 63 1
50 64 2
50 67 0
50 68 0
50 69 0
50 71 1
50 73 0
50 74 1
50 75 0
50 77 2
50 78 1
50 79 0
51 52 2
51 53 1
51 54 0
51 55 1
51 58 1
51 59 1
51 60 0
51 62 0
51 63 2
51 64 1
51 67 0
51 68 1
51 69 0
51 71 0
51 72 0
51 73 2
51 76 0
51 77 0
51 78 1
51 80 0
52 53 0
52 54 1
52 55 0
52 58 2
52 59 0
52 60 2
52 62 1
52 63 0
52 65 0
52 66 1
52 67 0
52 70 1
52 71 2
52 73 0
52 74 1
52 75 0
52 77 2
52 78 1
52 79 0
53 54 1
53 55 0
53 58 2
53 59 0
53 60 2
53 62 1
53 64 0
53 65 0
53 66 0
53 68 1
53 69 1
53 70 2
53 72 0
53 74 0
53 75 1
53 76 0
53 79 1
53 80 0
54 57 1
54 58 1
54 59 0
54 60 0
54 61 0
54 62 0
54 66 0
54 67 0
54 68 0
54 69 0
54 70 0
54 71 0
54 75 0
54 76 0
54 77 1
54 78 0
54 79 0
54 80 0
55 57 0
55 58 2
55 59 0
55 60 2
55 61 1
55 62 0
55 63 0
55 64 0
55 65 0
55 66 0
55 67 0
55 68 0
55 72 0
55 73 1
55 74 1
55 78 0
55 79 0
55 80 0
56 57 2
56 58 0
56 59 0
56 60 0
56 61 1
56 62 2
56 63 1
56 64 1
56 65 1
56 69 2
56 70 2
56 71 2
56 72 2
56 73 1
56 74 1
56 75 1
56 76 1
56 77 0
57 60 2
57 61 0
57 62 0
57 63 0
57 64 0
57 65 0
57 69 0
57 70 0
57 71 0
57 72 0
57 73 1
57 74 1
57 78 0
57 79 0
57 80 0
58 60 0
58 61 0
58 62 2
58 66 2
58 67 2
58 68 2
58 69 1
58 70 1
58 71 1
58 72 2
58 73 1
58 74 1
58 75 1
58 76 1
58 77 0
59 60 1
59 61 0
59 62 1
59 63 0
59 64 0
59 65 0
59 66 0
59 67 0
59 68 0
59 75 0
59 76 0
59 77 1
59 78 0
59 79 0
59 80 0
60 63 2
60 64 2
60 65 2
60 66 1
60 67 1
60 68 1
60 72 2
60 73 1
60 74 1
60 75 1
60 76 1
60 77 0
61 63 0
61 64 0
61 65 0
61 69 0
61 70 0
61 71 0
61 75 0
61 76 0
61 77 1
61 78 0
61 79 0
61 80 0
62 66 0
62 67 0
62 68 0
62 69 0
62 70 0
62 71 0
62 72 0
62 73 1
62 74 1
62 78 0
62 79 0
62 80 0
63 64 0
63 65 0
63 66 1
63 68 0
63 69 1
63 70 0
63 73 1
63 74 2
63 75 0
63 77 2
63 78 0
63 79 0
64 65 0
64 66 0
64 67 1
64 70 1
64 71 0
64 72 0
64 73 2
64 76 0
64 77 1
64 78 0
64 80 0
65 67 0
65 68 1
65 69 0
65 71 1
65 72 0
65 74 1
65 75 0
65 76 0
65 79 0
65 80 0
66 67 0
66 68 0
66 69 1
66 71 0
66 72 0
66 73 2
66 76 0
66 77 1
66 78 0
66 80 0
67 68 0
67 69 0
67 70 1
67 72 0
67 74 1
67 75 0
67 76 0
67 79 0
67 80 0
68 70 0
68 71 1
68 73 1
68 74 2
68 75 0
68 77 2
68 78 0
68 79 0
69 70 0
69 71 0
69 72 0
69 74 1
69 75 0
69 76 0
69 79 0
69 80 0
70 71 0
70 73 1
70 74 2
70 75 0
70 77 2
70 78 0
70 79 0
71 72 0
71 73 2
71 76 0
71 77 1
71 78 0
71 80 0
72 73 2
72 74 1
72 75 1
72 76 0
72 78 1
72 80 0
73 74 0
73 76 2
73 77 1
73 78 1
73 79 0
74 75 2
74 77 0
74 79 1
74 80 0
75 76 0
75 77 2
75 78 1
75 79 0
76 77 1
76 79 1
76 80 0
77 78 1
77 80 0
78 79 0
78 80 0
79 80 0


==> anc/central_free/certificates_verified.json <==
{
  "status": "PASS",
  "representatives": 1241,
  "direction_weight_triangle_checks": 2225952,
  "global_R_triangle_checks": 6480,
  "weight_sha256": "0a70108231d83c3b1bcd0d70247600c43a9e4ab73f83923ee2e410d17bbb7ef2"
}


==> anc/central_free/dcompat.decisions <==
1 1 1
2 3 1
2 17 1
3 7 1
3 19 1
3 21 1
3 49 1
3 52 1
4 15 1
4 23 1
4 29 1
4 51 1
4 53 1
4 54 1
4 60 1
4 113 1
4 116 1
4 149 1
4 8211 1
4 8213 1
4 8220 1
4 8244 1
4 8332 1
4 8580 1
5 31 1
5 55 1
5 61 1
5 62 1
5 115 1
5 117 1
5 118 1
5 124 1
5 151 1
5 157 1
5 181 1
5 185 1
5 229 1
5 8215 1
5 8221 1
5 8243 1
5 8245 1
5 8246 1
5 8252 1
5 8308 1
5 8327 1
5 8333 1
5 8341 1
5 8348 1
5 8357 1
5 8358 1
5 8361 1
5 8364 1
5 8372 1
5 8420 1
5 8581 1
5 8582 1
5 8588 1
5 8600 1
5 8644 1
5 9092 1
5 9356 1
5 24724 1
5 24738 1
5 24740 1
5 25634 1
5 25640 1
5 74116 1
6 63 1
6 119 1
6 125 1
6 126 1
6 159 1
6 183 1
6 187 1
6 189 1
6 221 1
6 231 1
6 237 1
6 245 1
6 252 1
6 437 1
6 444 1
6 469 1
6 1181 1
6 8223 1
6 8247 1
6 8253 1
6 8254 1
6 8307 1
6 8309 1
6 8310 1
6 8316 1
6 8335 1
6 8343 1
6 8349 1
6 8350 1
6 8359 1
6 8363 1
6 8365 1
6 8366 1
6 8373 1
6 8374 1
6 8377 1
6 8378 1
6 8380 1
6 8397 1
6 8398 1
6 8412 1
6 8421 1
6 8422 1
6 8425 1
6 8428 1
6 8583 1
6 8587 1
6 8589 1
6 8590 1
6 8597 1
6 8601 1
6 8602 1
6 8604 1
6 8613 1
6 8620 1
6 8645 1
6 8646 1
6 8649 1
6 8652 1
6 8664 1
6 9093 1
6 9094 1
6 9098 1
6 9100 1
6 9105 1
6 9106 1
6 9108 1
6 9112 1
6 9136 1
6 9357 1
6 9358 0
6 9388 1
6 9485 1
6 9486 1
6 9500 1
6 9516 1
6 9548 1
6 9612 1
6 9996 1
6 24630 1
6 24636 0
6 24723 1
6 24725 1
6 24732 0
6 24739 1
6 24741 1
6 24742 1
6 24745 1
6 24746 1
6 24748 1
6 24756 1
6 24760 1
6 24788 1
6 24792 1
6 24802 1
6 24804 1
6 24808 1
6 25008 1
6 25040 1
6 25619 1
6 25621 1
6 25622 1
6 25628 0
6 25635 1
6 25637 1
6 25638 1
6 25641 1
6 25642 1
6 25644 1
6 25650 1
6 25656 1
6 25669 1
6 25670 1
6 25674 1
6 25676 1
6 25684 1
6 25698 1
6 25700 1
6 25748 1
6 25761 1
6 25762 1
6 25764 1
6 25768 1
6 25793 1
6 25796 1
6 25824 1
6 25889 1
6 25890 1
6 25892 1
6 25904 1
6 25922 1
6 25924 1
6 25936 1
6 26177 1
6 26178 1
6 26192 1
6 27660 0
6 27668 1
6 27672 1
6 27684 1
6 27688 1
6 27696 1
6 27716 1
6 27720 1
6 27728 1
6 27744 1
6 27808 1
6 27840 1
6 27968 1
6 28224 1
6 57508 0
6 73779 1
6 73781 1
6 73788 0
6 73844 1
6 73893 1
6 73894 1
6 73898 1
6 73900 0
6 73908 1
6 73932 0
6 74117 1
6 74124 0
6 74136 1
6 74180 0
6 74626 1
6 74628 0
6 75020 1
6 82036 0
6 82100 0
6 82115 1
6 82118 1
6 82124 1
6 82340 0
6 82352 1
6 82400 1
6 82979 1
6 82982 1
6 82988 1
6 82993 1
6 83028 0
6 83041 1
6 83105 1
6 83137 1
6 83168 1
6 83217 1
6 83233 1
6 83332 0
6 83459 1
6 83473 1
6 85012 1
6 85072 1
6 85152 0
6 89096 0
7 127 1
7 191 1
7 223 1
7 239 1
7 247 1
7 253 1
7 254 1
7 439 1
7 445 1
7 446 1
7 471 1
7 477 1
7 501 1
7 508 1
7 1009 1
7 1183 1
7 1213 1
7 8255 1
7 8311 1
7 8317 1
7 8318 1
7 8351 1
7 8367 1
7 8375 1
7 8379 1
7 8381 1
7 8382 1
7 8399 1
7 8413 1
7 8414 1
7 8423 1
7 8427 1
7 8429 1
7 8430 1
7 8437 1
7 8444 1
7 8591 1
7 8599 1
7 8603 1
7 8605 1
7 8606 1
7 8615 1
7 8621 1
7 8622 1
7 8629 1
7 8636 1
7 8647 1
7 8651 1
7 8653 1
7 8654 1
7 8661 1
7 8665 1
7 8666 1
7 8668 1
7 8677 1
7 8684 1
7 9095 1
7 9099 1
7 9101 1
7 9102 0
7 9107 1
7 9109 1
7 9110 1
7 9113 1
7 9114 1
7 9116 1
7 9137 1
7 9138 1
7 9140 1
7 9144 1
7 9200 1
7 9359 0
7 9373 1
7 9389 1
7 9390 0
7 9404 1
7 9452 1
7 9487 1
7 9501 1
7 9502 1
7 9517 1
7 9518 1
7 9532 1
7 9549 1
7 9550 1
7 9564 1
7 9580 1
7 9613 1
7 9614 0
7 9628 1
7 9644 1
7 9676 1
7 9997 1
7 9998 1
7 10012 1
7 10028 1
7 10060 1
7 10124 1
7 11660 0
7 24631 1
7 24637 0
7 24638 0
7 24694 1
7 24700 0
7 24727 1
7 24733 0
7 24743 1
7 24747 1
7 24749 0
7 24750 0
7 24755 1
7 24757 1
7 24758 1
7 24761 1
7 24762 1
7 24764 0
7 24789 1
7 24790 1
7 24793 1
7 24794 1
7 24796 0
7 24803 1
7 24805 1
7 24806 1
7 24809 1
7 24810 1
7 24812 0
7 24820 1
7 24824 1
7 25009 1
7 25010 1
7 25012 1
7 25041 1
7 25042 1
7 25044 1
7 25048 1
7 25072 1
7 25623 0
7 25629 0
7 25639 1
7 25643 0
7 25645 0
7 25646 1
7 25651 1
7 25653 1
7 25654 0
7 25657 1
7 25658 0
7 25660 0
7 25671 0
7 25675 1
7 25677 0
7 25678 1
7 25685 1
7 25686 0
7 25689 1
7 25690 0
7 25692 0
7 25699 1
7 25701 1
7 25702 0
7 25705 1
7 25706 0
7 25708 0
7 25716 1
7 25720 1
7 25747 0
7 25749 1
7 25750 0
7 25756 0
7 25763 1
7 25765 1
7 25766 0
7 25769 1
7 25770 0
7 25772 0
7 25777 1
7 25778 0
7 25780 1
7 25784 1
7 25795 1
7 25797 1
7 25798 0
7 25801 1
7 25802 0
7 25804 0
7 25809 1
7 25812 1
7 25816 1
7 25825 1
7 25826 0
7 25828 1
7 25832 1
7 25840 1
7 25891 1
7 25893 1
7 25894 0
7 25900 0
7 25905 1
7 25906 1
7 25908 1
7 25912 1
7 25923 1
7 25925 1
7 25926 0
7 25929 0
7 25930 1
7 25932 0
7 25937 1
7 25938 1
7 25940 1
7 25944 0
7 25953 1
7 25954 1
7 25956 1
7 25960 0
7 25968 1
7 26032 1
7 26049 1
7 26050 1
7 26052 1
7 26064 1
7 26080 1
7 26179 1
7 26181 1
7 26182 0
7 26188 0
7 26193 1
7 26194 1
7 26196 1
7 26200 1
7 26209 1
7 26210 1
7 26216 1
7 26224 1
7 26320 1
7 26336 1
7 26464 0
7 27661 0
7 27662 0
7 27669 1
7 27670 0
7 27673 1
7 27674 0
7 27676 0
7 27685 1
7 27686 0
7 27689 1
7 27690 0
7 27692 0
7 27697 1
7 27698 0
7 27700 0
7 27704 0
7 27717 1
7 27718 0
7 27721 1
7 27722 0
7 27724 0
7 27729 1
7 27730 0
7 27732 0
7 27736 0
7 27745 1
7 27746 0
7 27748 0
7 27752 0
7 27760 0
7 27793 1
7 27794 0
7 27796 1
7 27809 1
7 27810 1
7 27812 1
7 27816 0
7 27824 1
7 27841 1
7 27842 1
7 27844 0
7 27848 1
7 27856 1
7 27872 0
7 27938 0
7 27940 1
7 27952 1
7 27969 1
7 27970 1
7 27972 1
7 27976 0
7 27984 0
7 28000 1
7 28096 0
7 28225 1
7 28226 0
7 28228 1
7 28240 1
7 28256 1
7 31756 0
7 31764 1
7 31768 1
7 31792 1
7 31904 1
7 57509 0
7 57510 0
7 57513 0
7 57514 1
7 57516 0
7 57524 0
7 57528 1
7 57556 1
7 57560 0
7 57572 0
7 57576 0
7 57776 0
7 57808 0
7 58516 0
7 58530 0
7 58532 0
7 58564 0
7 58672 0
7 58690 0
7 58692 0
7 58704 1
7 58720 1
7 73783 1
7 73789 0
7 73843 1
7 73845 1
7 73846 1
7 73852 0
7 73895 1
7 73899 1
7 73901 0
7 73902 0
7 73909 0
7 73910 1
7 73913 1
7 73914 1
7 73916 0
7 73933 0
7 73934 0
7 73948 0
7 73957 1
7 73958 1
7 73961 1
7 73964 0
7 74119 1
7 74125 0
7 74133 0
7 74137 1
7 74138 1
7 74140 0
7 74149 1
7 74156 0
7 74181 0
7 74182 0
7 74185 0
7 74188 0
7 74200 0
7 74627 1
7 74629 0
7 74630 0
7 74634 0
7 74636 0
7 74642 1
7 74644 0
7 74648 0
7 74672 0
7 74924 0
7 75021 1
7 75022 1
7 75036 0
7 75052 0
7 75084 0
7 75148 0
7 75532 0
7 82037 0
7 82038 0
7 82042 1
7 82044 0
7 82099 1
7 82101 0
7 82102 0
7 82105 1
7 82108 0
7 82119 1
7 82125 0
7 82131 1
7 82133 1
7 82134 1
7 82137 1
7 82140 0
7 82147 1
7 82149 0
7 82150 0
7 82153 1
7 82156 0
7 82162 1
7 82164 0
7 82168 1
7 82323 1
7 82325 1
7 82326 1
7 82329 1
7 82332 0
7 82339 1
7 82341 0
7 82342 0
7 82348 0
7 82353 1
7 82354 1
7 82356 0
7 82360 1
7 82371 1
7 82373 0
7 82374 0
7 82377 1
7 82380 0
7 82385 1
7 82388 0
7 82401 1
7 82402 1
7 82404 0
7 82408 1
7 82416 1
7 82822 0
7 82826 1
7 82828 0
7 82834 1
7 82836 0
7 82840 1
7 82864 1
7 82983 1
7 82989 1
7 82995 1
7 82997 0
7 82998 0
7 83001 1
7 83004 0
7 83027 1
7 83029 0
7 83030 0
7 83036 0
7 83043 1
7 83045 0
7 83046 1
7 83049 1
7 83052 0
7 83057 1
7 83058 1
7 83060 0
7 83064 1
7 83107 1
7 83109 1
7 83110 0
7 83113 1
7 83116 1
7 83121 1
7 83124 0
7 83139 1
7 83141 0
7 83142 0
7 83145 1
7 83153 1
7 83156 0
7 83169 1
7 83170 1
7 83172 0
7 83176 1
7 83184 0
7 83219 1
7 83221 0
7 83222 0
7 83225 1
7 83235 1
7 83237 1
7 83238 0
7 83241 1
7 83244 1
7 83249 1
7 83250 1
7 83252 0
7 83256 1
7 83297 1
7 83300 0
7 83331 1
7 83333 0
7 83334 0
7 83340 0
7 83345 1
7 83348 0
7 83361 1
7 83362 1
7 83364 0
7 83376 0
7 83424 1
7 83463 1
7 83469 1
7 83475 1
7 83477 1
7 83478 0
7 83481 1
7 83491 1
7 83497 1
7 83498 1
7 83500 0
7 83505 1
7 83506 0
7 83512 1
7 83523 1
7 83525 1
7 83526 0
7 83537 1
7 83538 1
7 83540 0
7 83553 1
7 83554 1
7 83560 1
7 83568 1
7 83587 1
7 83589 0
7 83590 0
7 83593 1
7 83596 0
7 83601 1
7 83604 0
7 83617 1
7 83618 0
7 83632 0
7 83649 1
7 83650 1
7 83652 0
7 83656 1
7 83664 0
7 83680 1
7 83715 1
7 83717 0
7 83718 1
7 83724 0
7 83729 1
7 83730 1
7 83732 0
7 83745 1
7 83746 1
7 83760 1
7 83780 0
7 83842 1
7 83844 0
7 83848 1
7 83856 0
7 83872 1
7 85011 1
7 85013 1
7 85014 0
7 85020 1
7 85027 0
7 85029 0
7 85030 0
7 85033 1
7 85036 0
7 85041 0
7 85042 0
7 85044 0
7 85059 1
7 85061 1
7 85062 0
7 85068 1
7 85073 1
7 85074 1
7 85076 0
7 85080 1
7 85089 1
7 85092 0
7 85104 0
7 85123 0
7 85125 0
7 85126 0
7 85129 1
7 85132 0
7 85137 1
7 85140 0
7 85153 0
7 85154 0
7 85156 0
7 85160 0
7 85168 0
7 85185 0
7 85186 0
7 85200 0
7 85216 0
7 85251 1
7 85253 1
7 85254 0
7 85260 1
7 85265 1
7 85266 1
7 85268 0
7 85281 1
7 85284 0
7 85296 0
7 85328 1
7 85377 0
7 85378 0
7 85380 0
7 85392 0
7 85408 0
7 85507 1
7 85509 1
7 85510 0
7 85537 0
7 85538 0
7 85569 1
7 85570 1
7 85572 0
7 85584 1
7 85600 0
7 85633 1
7 85636 0
7 85664 0
7 85696 0
7 85761 1
7 85762 1
7 85764 0
7 85792 0
7 85888 0
7 89094 0
7 89097 0
7 89098 0
7 89100 0
7 89106 0
7 89108 0
7 89112 0
7 89136 0
7 89218 0
7 89220 0
7 89232 0
7 89280 0
7 89472 0
7 90292 0
7 90324 1
7 90328 1
7 90338 1
7 90340 0
7 90516 0
7 90532 0
7 90544 0
7 90562 0
7 90564 0
7 90576 0
7 90592 0
7 91188 1
7 91220 0
7 91234 1
7 91236 0
7 91297 0
7 91300 0
7 91329 0
7 91332 0
7 91360 0
7 91409 0
7 91412 0
7 91425 1
7 91428 0
7 91440 0
7 91524 0
7 91552 0
7 91665 0
7 91668 0
7 91682 0
7 91688 0
7 91696 0
7 91713 0
7 91728 0
7 91780 0
7 91784 0
7 91808 0
7 91840 0
7 91908 0
7 91920 0
7 91936 0
7 93224 0
7 93232 0
7 93250 0
7 93252 0
7 93264 0
7 93280 1
7 93344 0
7 93444 0
7 93456 0
7 93568 0
7 93700 0
7 93728 0
7 93760 0
7 93952 0
7 114898 0
7 114904 0
7 114914 0
7 115106 0
7 115108 0
7 115120 0
7 115138 0
7 115152 0
7 115168 0
7 115873 0
7 115888 0
7 115936 0
7 115985 0
7 116001 0
7 116002 0
7 116016 0
7 116112 0
7 116128 0
7 116354 1
7 116368 0
7 116482 0
7 124192 0
7 205016 0
7 205032 0
7 205250 0
7 205256 0
7 205280 0
7 205908 1
7 205928 0
7 206024 0
7 206160 0
7 206272 0
7 206416 0
7 206472 0
7 206528 0
7 207920 0
7 207938 0
7 207944 0
7 207952 1
7 207968 0
7 208144 0
7 208256 0
7 208448 0
7 221408 0
7 222400 0
7 224320 0
7 229602 0
7 230704 0
7 232544 0
7 239360 0
7 598132 0
7 598244 0
7 598468 0
7 606433 0
7 606657 0
7 607120 0
7 607329 0
7 608001 0
7 608128 0
7 689697 0
7 4219046 0
7 4219050 0
7 4219162 0
7 4219178 0
7 4219206 0
7 4219298 0
7 4219414 0
7 4219434 1
7 4219560 1
7 4219666 1
7 4219932 0
7 4220044 0
7 4220165 0
7 4220320 0
7 4220972 0
7 4221196 0
7 4221972 0
7 4222018 0
7 4222212 0
7 4223052 0
7 4223114 0
7 4223241 0
7 4224192 0
7 4225288 0
7 4225344 0
7 4225408 0
7 4225792 0
7 4243740 0
7 4245002 0
7 4246036 0
8 255 1
8 447 1
8 479 1
8 503 1
8 509 1
8 510 1
8 1011 1
8 1013 1
8 1020 1
8 1215 1
8 1277 1
8 1405 1
8 1469 1
8 8319 1
8 8383 1
8 8415 1
8 8431 1
8 8439 1
8 8445 1
8 8446 1
8 8607 1
8 8623 1
8 8631 1
8 8637 1
8 8638 1
8 8655 1
8 8663 1
8 8667 1
8 8669 1
8 8670 1
8 8679 1
8 8685 1
8 8686 1
8 8693 1
8 8700 1
8 9103 0
8 9111 1
8 9115 1
8 9117 1
8 9118 0
8 9139 1
8 9141 1
8 9142 1
8 9145 1
8 9146 1
8 9148 1
8 9201 1
8 9202 1
8 9204 1
8 9208 1
8 9375 0
8 9391 0
8 9405 1
8 9406 0
8 9453 1
8 9454 0
8 9503 1
8 9519 1
8 9533 1
8 9534 1
8 9551 1
8 9565 1
8 9566 1
8 9581 1
8 9582 1
8 9596 1
8 9615 0
8 9629 1
8 9630 0
8 9645 1
8 9646 0
8 9660 1
8 9677 1
8 9678 0
8 9692 1
8 9708 1
8 9999 1
8 10013 1
8 10014 1
8 10029 1
8 10030 1
8 10044 1
8 10061 1
8 10062 1
8 10076 1
8 10092 1
8 10125 1
8 10126 0
8 10140 1
8 10156 1
8 10188 1
8 11661 0
8 11662 0
8 11724 0
8 12172 0
8 24639 0
8 24695 1
8 24701 0
8 24702 0
8 24735 0
8 24751 0
8 24759 1
8 24763 1
8 24765 0
8 24766 0
8 24791 1
8 24795 1
8 24797 0
8 24798 0
8 24807 1
8 24811 1
8 24813 0
8 24814 0
8 24819 1
8 24821 1
8 24822 1
8 24825 1
8 24826 1
8 24828 0
8 25011 1
8 25013 1
8 25014 1
8 25020 0
8 25043 1
8 25045 1
8 25046 1
8 25049 1
8 25050 1
8 25052 0
8 25073 1
8 25074 1
8 25076 1
8 25080 1
8 25584 1
8 25631 0
8 25647 0
8 25655 0
8 25659 0
8 25661 0
8 25662 0
8 25679 0
8 25687 0
8 25691 0
8 25693 0
8 25694 0
8 25703 0
8 25707 0
8 25709 0
8 25710 0
8 25715 1
8 25717 1
8 25718 0
8 25721 1
8 25722 0
8 25724 0
8 25751 0
8 25757 0
8 25767 0
8 25771 0
8 25773 0
8 25774 0
8 25779 0
8 25781 1
8 25782 0
8 25785 1
8 25786 0
8 25788 0
8 25799 0
8 25803 0
8 25805 0
8 25806 0
8 25811 0
8 25813 1
8 25814 0
8 25817 1
8 25818 0
8 25820 0
8 25827 0
8 25829 1
8 25830 0
8 25833 1
8 25834 0
8 25836 0
8 25841 1
8 25842 0
8 25844 1
8 25848 1
8 25895 0
8 25901 0
8 25902 0
8 25907 1
8 25909 1
8 25910 0
8 25913 1
8 25914 0
8 25916 0
8 25927 0
8 25931 0
8 25933 0
8 25934 0
8 25939 1
8 25941 1
8 25942 0
8 25945 0
8 25946 0
8 25948 0
8 25955 1
8 25957 1
8 25958 0
8 25961 0
8 25962 0
8 25964 0
8 25969 1
8 25970 1
8 25972 1
8 25976 0
8 26033 1
8 26034 0
8 26036 1
8 26051 1
8 26053 1
8 26054 0
8 26057 0
8 26058 0
8 26060 0
8 26065 1
8 26066 0
8 26068 1
8 26072 0
8 26081 1
8 26082 0
8 26084 1
8 26088 0
8 26096 1
8 26183 0
8 26189 0
8 26190 0
8 26195 1
8 26197 1
8 26198 0
8 26201 1
8 26202 0
8 26204 0
8 26211 1
8 26213 0
8 26214 0
8 26217 1
8 26218 0
8 26220 0
8 26225 1
8 26226 1
8 26228 0
8 26232 1
8 26321 1
8 26322 0
8 26324 1
8 26337 1
8 26338 0
8 26340 0
8 26344 1
8 26352 1
8 26465 0
8 26466 0
8 26468 0
8 26480 0
8 27663 0
8 27671 0
8 27675 0
8 27677 0
8 27678 0
8 27687 0
8 27691 0
8 27693 0
8 27694 0
8 27699 0
8 27701 0
8 27702 0
8 27705 0
8 27706 0
8 27708 0
8 27719 0
8 27723 0
8 27725 0
8 27726 0
8 27731 0
8 27733 0
8 27734 0
8 27737 0
8 27738 0
8 27740 0
8 27747 0
8 27749 0
8 27750 0
8 27753 0
8 27754 0
8 27756 0
8 27761 0
8 27762 0
8 27764 0
8 27768 0
8 27795 0
8 27797 1
8 27798 0
8 27804 0
8 27811 1
8 27813 1
8 27814 0
8 27817 0
8 27818 0
8 27820 0
8 27825 1
8 27826 0
8 27828 0
8 27832 0
8 27843 1
8 27845 0
8 27846 0
8 27849 1
8 27850 0
8 27852 0
8 27857 1
8 27858 0
8 27860 0
8 27864 0
8 27873 0
8 27874 0
8 27876 0
8 27880 0
8 27888 0
8 27939 0
8 27941 1
8 27942 0
8 27948 0
8 27953 1
8 27954 0
8 27956 0
8 27960 0
8 27971 1
8 27973 1
8 27974 0
8 27977 0
8 27978 0
8 27980 0
8 27985 0
8 27986 0
8 27988 0
8 27992 0
8 28001 1
8 28002 0
8 28004 0
8 28008 0
8 28016 0
8 28080 0
8 28097 0
8 28098 0
8 28100 0
8 28104 0
8 28112 0
8 28128 0
8 28227 0
8 28229 1
8 28230 0
8 28236 0
8 28241 1
8 28242 0
8 28244 0
8 28248 0
8 28257 1
8 28258 0
8 28260 0
8 28264 0
8 28272 0
8 28368 0
8 28384 0
8 28512 0
8 31757 0
8 31765 1
8 31766 0
8 31769 1
8 31770 0
8 31772 0
8 31793 1
8 31794 0
8 31796 0
8 31800 0
8 31856 0
8 31889 1
8 31890 0
8 31892 1
8 31905 1
8 31906 1
8 31908 1
8 31912 0
8 31920 1
8 31952 1
8 31968 0
8 57406 0
8 57511 0
8 57515 0
8 57518 0
8 57525 0
8 57526 0
8 57529 0
8 57530 0
8 57532 0
8 57557 0
8 57558 0
8 57561 0
8 57562 0
8 57564 0
8 57573 0
8 57574 0
8 57577 0
8 57578 0
8 57588 0
8 57592 0
8 57777 0
8 57778 0
8 57780 0
8 57809 0
8 57810 0
8 57812 0
8 57816 0
8 57840 0
8 58517 0
8 58531 0
8 58533 0
8 58534 0
8 58546 0
8 58548 0
8 58565 0
8 58566 0
8 58580 0
8 58596 0
8 58673 0
8 58674 0
8 58676 0
8 58680 0
8 58691 0
8 58693 0
8 58698 0
8 58705 0
8 58706 0
8 58708 0
8 58712 0
8 58721 0
8 58722 0
8 58724 0
8 58728 0
8 58736 0
8 58800 0
8 58832 0
8 58848 0
8 59088 0
8 59104 0
8 59232 0
8 73791 0
8 73847 1
8 73853 0
8 73854 0
8 73903 0
8 73911 0
8 73915 1
8 73917 0
8 73918 0
8 73935 0
8 73949 0
8 73950 0
8 73959 1
8 73963 1
8 73965 0
8 73966 0
8 73973 0
8 73980 0
8 74127 0
8 74135 0
8 74139 1
8 74141 0
8 74142 0
8 74151 1
8 74157 0
8 74158 0
8 74165 0
8 74172 0
8 74183 0
8 74187 0
8 74189 0
8 74190 0
8 74197 0
8 74201 0
8 74202 0
8 74204 0
8 74213 0
8 74220 0
8 74631 0
8 74635 0
8 74637 0
8 74643 0
8 74645 0
8 74646 0
8 74649 0
8 74650 0
8 74652 0
8 74673 0
8 74674 0
8 74676 0
8 74680 0
8 74736 0
8 74925 0
8 74940 0
8 74988 0
8 75023 1
8 75037 0
8 75038 0
8 75053 0
8 75054 0
8 75068 0
8 75085 0
8 75086 0
8 75100 0
8 75116 0
8 75149 0
8 75150 0
8 75164 0
8 75180 0
8 75212 0
8 75533 0
8 75534 0
8 75548 0
8 75564 0
8 75596 0
8 75660 0
8 82039 0
8 82043 1
8 82045 0
8 82046 0
8 82103 0
8 82107 1
8 82109 0
8 82110 0
8 82127 0
8 82135 1
8 82139 1
8 82141 0
8 82142 0
8 82151 0
8 82155 1
8 82157 0
8 82158 0
8 82163 1
8 82165 0
8 82166 0
8 82169 1
8 82170 1
8 82172 0
8 82327 1
8 82331 1
8 82333 0
8 82334 0
8 82343 0
8 82347 1
8 82349 0
8 82350 0
8 82355 1
8 82357 0
8 82358 0
8 82361 1
8 82362 1
8 82364 0
8 82375 0
8 82379 1
8 82381 0
8 82382 0
8 82387 0
8 82389 0
8 82390 0
8 82393 1
8 82396 0
8 82403 1
8 82405 0
8 82406 0
8 82409 1
8 82410 1
8 82412 0
8 82417 1
8 82418 0
8 82420 0
8 82424 1
8 82823 0
8 82827 1
8 82829 0
8 82830 0
8 82835 1
8 82837 0
8 82838 0
8 82841 1
8 82842 1
8 82844 0
8 82865 1
8 82866 0
8 82868 0
8 82872 1
8 82928 0
8 82991 0
8 82999 0
8 83003 1
8 83005 0
8 83006 0
8 83031 0
8 83035 1
8 83037 0
8 83038 0
8 83047 0
8 83051 1
8 83053 0
8 83054 0
8 83059 1
8 83061 0
8 83062 0
8 83065 1
8 83066 1
8 83068 0
8 83111 0
8 83115 1
8 83117 1
8 83118 0
8 83123 0
8 83125 0
8 83126 0
8 83129 1
8 83132 0
8 83143 0
8 83147 1
8 83149 0
8 83150 0
8 83155 0
8 83157 0
8 83158 0
8 83161 1
8 83164 0
8 83171 1
8 83173 0
8 83174 0
8 83177 1
8 83178 1
8 83180 0
8 83185 0
8 83186 0
8 83188 0
8 83192 0
8 83223 0
8 83227 1
8 83229 0
8 83230 0
8 83239 0
8 83243 1
8 83245 0
8 83246 0
8 83251 1
8 83253 0
8 83254 0
8 83257 1
8 83258 1
8 83260 0
8 83283 1
8 83285 0
8 83286 0
8 83289 1
8 83292 0
8 83299 1
8 83301 0
8 83302 0
8 83305 1
8 83308 0
8 83313 1
8 83314 1
8 83316 0
8 83320 1
8 83335 0
8 83339 1
8 83341 0
8 83342 0
8 83347 0
8 83349 0
8 83350 0
8 83353 1
8 83356 0
8 83363 1
8 83365 0
8 83366 0
8 83369 1
8 83370 1
8 83372 0
8 83377 0
8 83378 0
8 83380 0
8 83384 0
8 83395 1
8 83397 0
8 83398 0
8 83401 1
8 83404 0
8 83409 1
8 83412 0
8 83425 1
8 83426 1
8 83428 0
8 83432 1
8 83440 0
8 83471 0
8 83479 0
8 83483 1
8 83485 1
8 83486 0
8 83495 0
8 83499 1
8 83501 0
8 83502 0
8 83507 0
8 83509 0
8 83510 0
8 83513 1
8 83514 0
8 83516 0
8 83527 0
8 83531 1
8 83533 0
8 83534 0
8 83539 1
8 83541 0
8 83542 0
8 83545 1
8 83546 1
8 83548 0
8 83555 1
8 83557 0
8 83558 0
8 83561 1
8 83562 1
8 83564 0
8 83569 1
8 83570 0
8 83572 0
8 83576 1
8 83591 0
8 83595 1
8 83597 0
8 83598 0
8 83603 0
8 83605 0
8 83606 0
8 83609 1
8 83612 0
8 83619 0
8 83621 0
8 83622 0
8 83625 1
8 83626 0
8 83628 0
8 83633 0
8 83634 0
8 83636 0
8 83640 0
8 83651 1
8 83653 0
8 83654 0
8 83657 1
8 83658 1
8 83660 0
8 83665 0
8 83666 0
8 83668 0
8 83672 0
8 83681 1
8 83682 0
8 83684 0
8 83688 1
8 83696 0
8 83719 0
8 83723 1
8 83725 0
8 83726 0
8 83731 1
8 83733 0
8 83734 0
8 83737 1
8 83738 1
8 83740 0
8 83747 1
8 83749 0
8 83750 0
8 83753 1
8 83754 1
8 83756 0
8 83761 1
8 83762 0
8 83764 0
8 83768 1
8 83779 1
8 83781 0
8 83782 0
8 83788 0
8 83793 1
8 83794 1
8 83796 0
8 83809 1
8 83810 1
8 83812 0
8 83816 1
8 83824 1
8 83843 1
8 83845 0
8 83846 0
8 83849 1
8 83850 1
8 83852 0
8 83857 0
8 83858 0
8 83860 0
8 83864 0
8 83873 1
8 83874 0
8 83876 0
8 83880 1
8 83888 0
8 83905 1
8 83906 1
8 83908 0
8 83912 1
8 83920 0
8 83936 1
8 85015 0
8 85019 1
8 85021 1
8 85022 0
8 85031 0
8 85035 0
8 85037 0
8 85038 0
8 85043 0
8 85045 0
8 85046 0
8 85049 0
8 85050 0
8 85052 0
8 85063 0
8 85067 1
8 85069 1
8 85070 0
8 85075 1
8 85077 0
8 85078 0
8 85081 1
8 85082 1
8 85084 0
8 85091 0
8 85093 0
8 85094 0
8 85097 1
8 85100 0
8 85105 0
8 85106 0
8 85108 0
8 85112 0
8 85127 0
8 85131 0
8 85133 0
8 85134 0
8 85139 0
8 85141 0
8 85142 0
8 85145 1
8 85148 0
8 85155 0
8 85157 0
8 85158 0
8 85161 0
8 85162 0
8 85164 0
8 85169 0
8 85170 0
8 85172 0
8 85176 0
8 85187 0
8 85189 0
8 85190 0
8 85193 0
8 85194 0
8 85196 0
8 85201 0
8 85202 0
8 85204 0
8 85208 0
8 85217 0
8 85218 0
8 85220 0
8 85224 0
8 85232 0
8 85255 0
8 85259 1
8 85261 1
8 85262 0
8 85267 1
8 85269 0
8 85270 0
8 85273 1
8 85274 1
8 85276 0
8 85283 0
8 85285 0
8 85286 0
8 85289 1
8 85292 0
8 85297 0
8 85298 0
8 85300 0
8 85304 0
8 85315 1
8 85317 1
8 85318 0
8 85324 1
8 85329 1
8 85330 1
8 85332 0
8 85336 1
8 85345 1
8 85348 0
8 85360 0
8 85379 0
8 85381 0
8 85382 0
8 85385 0
8 85386 0
8 85388 0
8 85393 0
8 85394 0
8 85396 0
8 85400 0
8 85409 0
8 85410 0
8 85412 0
8 85416 0
8 85424 0
8 85441 0
8 85442 0
8 85444 0
8 85456 0
8 85472 0
8 85511 0
8 85515 1
8 85517 1
8 85518 0
8 85523 1
8 85525 1
8 85526 0
8 85539 0
8 85541 0
8 85542 0
8 85545 0
8 85546 0
8 85548 0
8 85553 0
8 85554 0
8 85556 0
8 85571 1
8 85573 0
8 85574 0
8 85577 1
8 85578 1
8 85580 0
8 85585 1
8 85586 1
8 85588 0
8 85592 1
8 85601 0
8 85602 0
8 85604 0
8 85608 0
8 85616 0
8 85635 0
8 85637 0
8 85638 0
8 85641 1
8 85644 0
8 85649 1
8 85652 0
8 85665 0
8 85666 0
8 85668 0
8 85672 0
8 85680 0
8 85697 0
8 85698 0
8 85700 0
8 85704 0
8 85712 0
8 85728 0
8 85763 1
8 85765 0
8 85766 0
8 85769 1
8 85770 1
8 85772 0
8 85777 1
8 85778 1
8 85780 0
8 85793 0
8 85794 0
8 85796 0
8 85800 0
8 85808 0
8 85825 1
8 85826 1
8 85828 0
8 85840 1
8 85856 0
8 85889 0
8 85890 0
8 85892 0
8 85896 0
8 85904 0
8 85920 0
8 85952 0
8 89095 0
8 89099 0
8 89101 0
8 89102 0
8 89107 0
8 89109 0
8 89110 0
8 89113 0
8 89114 0
8 89116 0
8 89137 0
8 89138 0
8 89140 0
8 89144 0
8 89200 0
8 89219 0
8 89221 0
8 89222 0
8 89225 0
8 89226 0
8 89228 0
8 89233 0
8 89234 0
8 89236 0
8 89240 0
8 89249 0
8 89250 0
8 89252 0
8 89256 0
8 89264 0
8 89281 0
8 89282 0
8 89284 0
8 89288 0
8 89296 0
8 89312 0
8 89473 0
8 89474 0
8 89476 0
8 89480 0
8 89488 0
8 89504 0
8 89536 0
8 89984 0
8 90230 0
8 90234 0
8 90236 0
8 90291 1
8 90293 0
8 90297 0
8 90323 1
8 90325 0
8 90326 0
8 90329 0
8 90330 0
8 90332 0
8 90339 1
8 90341 0
8 90342 0
8 90345 1
8 90346 1
8 90348 0
8 90354 1
8 90356 0
8 90360 0
8 90515 1
8 90517 0
8 90518 0
8 90531 1
8 90533 0
8 90534 0
8 90537 0
8 90545 0
8 90546 0
8 90548 0
8 90552 0
8 90563 0
8 90565 0
8 90566 0
8 90569 0
8 90570 0
8 90577 0
8 90578 0
8 90580 0
8 90584 0
8 90593 0
8 90594 0
8 90596 0
8 90600 0
8 90608 0
8 91014 0
8 91018 0
8 91026 0
8 91028 0
8 91032 0
8 91056 0
8 91187 0
8 91189 0
8 91190 0
8 91196 0
8 91219 1
8 91221 0
8 91222 0
8 91225 0
8 91226 0
8 91228 0
8 91235 1
8 91237 0
8 91238 0
8 91241 0
8 91242 0
8 91244 0
8 91250 1
8 91252 0
8 91256 1
8 91299 0
8 91301 0
8 91302 0
8 91305 0
8 91306 0
8 91308 0
8 91313 0
8 91316 0
8 91320 0
8 91331 0
8 91333 0
8 91334 0
8 91337 0
8 91338 0
8 91348 0
8 91352 0
8 91361 0
8 91362 0
8 91364 0
8 91368 0
8 91376 0
8 91411 0
8 91413 0
8 91414 0
8 91417 0
8 91418 0
8 91420 0
8 91427 1
8 91429 0
8 91430 0
8 91433 0
8 91434 0
8 91436 0
8 91441 0
8 91442 0
8 91444 0
8 91448 0
8 91459 1
8 91461 0
8 91462 0
8 91473 0
8 91474 0
8 91476 0
8 91489 1
8 91490 1
8 91492 0
8 91504 0
8 91523 0
8 91525 0
8 91526 0
8 91529 0
8 91530 0
8 91532 0
8 91537 0
8 91540 0
8 91544 0
8 91553 0
8 91554 0
8 91556 0
8 91560 0
8 91568 0
8 91585 0
8 91586 0
8 91588 0
8 91600 0
8 91616 0
8 91667 0
8 91669 0
8 91670 0
8 91673 0
8 91674 0
8 91676 0
8 91683 0
8 91686 0
8 91689 0
8 91690 0
8 91697 0
8 91698 0
8 91700 0
8 91704 0
8 91715 0
8 91717 0
8 91718 0
8 91721 0
8 91724 0
8 91729 0
8 91730 0
8 91732 0
8 91736 0
8 91745 0
8 91746 0
8 91748 0
8 91752 0
8 91760 0
8 91779 0
8 91781 0
8 91782 0
8 91785 0
8 91786 0
8 91793 0
8 91796 0
8 91800 0
8 91809 0
8 91810 0
8 91816 0
8 91824 0
8 91841 0
8 91842 0
8 91844 0
8 91848 0
8 91856 0
8 91872 0
8 91907 0
8 91909 0
8 91910 0
8 91913 0
8 91916 0
8 91921 0
8 91922 0
8 91924 0
8 91928 0
8 91937 0
8 91938 0
8 91944 0
8 91952 0
8 91969 0
8 91972 0
8 91984 0
8 92000 0
8 92034 0
8 92036 0
8 92040 0
8 92048 0
8 92064 0
8 92096 0
8 93219 0
8 93222 0
8 93225 0
8 93226 0
8 93233 0
8 93234 0
8 93236 0
8 93240 0
8 93251 0
8 93253 0
8 93254 0
8 93257 0
8 93258 0
8 93260 0
8 93265 0
8 93266 0
8 93272 0
8 93281 0
8 93282 0
8 93284 0
8 93288 0
8 93296 0
8 93315 0
8 93317 0
8 93318 0
8 93329 0
8 93332 0
8 93345 0
8 93346 0
8 93348 0
8 93360 0
8 93377 0
8 93378 0
8 93384 0
8 93392 0
8 93408 0
8 93443 0
8 93445 0
8 93446 0
8 93449 0
8 93450 0
8 93452 0
8 93457 0
8 93458 0
8 93464 0
8 93473 0
8 93476 0
8 93480 0
8 93488 0
8 93505 0
8 93506 0
8 93508 0
8 93520 0
8 93536 0
8 93569 0
8 93570 0
8 93576 0
8 93584 0
8 93600 0
8 93699 0
8 93701 0
8 93702 0
8 93705 0
8 93706 0
8 93708 0
8 93713 0
8 93716 0
8 93729 0
8 93730 0
8 93736 0
8 93744 0
8 93761 0
8 93762 0
8 93764 0
8 93768 0
8 93776 0
8 93792 0
8 93825 0
8 93832 0
8 93888 0
8 93953 0
8 93954 0
8 93960 0
8 93968 0
8 93984 0
8 94016 0
8 97298 0
8 97304 0
8 97328 0
8 97410 0
8 97412 0
8 97416 0
8 97424 0
8 97440 0
8 97472 0
8 97664 0
8 114806 0
8 114899 0
8 114901 0
8 114902 0
8 114905 0
8 114906 0
8 114915 0
8 114917 0
8 114918 0
8 114921 0
8 114922 0
8 114924 0
8 114930 0
8 114932 0
8 114936 0
8 115107 0
8 115109 0
8 115110 0
8 115114 0
8 115116 0
8 115121 0
8 115122 0
8 115124 0
8 115128 0
8 115139 0
8 115141 0
8 115142 0
8 115146 0
8 115148 0
8 115153 0
8 115154 0
8 115156 0
8 115160 0
8 115169 0
8 115170 0
8 115172 0
8 115176 0
8 115184 0
8 115590 0
8 115594 0
8 115602 0
8 115604 0
8 115632 0
8 115875 0
8 115877 0
8 115884 0
8 115889 0
8 115892 0
8 115907 0
8 115910 0
8 115921 0
8 115924 0
8 115937 0
8 115938 0
8 115940 0
8 115952 0
8 115987 0
8 115989 0
8 115990 0
8 115996 0
8 116003 0
8 116005 0
8 116006 0
8 116009 0
8 116010 0
8 116012 0
8 116017 0
8 116018 0
8 116020 0
8 116024 0
8 116035 0
8 116037 0
8 116038 0
8 116049 0
8 116050 0
8 116052 0
8 116065 0
8 116066 0
8 116068 0
8 116080 0
8 116113 0
8 116116 0
8 116120 0
8 116129 0
8 116130 0
8 116132 0
8 116136 0
8 116144 0
8 116162 0
8 116176 0
8 116192 0
8 116355 1
8 116357 0
8 116358 0
8 116361 0
8 116362 0
8 116364 0
8 116369 0
8 116370 0
8 116372 0
8 116376 0
8 116385 0
8 116386 0
8 116400 0
8 116417 0
8 116418 0
8 116424 0
8 116432 0
8 116448 0
8 116483 0
8 116485 0
8 116486 0
8 116489 0
8 116490 0
8 116492 0
8 116497 0
8 116498 0
8 116500 0
8 116513 0
8 116514 0
8 116520 0
8 116528 0
8 116545 0
8 116546 0
8 116548 0
8 116560 0
8 116576 0
8 116610 0
8 116612 0
8 116616 0
8 116624 0
8 116640 0
8 116672 0
8 118145 0
8 118146 0
8 118160 0
8 118176 0
8 118401 0
8 118402 0
8 118408 0
8 118416 0
8 118432 0
8 118656 0
8 123092 0
8 123096 0
8 123106 0
8 123108 0
8 123112 0
8 123298 0
8 123300 0
8 123312 0
8 123330 0
8 123332 0
8 123344 0
8 123360 0
8 124080 0
8 124128 0
8 124193 0
8 124194 0
8 124196 0
8 124200 0
8 124208 0
8 124226 0
8 124228 0
8 124240 0
8 124256 0
8 124304 0
8 124546 0
8 124548 0
8 124552 0
8 124560 0
8 124576 0
8 124608 0
8 124674 0
8 124676 0
8 124680 0
8 124704 0
8 124736 0
8 126336 0
8 126592 0
8 205013 0
8 205017 0
8 205029 1
8 205030 1
8 205033 0
8 205034 0
8 205036 0
8 205044 0
8 205048 0
8 205219 1
8 205221 0
8 205222 0
8 205233 0
8 205234 0
8 205240 0
8 205251 0
8 205253 0
8 205254 0
8 205257 0
8 205258 0
8 205265 0
8 205266 0
8 205272 0
8 205281 0
8 205282 0
8 205284 0
8 205288 0
8 205296 0
8 205714 0
8 205716 0
8 205720 0
8 205744 0
8 205909 0
8 205910 0
8 205916 0
8 205925 0
8 205926 0
8 205929 0
8 205930 0
8 205932 0
8 205940 1
8 205944 0
8 206021 0
8 206022 0
8 206025 0
8 206026 0
8 206028 0
8 206036 0
8 206040 0
8 206052 0
8 206056 0
8 206115 0
8 206121 0
8 206122 0
8 206124 0
8 206129 0
8 206130 0
8 206136 0
8 206147 0
8 206149 0
8 206150 0
8 206154 0
8 206161 0
8 206162 0
8 206164 0
8 206168 0
8 206177 0
8 206178 0
8 206184 0
8 206192 0
8 206242 0
8 206244 0
8 206248 0
8 206256 0
8 206273 0
8 206274 0
8 206276 0
8 206288 0
8 206304 0
8 206355 0
8 206357 0
8 206358 0
8 206362 0
8 206364 0
8 206371 1
8 206377 0
8 206378 0
8 206385 0
8 206386 0
8 206392 0
8 206417 0
8 206418 0
8 206420 0
8 206424 0
8 206433 1
8 206434 1
8 206440 0
8 206448 0
8 206467 0
8 206469 0
8 206470 0
8 206473 0
8 206474 0
8 206476 0
8 206481 0
8 206484 0
8 206488 0
8 206498 0
8 206504 0
8 206512 0
8 206529 0
8 206530 0
8 206532 0
8 206536 0
8 206544 0
8 206560 0
8 206595 0
8 206601 0
8 206602 0
8 206604 0
8 206609 0
8 206610 0
8 206616 0
8 206632 0
8 206657 0
8 206672 0
8 206722 0
8 206724 0
8 206728 0
8 206736 0
8 206784 0
8 207921 0
8 207922 0
8 207924 0
8 207928 0
8 207939 0
8 207941 0
8 207942 0
8 207945 0
8 207946 0
8 207948 0
8 207953 0
8 207954 0
8 207956 0
8 207960 0
8 207969 0
8 207970 0
8 207972 0
8 207984 0
8 208034 0
8 208036 0
8 208048 0
8 208065 0
8 208066 0
8 208072 0
8 208080 0
8 208096 0
8 208131 0
8 208133 0
8 208134 0
8 208145 0
8 208146 0
8 208152 0
8 208161 0
8 208168 0
8 208176 0
8 208194 0
8 208196 0
8 208208 0
8 208224 0
8 208257 0
8 208258 0
8 208260 0
8 208272 0
8 208288 0
8 208387 0
8 208389 0
8 208390 0
8 208394 0
8 208396 0
8 208404 0
8 208417 0
8 208424 0
8 208432 0
8 208449 0
8 208450 0
8 208452 0
8 208456 0
8 208464 0
8 208480 0
8 208513 0
8 208516 0
8 208544 0
8 208576 0
8 208641 0
8 208644 0
8 208704 0
8 211986 0
8 211988 0
8 212016 0
8 212098 0
8 212100 0
8 212104 0
8 212112 0
8 212160 0
8 212352 0
8 221409 0
8 221410 0
8 221412 0
8 221416 0
8 221424 0
8 222305 0
8 222306 0
8 222320 0
8 222401 0
8 222402 0
8 222404 0
8 222408 0
8 222416 0
8 222497 0
8 222498 0
8 222529 0
8 222530 0
8 222544 0
8 222656 0
8 224321 0
8 224336 0
8 224352 0
8 224448 0
8 224544 0
8 224576 0
8 229603 0
8 229606 0
8 229609 0
8 229610 0
8 229612 0
8 229618 0
8 229620 0
8 229624 0
8 229841 0
8 229842 0
8 229848 0
8 229872 0
8 230499 0
8 230505 0
8 230506 0
8 230514 0
8 230520 0
8 230595 0
8 230597 0
8 230604 0
8 230609 0
8 230616 0
8 230625 0
8 230626 0
8 230640 0
8 230693 0
8 230705 0
8 230706 0
8 230708 0
8 230712 0
8 230723 0
8 230725 0
8 230726 0
8 230737 0
8 230738 0
8 230740 0
8 230753 0
8 230754 0
8 230768 0
8 230832 0
8 230850 0
8 230852 0
8 230864 0
8 230880 0
8 230994 0
8 230996 0
8 231120 0
8 232517 0
8 232521 0
8 232522 0
8 232524 0
8 232529 0
8 232545 0
8 232546 0
8 232548 0
8 232552 0
8 232560 0
8 232609 0
8 232610 0
8 232616 0
8 232624 0
8 232641 0
8 232648 0
8 232672 0
8 232740 0
8 232752 0
8 232769 0
8 232770 0
8 232772 0
8 232800 0
8 232896 0
8 233028 0
8 233040 0
8 233056 0
8 236564 0
8 236568 0
8 236592 0
8 236704 0
8 237793 0
8 237794 0
8 237800 0
8 237808 0
8 238017 0
8 238018 0
8 238024 0
8 238048 0
8 238480 0
8 238689 0
8 238690 0
8 238696 0
8 238704 0
8 238800 0
8 238913 0
8 238914 0
8 238928 0
8 238944 0
8 239040 0
8 239137 0
8 239138 0
8 239144 0
8 239361 0
8 239362 0
8 239364 0
8 239392 0
8 239424 0
8 239488 0
8 240705 0
8 240706 0
8 240712 0
8 240720 0
8 240960 0
8 241153 0
8 241156 0
8 241184 0
8 244752 0
8 244864 0
8 254176 0
8 255072 0
8 255296 0
8 467172 0
8 467176 0
8 467394 0
8 467400 0
8 467408 0
8 467424 0
8 468290 0
8 468292 0
8 468304 0
8 468320 0
8 468416 0
8 468624 0
8 468738 0
8 468744 0
8 468800 0
8 470656 0
8 483552 0
8 484448 0
8 484672 0
8 598131 1
8 598133 0
8 598245 0
8 598246 0
8 598249 0
8 598469 0
8 598470 0
8 598473 0
8 598915 0
8 598929 0
8 606435 0
8 606437 0
8 606441 0
8 606449 0
8 606450 0
8 606452 0
8 606456 0
8 606659 0
8 606661 0
8 606662 0
8 606673 0
8 606674 0
8 606680 0
8 606689 0
8 606690 0
8 606692 0
8 606704 0
8 607121 0
8 607122 0
8 607124 0
8 607128 0
8 607152 0
8 607331 0
8 607333 0
8 607334 0
8 607340 0
8 607345 0
8 607346 0
8 607348 0
8 607352 0
8 607457 0
8 607458 0
8 607555 0
8 607557 0
8 607558 0
8 607569 0
8 607570 0
8 607585 0
8 607586 0
8 607588 0
8 607600 0
8 607681 0
8 607682 0
8 607684 0
8 607696 0
8 607779 0
8 607785 0
8 607786 0
8 607793 0
8 607794 0
8 607841 0
8 607842 0
8 607848 0
8 607856 0
8 607905 0
8 607906 0
8 607912 0
8 607920 0
8 608003 0
8 608005 0
8 608009 0
8 608012 0
8 608017 0
8 608018 0
8 608033 0
8 608040 0
8 608065 0
8 608068 0
8 608096 0
8 608129 0
8 608130 0
8 608132 0
8 608136 0
8 608144 0
8 608160 0
8 608192 0
8 609361 0
8 609362 0
8 609364 0
8 609377 0
8 609378 0
8 609384 0
8 609474 0
8 609480 0
8 609488 0
8 609504 0
8 609602 0
8 609604 0
8 609616 0
8 609632 0
8 609795 0
8 609804 0
8 609857 0
8 609858 0
8 609921 0
8 609924 0
8 609952 0
8 609984 0
8 610049 0
8 610112 0
8 613394 0
8 613506 0
8 613520 0
8 614864 0
8 614880 0
8 615745 0
8 615748 0
8 615760 0
8 615776 0
8 615872 0
8 615969 0
8 615976 0
8 615984 0
8 616032 0
8 616096 0
8 617552 0
8 617568 0
8 617664 0
8 617792 0
8 618048 0
8 640321 0
8 640322 0
8 640324 0
8 648512 0
8 681282 0
8 681296 0
8 681312 0
8 681408 0
8 681505 0
8 681506 0
8 681512 0
8 681792 0
8 683088 0
8 683776 0
8 688624 0
8 689072 0
8 689699 0
8 689701 0
8 689702 0
8 689713 0
8 689714 0
8 689761 0
8 689762 0
8 689776 0
8 689840 0
8 689888 0
8 689968 0
8 697952 0
8 698016 0
8 698144 0
8 699584 0
8 706096 0
8 706336 0
8 4219031 0
8 4219035 0
8 4219037 0
8 4219047 0
8 4219051 0
8 4219053 0
8 4219062 0
8 4219066 0
8 4219079 0
8 4219085 0
8 4219086 0
8 4219094 0
8 4219110 0
8 4219114 0
8 4219116 0
8 4219159 0
8 4219163 0
8 4219165 0
8 4219166 0
8 4219175 0
8 4219179 0
8 4219181 0
8 4219182 0
8 4219194 0
8 4219207 0
8 4219211 1
8 4219213 0
8 4219214 0
8 4219222 0
8 4219226 0
8 4219228 0
8 4219238 0
8 4219242 0
8 4219283 0
8 4219285 0
8 4219289 0
8 4219290 0
8 4219299 0
8 4219301 0
8 4219302 0
8 4219305 0
8 4219306 0
8 4219314 0
8 4219334 0
8 4219338 0
8 4219340 0
8 4219346 0
8 4219348 0
8 4219352 0
8 4219362 0
8 4219364 0
8 4219368 0
8 4219415 0
8 4219419 1
8 4219422 0
8 4219431 0
8 4219435 1
8 4219437 0
8 4219438 0
8 4219446 0
8 4219450 1
8 4219452 0
8 4219469 0
8 4219470 0
8 4219478 0
8 4219498 1
8 4219541 1
8 4219542 0
8 4219557 1
8 4219558 0
8 4219561 1
8 4219562 0
8 4219564 0
8 4219572 1
8 4219576 1
8 4219594 0
8 4219624 1
8 4219667 0
8 4219670 0
8 4219674 0
8 4219676 0
8 4219683 0
8 4219685 0
8 4219686 0
8 4219689 0
8 4219690 0
8 4219698 0
8 4219704 0
8 4219718 0
8 4219732 0
8 4219794 0
8 4219796 0
8 4219800 0
8 4219810 0
8 4219812 1
8 4219816 0
8 4219933 0
8 4219934 0
8 4219943 0
8 4219949 0
8 4219950 0
8 4219958 0
8 4219964 0
8 4219981 0
8 4219982 0
8 4219996 0
8 4220043 0
8 4220045 0
8 4220046 0
8 4220060 0
8 4220069 0
8 4220070 0
8 4220084 0
8 4220088 0
8 4220101 0
8 4220102 0
8 4220106 0
8 4220108 0
8 4220116 0
8 4220120 0
8 4220136 0
8 4220167 0
8 4220171 0
8 4220173 0
8 4220174 0
8 4220179 0
8 4220181 0
8 4220186 0
8 4220188 0
8 4220197 0
8 4220202 0
8 4220210 0
8 4220227 0
8 4220229 0
8 4220230 0
8 4220242 0
8 4220244 0
8 4220291 0
8 4220293 0
8 4220298 0
8 4220300 0
8 4220305 0
8 4220312 0
8 4220321 0
8 4220322 0
8 4220324 0
8 4220328 0
8 4220336 0
8 4220354 0
8 4220356 0
8 4220368 0
8 4220384 0
8 4220423 0
8 4220427 0
8 4220429 0
8 4220430 0
8 4220438 0
8 4220441 1
8 4220444 0
8 4220457 1
8 4220458 0
8 4220472 1
8 4220547 0
8 4220549 0
8 4220550 0
8 4220556 0
8 4220561 0
8 4220564 0
8 4220577 0
8 4220578 0
8 4220584 0
8 4220592 0
8 4220675 0
8 4220677 0
8 4220678 0
8 4220689 0
8 4220690 0
8 4220705 0
8 4220706 0
8 4220802 0
8 4220804 0
8 4220816 0
8 4220832 0
8 4220957 0
8 4220958 0
8 4220973 0
8 4220974 0
8 4220988 0
8 4221005 0
8 4221006 0
8 4221036 0
8 4221063 0
8 4221067 0
8 4221069 0
8 4221070 0
8 4221094 0
8 4221098 0
8 4221100 0
8 4221112 0
8 4221129 0
8 4221130 0
8 4221160 0
8 4221191 0
8 4221195 0
8 4221197 0
8 4221198 0
8 4221205 0
8 4221210 0
8 4221212 0
8 4221221 0
8 4221225 0
8 4221228 0
8 4221240 0
8 4221254 0
8 4221257 0
8 4221258 0
8 4221260 0
8 4221268 0
8 4221288 0
8 4221318 0
8 4221322 0
8 4221324 0
8 4221332 0
8 4221345 0
8 4221348 0
8 4221352 0
8 4221360 0
8 4221378 0
8 4221384 0
8 4221392 0
8 4221408 0
8 4221447 0
8 4221453 0
8 4221454 0
8 4221461 0
8 4221462 0
8 4221475 0
8 4221478 0
8 4221482 0
8 4221484 0
8 4221490 0
8 4221492 0
8 4221571 0
8 4221601 0
8 4221602 0
8 4221608 0
8 4221616 0
8 4221699 0
8 4221702 0
8 4221708 0
8 4221716 0
8 4221729 0
8 4221730 0
8 4221732 0
8 4221744 0
8 4221762 0
8 4221792 0
8 4221856 0
8 4221973 0
8 4221974 0
8 4221980 0
8 4221994 0
8 4221996 0
8 4222002 0
8 4222004 0
8 4222008 0
8 4222019 0
8 4222021 0
8 4222022 0
8 4222025 0
8 4222026 0
8 4222028 0
8 4222034 0
8 4222036 0
8 4222050 0
8 4222056 0
8 4222083 0
8 4222085 0
8 4222086 0
8 4222092 0
8 4222100 0
8 4222114 0
8 4222128 0
8 4222145 0
8 4222146 0
8 4222152 0
8 4222213 0
8 4222214 0
8 4222217 0
8 4222218 0
8 4222220 0
8 4222225 0
8 4222228 0
8 4222244 0
8 4222248 0
8 4222256 0
8 4222273 0
8 4222274 0
8 4222276 0
8 4222304 0
8 4222337 0
8 4222340 0
8 4222344 0
8 4222368 0
8 4222400 0
8 4222470 0
8 4222476 0
8 4222484 0
8 4222498 0
8 4222504 1
8 4222512 0
8 4222529 0
8 4222530 0
8 4222593 0
8 4222721 0
8 4222722 0
8 4222724 0
8 4222752 0
8 4222848 0
8 4223005 0
8 4223006 0
8 4223015 0
8 4223021 0
8 4223022 0
8 4223053 0
8 4223054 0
8 4223062 0
8 4223068 0
8 4223084 0
8 4223111 0
8 4223115 0
8 4223117 0
8 4223118 0
8 4223130 0
8 4223141 0
8 4223146 0
8 4223173 0
8 4223178 0
8 4223180 0
8 4223188 0
8 4223204 0
8 4223243 0
8 4223245 0
8 4223246 0
8 4223257 0
8 4223258 0
8 4223273 0
8 4223274 0
8 4223302 0
8 4223305 0
8 4223308 0
8 4223314 0
8 4223320 0
8 4223336 0
8 4223369 0
8 4223393 0
8 4223394 0
8 4223428 0
8 4223432 0
8 4223440 0
8 4223456 0
8 4223513 0
8 4223516 0
8 4223529 0
8 4223530 0
8 4223532 0
8 4223544 0
8 4223564 0
8 4223572 0
8 4223592 0
8 4223621 0
8 4223625 0
8 4223626 0
8 4223628 0
8 4223633 0
8 4223640 0
8 4223649 0
8 4223650 0
8 4223652 0
8 4223656 0
8 4223664 0
8 4223688 0
8 4223712 0
8 4223753 0
8 4223756 0
8 4223768 0
8 4223777 0
8 4223784 0
8 4223824 0
8 4223880 0
8 4223904 0
8 4224021 0
8 4224026 0
8 4224028 0
8 4224044 0
8 4224056 0
8 4224069 0
8 4224073 0
8 4224076 0
8 4224084 0
8 4224088 0
8 4224104 0
8 4224131 0
8 4224133 0
8 4224138 0
8 4224152 0
8 4224162 0
8 4224164 0
8 4224176 0
8 4224193 0
8 4224194 0
8 4224196 0
8 4224200 0
8 4224208 0
8 4224224 0
8 4224261 0
8 4224265 0
8 4224268 0
8 4224273 0
8 4224280 0
8 4224296 0
8 4224321 0
8 4224324 0
8 4224336 0
8 4224352 0
8 4224385 0
8 4224392 0
8 4224416 0
8 4224448 0
8 4224524 0
8 4224536 0
8 4224552 0
8 4224641 0
8 4224644 0
8 4224648 0
8 4224672 0
8 4224704 0
8 4224769 0
8 4224896 0
8 4225045 0
8 4225052 0
8 4225066 0
8 4225068 0
8 4225080 0
8 4225091 0
8 4225093 0
8 4225097 0
8 4225100 0
8 4225108 0
8 4225124 0
8 4225128 0
8 4225155 0
8 4225157 0
8 4225164 0
8 4225170 0
8 4225172 0
8 4225176 0
8 4225186 0
8 4225188 0
8 4225200 0
8 4225217 0
8 4225224 0
8 4225232 0
8 4225248 0
8 4225285 0
8 4225289 0
8 4225292 0
8 4225297 0
8 4225304 0
8 4225320 0
8 4225345 0
8 4225346 0
8 4225348 0
8 4225352 0
8 4225360 0
8 4225376 0
8 4225409 0
8 4225412 0
8 4225424 0
8 4225440 0
8 4225472 0
8 4225548 0
8 4225556 0
8 4225576 0
8 4225584 0
8 4225665 0
8 4225672 0
8 4225680 0
8 4225696 0
8 4225793 0
8 4225794 0
8 4225796 0
8 4225800 0
8 4225808 0
8 4225824 0
8 4225856 0
8 4225920 0
8 4226068 0
8 4226114 0
8 4226116 0
8 4226120 0
8 4226178 0
8 4226180 0
8 4226240 0
8 4226308 0
8 4226312 0
8 4226320 0
8 4226368 0
8 4226432 0
8 4226688 0
8 4226816 0
8 4243630 0
8 4243644 0
8 4243662 0
8 4243676 0
8 4243742 0
8 4243790 0
8 4243804 0
8 4243820 0
8 4243862 0
8 4243868 0
8 4243877 0
8 4243884 0
8 4243892 0
8 4243896 0
8 4244014 0
8 4244028 0
8 4244060 0
8 4244076 0
8 4244117 0
8 4244118 0
8 4244122 0
8 4244124 0
8 4244152 0
8 4244166 0
8 4244170 0
8 4244172 0
8 4244180 0
8 4244184 0
8 4244196 0
8 4244245 0
8 4244246 0
8 4244252 0
8 4244265 0
8 4244268 0
8 4244294 0
8 4244298 0
8 4244300 0
8 4244308 0
8 4244312 0
8 4244324 0
8 4244328 0
8 4244372 0
8 4244526 0
8 4244615 0
8 4244619 0
8 4244621 0
8 4244629 0
8 4244633 0
8 4244708 0
8 4244743 0
8 4244757 0
8 4244780 0
8 4244820 0
8 4244836 0
8 4244867 0
8 4244869 0
8 4244870 0
8 4244884 0
8 4244897 0
8 4244912 0
8 4245003 0
8 4245006 0
8 4245014 0
8 4245017 0
8 4245018 0
8 4245020 0
8 4245034 0
8 4245048 0
8 4245066 0
8 4245068 0
8 4245080 0
8 4245096 0
8 4245123 0
8 4245130 0
8 4245144 0
8 4245188 0
8 4245200 0
8 4245216 0
8 4245251 0
8 4245258 0
8 4245266 0
8 4245272 0
8 4245288 0
8 4245314 0
8 4245316 0
8 4245328 0
8 4245344 0
8 4245378 0
8 4245582 0
8 4245643 0
8 4245646 0
8 4245654 0
8 4245657 0
8 4245658 0
8 4245660 0
8 4245676 0
8 4245688 0
8 4245706 0
8 4245720 0
8 4245736 0
8 4245782 0
8 4245785 0
8 4245788 0
8 4245898 0
8 4245912 0
8 4246037 0
8 4246038 0
8 4246044 0
8 4246054 0
8 4246060 0
8 4246068 0
8 4246092 0
8 4246100 0
8 4246116 0
8 4246150 0
8 4246154 0
8 4246156 0
8 4246162 0
8 4246164 0
8 4246184 0
8 4246192 0
8 4246210 0
8 4246216 0
8 4246224 0
8 4246240 0
8 4246278 0
8 4246284 0
8 4246292 0
8 4246344 0
8 4246352 0
8 4246549 0
8 4246550 0
8 4246554 0
8 4246556 0
8 4246566 0
8 4246570 0
8 4246572 0
8 4246580 0
8 4246584 0
8 4246616 0
8 4246666 0
8 4246680 0
8 4246789 0
8 4246790 0
8 4246804 0
8 4246808 0
8 4246864 0
8 4246928 0
8 4247046 0
8 4247050 0
8 4247052 0
8 4247058 0
8 4247060 0
8 4247080 0
8 4247088 0
8 4247120 0
8 4247136 0
8 4247170 0
8 4247176 0
8 4247184 0
8 4247200 0
8 4247298 0
8 4247304 0
8 4247312 0
8 4247360 0
8 4247582 0
8 4247598 0
8 4247687 0
8 4247701 0
8 4247718 0
8 4247732 0
8 4247754 0
8 4247756 0
8 4247815 0
8 4247819 0
8 4247833 0
8 4247846 0
8 4247852 0
8 4247878 0
8 4247941 0
8 4247942 0
8 4247948 0
8 4247954 0
8 4247972 0
8 4248085 0
8 4248086 0
8 4248092 0
8 4248148 0
8 4248197 0
8 4248198 0
8 4248212 0
8 4248325 0
8 4248326 0
8 4248330 0
8 4248332 0
8 4248338 0
8 4248344 0
8 4248353 0
8 4248388 0
8 4248452 0
8 4248598 0
8 4248604 0
8 4248645 0
8 4248660 0
8 4248664 0
8 4248709 0
8 4248710 0
8 4248724 0
8 4248837 0
8 4248838 0
8 4248850 0
8 4248856 0
8 4248912 0
8 4248961 0
8 4248962 0
8 4248964 0
8 4248976 0
8 4249112 0
8 4249217 0
8 4249232 0
8 4249346 0
8 4249472 0
8 4249622 0
8 4249628 0
8 4249638 0
8 4249644 0
8 4249652 0
8 4249656 0
8 4249704 0
8 4249738 0
8 4249746 0
8 4249752 0
8 4249776 0
8 4249861 0
8 4249862 0
8 4249866 0
8 4249868 0
8 4249874 0
8 4249880 0
8 4249892 0
8 4249904 0
8 4250124 0
8 4250132 0
8 4250160 0
8 4250256 0
8 4250372 0
8 4250376 0
8 4250384 0
8 4250884 0
8 4251008 0
8 4252068 0
8 4254980 0
8 4256388 0
8 4256836 0
8 4257152 0
8 4276405 0
8 4276457 0
8 4276533 0
8 4276534 0
8 4276596 0
8 4276629 0
8 4276643 0
8 4276649 0
8 4276657 0
8 4276705 0
8 4276793 0
8 4276796 0
8 4276821 0
8 4276825 0
8 4276841 0
8 4276852 0
8 4276856 1
8 4276885 0
8 4276889 0
8 4276899 0
8 4276913 0
8 4276961 0
8 4276976 0
8 4277011 0
8 4277013 0
8 4277014 0
8 4277017 0
8 4277020 0
8 4277027 0
8 4277033 0
8 4277041 0
8 4277073 0
8 4277076 0
8 4277104 0
8 4277140 0
8 4277154 0
8 4277168 0
8 4277188 0
8 4277216 0
8 4277364 0
8 4277816 0
8 4278033 0
8 4278325 0
8 4278326 0
8 4278332 0
8 4278435 0
8 4278449 0
8 4278550 0
8 4278556 0
8 4278580 0
8 4278659 0
8 4278665 0
8 4278673 0
8 4278689 0
8 4278819 0
8 4278828 0
8 4278836 0
8 4278881 0
8 4278915 0
8 4278945 0
8 4278946 0
8 4279043 0
8 4279045 0
8 4279052 0
8 4279060 0
8 4279073 0
8 4279170 0
8 4279172 0
8 4279200 0
8 4279232 0
8 4279324 0
8 4279820 0
8 4280192 0
8 4280373 0
8 4280374 0
8 4280405 0
8 4280421 0
8 4280436 0
8 4280469 0
8 4280529 0
8 4280545 0
8 4280595 0
8 4280613 0
8 4280626 0
8 4280721 0
8 4280737 0
8 4280853 0
8 4280977 0
8 4280980 0
8 4281105 0
8 4281121 0
8 4281232 0
8 4282390 0
8 4282406 0
8 4282418 0
8 4282420 0
8 4282642 0
8 4282672 0
8 4283140 0
8 4311682 0
8 4369474 0
8 4378368 0
8 4407984 0
8 41990162 1
9 511 1
9 1015 1
9 1021 1
9 1022 1
9 1279 1
9 1407 1
9 1471 1
9 1533 1
9 1917 1
9 3517 1
9 8447 1
9 8639 1
9 8671 1
9 8687 1
9 8695 1
9 8701 1
9 8702 1
9 9119 0
9 9143 1
9 9147 1
9 9149 1
9 9150 0
9 9203 1
9 9205 1
9 9206 1
9 9209 1
9 9210 1
9 9212 1
9 9407 0
9 9455 0
9 9469 1
9 9535 1
9 9567 1
9 9583 1
9 9597 1
9 9598 1
9 9631 0
9 9647 0
9 9661 1
9 9662 0
9 9679 0
9 9693 1
9 9694 0
9 9709 1
9 9710 0
9 9724 1
9 10015 1
9 10031 1
9 10045 1
9 10046 1
9 10063 1
9 10077 1
9 10078 1
9 10093 1
9 10094 1
9 10108 1
9 10127 0
9 10141 1
9 10142 0
9 10157 1
9 10158 0
9 10172 1
9 10189 1
9 10190 0
9 10204 1
9 10220 1
9 11663 0
9 11677 0
9 11725 0
9 11726 0
9 12173 0
9 12174 0
9 12236 0
9 16268 0
9 24703 0
9 24767 0
9 24799 0
9 24815 0
9 24823 1
9 24827 1
9 24829 0
9 24830 0
9 25015 1
9 25021 0
9 25022 0
9 25047 1
9 25051 1
9 25053 0
9 25054 0
9 25075 1
9 25077 1
9 25078 1
9 25081 1
9 25082 1
9 25084 0
9 25585 1
9 25586 1
9 25588 1
9 25663 0
9 25695 0
9 25711 0
9 25719 0
9 25723 0
9 25725 0
9 25726 0
9 25775 0
9 25783 0
9 25787 0
9 25789 0
9 25807 0
9 25815 0
9 25819 0
9 25821 0
9 25831 0
9 25835 0
9 25837 0
9 25838 0
9 25843 0
9 25845 1
9 25846 0
9 25849 1
9 25850 0
9 25852 0
9 25903 0
9 25911 0
9 25915 0
9 25917 0
9 25918 0
9 25935 0
9 25943 0
9 25947 0
9 25949 0
9 25950 0
9 25959 0
9 25963 0
9 25965 0
9 25966 0
9 25971 1
9 25973 1
9 25974 0
9 25977 0
9 25978 0
9 25980 0
9 26035 0
9 26037 1
9 26038 0
9 26044 0
9 26055 0
9 26059 0
9 26061 0
9 26062 0
9 26067 0
9 26069 1
9 26070 0
9 26073 0
9 26074 0
9 26076 0
9 26083 0
9 26085 1
9 26086 0
9 26089 0
9 26090 0
9 26092 0
9 26097 1
9 26098 0
9 26100 1
9 26104 0
9 26191 0
9 26199 0
9 26203 0
9 26205 0
9 26206 0
9 26215 0
9 26219 0
9 26221 0
9 26222 0
9 26227 1
9 26229 0
9 26230 0
9 26233 1
9 26234 0
9 26236 0
9 26323 0
9 26325 1
9 26326 0
9 26332 0
9 26339 0
9 26341 0
9 26342 0
9 26345 1
9 26346 0
9 26348 0
9 26353 1
9 26354 0
9 26356 0
9 26360 1
9 26467 0
9 26469 0
9 26470 0
9 26476 0
9 26481 0
9 26482 0
9 26484 0
9 26488 0
9 26608 0
9 27679 0
9 27695 0
9 27703 0
9 27707 0
9 27709 0
9 27710 0
9 27727 0
9 27735 0
9 27739 0
9 27741 0
9 27742 0
9 27751 0
9 27755 0
9 27757 0
9 27758 0
9 27763 0
9 27765 0
9 27766 0
9 27769 0
9 27770 0
9 27772 0
9 27799 0
9 27805 0
9 27815 0
9 27819 0
9 27821 0
9 27827 0
9 27829 0
9 27830 0
9 27833 0
9 27834 0
9 27836 0
9 27847 0
9 27851 0
9 27853 0
9 27854 0
9 27859 0
9 27861 0
9 27862 0
9 27865 0
9 27866 0
9 27868 0
9 27875 0
9 27877 0
9 27878 0
9 27881 0
9 27882 0
9 27884 0
9 27889 0
9 27890 0
9 27892 0
9 27896 0
9 27943 0
9 27949 0
9 27955 0
9 27957 0
9 27958 0
9 27961 0
9 27962 0
9 27964 0
9 27975 0
9 27979 0
9 27981 0
9 27982 0
9 27987 0
9 27989 0
9 27990 0
9 27993 0
9 27994 0
9 27996 0
9 28003 0
9 28005 0
9 28006 0
9 28009 0
9 28010 0
9 28012 0
9 28017 0
9 28018 0
9 28020 0
9 28024 0
9 28081 0
9 28084 0
9 28099 0
9 28101 0
9 28102 0
9 28105 0
9 28106 0
9 28108 0
9 28113 0
9 28114 0
9 28116 0
9 28120 0
9 28129 0
9 28130 0
9 28132 0
9 28136 0
9 28144 0
9 28231 0
9 28237 0
9 28238 0
9 28243 0
9 28245 0
9 28246 0
9 28249 0
9 28250 0
9 28252 0
9 28259 0
9 28261 0
9 28262 0
9 28265 0
9 28266 0
9 28268 0
9 28273 0
9 28274 0
9 28276 0
9 28280 0
9 28369 0
9 28370 0
9 28372 0
9 28385 0
9 28386 0
9 28388 0
9 28392 0
9 28400 0
9 28513 0
9 28514 0
9 28516 0
9 28528 0
9 31767 0
9 31771 0
9 31773 0
9 31795 0
9 31797 0
9 31798 0
9 31801 0
9 31802 0
9 31804 0
9 31857 0
9 31858 0
9 31860 0
9 31864 0
9 31891 0
9 31893 1
9 31894 0
9 31900 0
9 31907 1
9 31909 1
9 31910 0
9 31913 0
9 31914 0
9 31916 0
9 31921 1
9 31922 0
9 31924 0
9 31928 0
9 31953 1
9 31954 0
9 31956 0
9 31960 0
9 31969 0
9 31970 0
9 31972 0
9 31976 0
9 31984 0
9 32176 0
9 32208 0
9 57527 0
9 57531 0
9 57559 0
9 57563 0
9 57575 0
9 57579 0
9 57589 0
9 57590 0
9 57593 0
9 57594 0
9 57779 0
9 57781 0
9 57782 0
9 57811 0
9 57813 0
9 57814 0
9 57817 0
9 57818 0
9 57841 0
9 57842 0
9 57844 0
9 57848 0
9 58352 0
9 58549 0
9 58581 0
9 58597 0
9 58612 0
9 58675 0
9 58677 0
9 58681 0
9 58707 0
9 58709 0
9 58723 0
9 58725 0
9 58737 0
9 58738 0
9 58740 0
9 58801 0
9 58804 0
9 58833 0
9 58836 0
9 58849 0
9 58852 0
9 58864 0
9 59089 0
9 59092 0
9 59105 0
9 59112 0
9 59120 0
9 73855 0
9 73919 0
9 73951 0
9 73967 0
9 73975 0
9 73981 0
9 73982 0
9 74143 0
9 74159 0
9 74167 0
9 74173 0
9 74174 0
9 74191 0
9 74199 0
9 74203 0
9 74205 0
9 74206 0
9 74215 0
9 74221 0
9 74222 0
9 74229 0
9 74236 0
9 74647 0
9 74651 0
9 74653 0
9 74675 0
9 74677 0
9 74678 0
9 74681 0
9 74682 0
9 74684 0
9 74737 0
9 74738 0
9 74740 0
9 74744 0
9 74941 0
9 74989 0
9 75039 0
9 75055 0
9 75069 0
9 75070 0
9 75087 0
9 75101 0
9 75102 0
9 75117 0
9 75118 0
9 75132 0
9 75151 0
9 75165 0
9 75166 0
9 75181 0
9 75196 0
9 75213 0
9 75228 0
9 75244 0
9 75535 0
9 75549 0
9 75550 0
9 75565 0
9 75566 0
9 75580 0
9 75597 0
9 75598 0
9 75612 0
9 75628 0
9 75661 0
9 75676 0
9 75692 0
9 75724 0
9 82047 0
9 82111 0
9 82143 0
9 82159 0
9 82167 0
9 82171 1
9 82173 0
9 82174 0
9 82335 0
9 82351 0
9 82359 0
9 82363 1
9 82365 0
9 82366 0
9 82383 0
9 82391 0
9 82395 0
9 82397 0
9 82398 0
9 82407 0
9 82411 1
9 82413 0
9 82414 0
9 82419 0
9 82421 0
9 82422 0
9 82425 1
9 82426 0
9 82428 0
9 82831 0
9 82839 0
9 82843 1
9 82845 0
9 82846 0
9 82867 0
9 82869 0
9 82870 0
9 82873 1
9 82874 0
9 82876 0
9 82929 0
9 82930 0
9 82932 0
9 82936 0
9 83007 0
9 83039 0
9 83055 0
9 83063 0
9 83067 1
9 83069 0
9 83070 0
9 83119 0
9 83127 0
9 83131 0
9 83133 0
9 83151 0
9 83159 0
9 83163 0
9 83165 0
9 83175 0
9 83179 1
9 83181 0
9 83182 0
9 83187 0
9 83189 0
9 83190 0
9 83193 0
9 83194 0
9 83196 0
9 83231 0
9 83247 0
9 83255 0
9 83259 1
9 83261 0
9 83262 0
9 83287 0
9 83291 1
9 83293 0
9 83294 0
9 83303 0
9 83307 1
9 83309 0
9 83310 0
9 83315 1
9 83317 0
9 83318 0
9 83321 1
9 83322 1
9 83324 0
9 83343 0
9 83351 0
9 83355 0
9 83357 0
9 83367 0
9 83371 1
9 83373 0
9 83374 0
9 83379 0
9 83381 0
9 83382 0
9 83385 0
9 83386 0
9 83388 0
9 83399 0
9 83403 1
9 83405 0
9 83406 0
9 83411 0
9 83413 0
9 83414 0
9 83417 1
9 83420 0
9 83427 1
9 83429 0
9 83430 0
9 83433 1
9 83434 1
9 83436 0
9 83441 0
9 83442 0
9 83444 0
9 83448 0
9 83487 0
9 83503 0
9 83511 0
9 83515 0
9 83517 0
9 83518 0
9 83535 0
9 83543 0
9 83547 1
9 83549 0
9 83550 0
9 83559 0
9 83563 1
9 83565 0
9 83566 0
9 83571 0
9 83573 0
9 83574 0
9 83577 1
9 83578 0
9 83580 0
9 83599 0
9 83607 0
9 83611 0
9 83613 0
9 83623 0
9 83627 0
9 83629 0
9 83630 0
9 83635 0
9 83637 0
9 83638 0
9 83641 0
9 83642 0
9 83644 0
9 83655 0
9 83659 1
9 83661 0
9 83662 0
9 83667 0
9 83669 0
9 83670 0
9 83673 0
9 83674 0
9 83676 0
9 83683 0
9 83685 0
9 83686 0
9 83689 1
9 83690 0
9 83692 0
9 83697 0
9 83698 0
9 83700 0
9 83704 0
9 83727 0
9 83735 0
9 83739 1
9 83741 0
9 83742 0
9 83751 0
9 83755 1
9 83757 0
9 83758 0
9 83763 0
9 83765 0
9 83766 0
9 83769 1
9 83770 0
9 83772 0
9 83783 0
9 83787 1
9 83789 0
9 83790 0
9 83795 1
9 83797 0
9 83798 0
9 83801 1
9 83802 1
9 83804 0
9 83811 1
9 83813 0
9 83814 0
9 83817 1
9 83818 1
9 83820 0
9 83825 1
9 83826 0
9 83828 0
9 83832 1
9 83847 0
9 83851 1
9 83853 0
9 83854 0
9 83859 0
9 83861 0
9 83862 0
9 83865 0
9 83866 0
9 83868 0
9 83875 0
9 83877 0
9 83878 0
9 83881 1
9 83882 0
9 83884 0
9 83889 0
9 83890 0
9 83892 0
9 83896 0
9 83907 1
9 83909 0
9 83910 0
9 83913 1
9 83914 1
9 83916 0
9 83921 0
9 83922 0
9 83924 0
9 83928 0
9 83937 1
9 83938 0
9 83940 0
9 83944 1
9 83952 0
9 85023 0
9 85039 0
9 85047 0
9 85051 0
9 85053 0
9 85054 0
9 85071 0
9 85079 0
9 85083 1
9 85085 0
9 85086 0
9 85095 0
9 85099 0
9 85101 0
9 85102 0
9 85107 0
9 85109 0
9 85110 0
9 85113 0
9 85114 0
9 85116 0
9 85135 0
9 85143 0
9 85147 0
9 85149 0
9 85159 0
9 85163 0
9 85165 0
9 85171 0
9 85173 0
9 85174 0
9 85177 0
9 85178 0
9 85180 0
9 85191 0
9 85195 0
9 85197 0
9 85198 0
9 85203 0
9 85205 0
9 85206 0
9 85209 0
9 85210 0
9 85212 0
9 85219 0
9 85221 0
9 85222 0
9 85225 0
9 85226 0
9 85228 0
9 85233 0
9 85234 0
9 85236 0
9 85240 0
9 85263 0
9 85271 0
9 85275 1
9 85277 0
9 85278 0
9 85287 0
9 85291 0
9 85293 0
9 85299 0
9 85301 0
9 85302 0
9 85305 0
9 85306 0
9 85308 0
9 85319 0
9 85323 1
9 85325 1
9 85326 0
9 85331 1
9 85333 0
9 85334 0
9 85337 1
9 85338 1
9 85340 0
9 85347 0
9 85349 0
9 85350 0
9 85353 1
9 85356 0
9 85361 0
9 85362 0
9 85364 0
9 85368 0
9 85383 0
9 85387 0
9 85389 0
9 85390 0
9 85395 0
9 85397 0
9 85398 0
9 85401 0
9 85402 0
9 85404 0
9 85411 0
9 85413 0
9 85414 0
9 85417 0
9 85418 0
9 85420 0
9 85425 0
9 85428 0
9 85432 0
9 85443 0
9 85445 0
9 85446 0
9 85449 0
9 85450 0
9 85452 0
9 85457 0
9 85458 0
9 85460 0
9 85464 0
9 85473 0
9 85474 0
9 85476 0
9 85480 0
9 85488 0
9 85519 0
9 85527 0
9 85531 1
9 85533 1
9 85534 0
9 85543 0
9 85547 0
9 85549 0
9 85550 0
9 85555 0
9 85557 0
9 85558 0
9 85561 0
9 85562 0
9 85564 0
9 85575 0
9 85579 1
9 85581 0
9 85582 0
9 85587 1
9 85589 0
9 85590 0
9 85593 1
9 85594 1
9 85596 0
9 85603 0
9 85605 0
9 85606 0
9 85609 0
9 85610 0
9 85612 0
9 85617 0
9 85618 0
9 85620 0
9 85624 0
9 85639 0
9 85643 0
9 85645 0
9 85646 0
9 85651 0
9 85653 0
9 85654 0
9 85657 1
9 85660 0
9 85667 0
9 85669 0
9 85670 0
9 85673 0
9 85674 0
9 85676 0
9 85681 0
9 85682 0
9 85684 0
9 85688 0
9 85699 0
9 85701 0
9 85702 0
9 85705 0
9 85706 0
9 85708 0
9 85713 0
9 85714 0
9 85716 0
9 85720 0
9 85729 0
9 85730 0
9 85732 0
9 85736 0
9 85744 0
9 85767 0
9 85771 1
9 85773 0
9 85774 0
9 85779 1
9 85781 0
9 85782 0
9 85785 1
9 85786 1
9 85788 0
9 85795 0
9 85797 0
9 85798 0
9 85801 0
9 85802 0
9 85804 0
9 85809 0
9 85810 0
9 85812 0
9 85816 0
9 85827 1
9 85829 0
9 85830 0
9 85833 1
9 85834 1
9 85836 0
9 85841 1
9 85842 1
9 85844 0
9 85848 1
9 85857 0
9 85858 0
9 85860 0
9 85864 0
9 85872 0
9 85891 0
9 85893 0
9 85894 0
9 85897 0
9 85898 0
9 85900 0
9 85905 0
9 85906 0
9 85908 0
9 85912 0
9 85921 0
9 85922 0
9 85924 0
9 85928 0
9 85936 0
9 85953 0
9 85954 0
9 85956 0
9 85960 0
9 85968 0
9 85984 0
9 89103 0
9 89111 0
9 89115 0
9 89117 0
9 89139 0
9 89141 0
9 89142 0
9 89145 0
9 89146 0
9 89148 0
9 89201 0
9 89202 0
9 89204 0
9 89208 0
9 89223 0
9 89227 0
9 89229 0
9 89235 0
9 89237 0
9 89238 0
9 89241 0
9 89242 0
9 89244 0
9 89251 0
9 89253 0
9 89254 0
9 89257 0
9 89258 0
9 89260 0
9 89265 0
9 89266 0
9 89268 0
9 89272 0
9 89283 0
9 89285 0
9 89286 0
9 89289 0
9 89290 0
9 89292 0
9 89297 0
9 89298 0
9 89300 0
9 89304 0
9 89313 0
9 89314 0
9 89316 0
9 89320 0
9 89328 0
9 89475 0
9 89477 0
9 89478 0
9 89481 0
9 89482 0
9 89484 0
9 89489 0
9 89490 0
9 89492 0
9 89496 0
9 89505 0
9 89506 0
9 89508 0
9 89512 0
9 89520 0
9 89537 0
9 89538 0
9 89540 0
9 89544 0
9 89552 0
9 89568 0
9 89985 0
9 89986 0
9 89988 0
9 89992 0
9 90000 0
9 90231 0
9 90235 0
9 90237 0
9 90295 0
9 90299 0
9 90327 0
9 90331 0
9 90343 0
9 90347 1
9 90349 0
9 90350 0
9 90355 0
9 90357 0
9 90358 0
9 90361 0
9 90362 0
9 90519 0
9 90535 0
9 90539 0
9 90547 0
9 90549 0
9 90550 0
9 90553 0
9 90554 0
9 90567 0
9 90571 0
9 90579 0
9 90581 0
9 90582 0
9 90585 0
9 90586 0
9 90595 0
9 90597 0
9 90598 0
9 90601 0
9 90602 0
9 90609 0
9 90610 0
9 90612 0
9 90616 0
9 91015 0
9 91019 0
9 91027 0
9 91029 0
9 91030 0
9 91033 0
9 91034 0
9 91057 0
9 91058 0
9 91060 0
9 91064 0
9 91120 0
9 91191 0
9 91223 0
9 91227 0
9 91239 0
9 91243 0
9 91251 0
9 91253 0
9 91254 0
9 91257 0
9 91258 0
9 91260 0
9 91303 0
9 91307 0
9 91309 0
9 91315 0
9 91317 0
9 91321 0
9 91335 0
9 91339 0
9 91347 0
9 91349 0
9 91353 0
9 91363 0
9 91365 0
9 91369 0
9 91370 0
9 91377 0
9 91378 0
9 91380 0
9 91384 0
9 91415 0
9 91419 0
9 91422 0
9 91431 0
9 91435 0
9 91438 0
9 91443 0
9 91445 0
9 91449 0
9 91450 0
9 91463 0
9 91467 0
9 91469 0
9 91470 0
9 91475 0
9 91477 0
9 91481 0
9 91482 0
9 91491 1
9 91493 0
9 91494 0
9 91497 0
9 91498 0
9 91505 0
9 91506 0
9 91508 0
9 91512 0
9 91527 0
9 91531 0
9 91534 0
9 91539 0
9 91541 0
9 91545 0
9 91546 0
9 91555 0
9 91557 0
9 91561 0
9 91562 0
9 91569 0
9 91572 0
9 91576 0
9 91587 0
9 91589 0
9 91593 0
9 91594 0
9 91601 0
9 91604 0
9 91608 0
9 91617 0
9 91618 0
9 91620 0
9 91624 0
9 91632 0
9 91675 0
9 91677 0
9 91687 0
9 91691 0
9 91699 0
9 91705 0
9 91706 0
9 91719 0
9 91723 0
9 91731 0
9 91733 0
9 91737 0
9 91738 0
9 91747 0
9 91753 0
9 91754 0
9 91761 0
9 91762 0
9 91768 0
9 91783 0
9 91787 0
9 91795 0
9 91797 0
9 91798 0
9 91801 0
9 91811 0
9 91817 0
9 91825 0
9 91832 0
9 91843 0
9 91845 0
9 91849 0
9 91850 0
9 91857 0
9 91860 0
9 91864 0
9 91873 0
9 91880 0
9 91888 0
9 91911 0
9 91915 0
9 91918 0
9 91923 0
9 91925 0
9 91929 0
9 91930 0
9 91939 0
9 91945 0
9 91946 0
9 91953 0
9 91954 0
9 91960 0
9 91971 0
9 91973 0
9 91977 0
9 91985 0
9 91986 0
9 91988 0
9 91992 0
9 92001 0
9 92002 0
9 92008 0
9 92016 0
9 92035 0
9 92037 0
9 92041 0
9 92042 0
9 92049 0
9 92050 0
9 92052 0
9 92056 0
9 92065 0
9 92066 0
9 92072 0
9 92080 0
9 92097 0
9 92098 0
9 92100 0
9 92104 0
9 92112 0
9 92128 0
9 93223 0
9 93227 0
9 93235 0
9 93238 0
9 93242 0
9 93255 0
9 93259 0
9 93261 0
9 93267 0
9 93273 0
9 93274 0
9 93283 0
9 93289 0
9 93297 0
9 93298 0
9 93304 0
9 93333 0
9 93334 0
9 93337 0
9 93347 0
9 93349 0
9 93361 0
9 93379 0
9 93385 0
9 93393 0
9 93451 0
9 93453 0
9 93454 0
9 93459 0
9 93465 0
9 93466 0
9 93475 0
9 93477 0
9 93481 0
9 93482 0
9 93489 0
9 93507 0
9 93509 0
9 93513 0
9 93514 0
9 93516 0
9 93521 0
9 93522 0
9 93528 0
9 93537 0
9 93538 0
9 93544 0
9 93585 0
9 93601 0
9 93707 0
9 93709 0
9 93710 0
9 93715 0
9 93717 0
9 93721 0
9 93722 0
9 93724 0
9 93731 0
9 93737 0
9 93763 0
9 93765 0
9 93769 0
9 93770 0
9 93777 0
9 93778 0
9 93784 0
9 93793 0
9 93794 0
9 93833 0
9 93841 0
9 93848 0
9 93889 0
9 93955 0
9 93961 0
9 93962 0
9 93969 0
9 93970 0
9 93976 0
9 93985 0
9 94017 0
9 94018 0
9 94024 0
9 94032 0
9 97299 0
9 97305 0
9 97329 0
9 97411 0
9 97413 0
9 97417 0
9 97425 0
9 97426 0
9 97428 0
9 97432 0
9 97441 0
9 97442 0
9 97444 0
9 97456 0
9 97473 0
9 97474 0
9 97480 0
9 97488 0
9 97665 0
9 97680 0
9 97696 0
9 114807 0
9 114903 0
9 114907 0
9 114919 0
9 114923 0
9 114926 0
9 114931 0
9 114933 0
9 114934 0
9 114937 0
9 114938 0
9 115115 0
9 115118 0
9 115123 0
9 115129 0
9 115130 0
9 115143 0
9 115147 0
9 115149 0
9 115150 0
9 115155 0
9 115157 0
9 115158 0
9 115161 0
9 115171 0
9 115173 0
9 115177 0
9 115178 0
9 115185 0
9 115192 0
9 115591 0
9 115595 0
9 115603 0
9 115605 0
9 115610 0
9 115633 0
9 115640 0
9 115879 0
9 115885 0
9 115893 0
9 115911 0
9 115925 0
9 115939 0
9 115941 0
9 115942 0
9 115953 0
9 115956 0
9 115991 0
9 116007 0
9 116011 0
9 116013 0
9 116014 0
9 116019 0
9 116021 0
9 116022 0
9 116025 0
9 116026 0
9 116039 0
9 116043 0
9 116045 0
9 116046 0
9 116051 0
9 116053 0
9 116054 0
9 116057 0
9 116058 0
9 116067 0
9 116069 0
9 116073 0
9 116074 0
9 116081 0
9 116082 0
9 116084 0
9 116088 0
9 116117 0
9 116121 0
9 116131 0
9 116133 0
9 116137 0
9 116138 0
9 116145 0
9 116163 0
9 116165 0
9 116170 0
9 116177 0
9 116184 0
9 116193 0
9 116194 0
9 116200 0
9 116208 0
9 116359 0
9 116363 0
9 116365 0
9 116371 0
9 116373 0
9 116377 0
9 116387 0
9 116389 0
9 116390 0
9 116393 0
9 116396 0
9 116401 0
9 116404 0
9 116419 0
9 116421 0
9 116422 0
9 116425 0
9 116426 0
9 116433 0
9 116449 0
9 116450 0
9 116452 0
9 116456 0
9 116464 0
9 116487 0
9 116491 0
9 116493 0
9 116499 0
9 116501 0
9 116502 0
9 116505 0
9 116506 0
9 116515 0
9 116517 0
9 116518 0
9 116521 0
9 116522 0
9 116524 0
9 116529 0
9 116530 0
9 116532 0
9 116536 0
9 116547 0
9 116549 0
9 116553 0
9 116554 0
9 116561 0
9 116562 0
9 116568 0
9 116577 0
9 116578 0
9 116584 0
9 116592 0
9 116611 0
9 116613 0
9 116614 0
9 116617 0
9 116618 0
9 116625 0
9 116628 0
9 116632 0
9 116641 0
9 116642 0
9 116648 0
9 116673 0
9 116674 0
9 116676 0
9 116680 0
9 116704 0
9 118147 0
9 118149 0
9 118150 0
9 118161 0
9 118164 0
9 118177 0
9 118180 0
9 118403 0
9 118405 0
9 118406 0
9 118409 0
9 118410 0
9 118417 0
9 118420 0
9 118424 0
9 118433 0
9 118434 0
9 118436 0
9 118440 0
9 118465 0
9 118466 0
9 118472 0
9 118496 0
9 118657 0
9 118658 0
9 118660 0
9 118664 0
9 118672 0
9 118688 0
9 122752 0
9 123091 0
9 123094 0
9 123098 0
9 123107 0
9 123110 0
9 123113 0
9 123114 0
9 123122 0
9 123124 0
9 123128 0
9 123299 0
9 123301 0
9 123302 0
9 123306 0
9 123333 0
9 123334 0
9 123338 0
9 123376 0
9 124102 0
9 124144 0
9 124195 0
9 124198 0
9 124202 0
9 124227 0
9 124234 0
9 124257 0
9 124258 0
9 124272 0
9 124547 0
9 124549 0
9 124550 0
9 124554 0
9 124677 0
9 124678 0
9 124682 0
9 205015 0
9 205019 0
9 205031 1
9 205035 0
9 205037 0
9 205038 0
9 205045 0
9 205046 0
9 205049 0
9 205050 0
9 205223 0
9 205235 0
9 205237 0
9 205238 0
9 205241 0
9 205242 0
9 205255 0
9 205259 0
9 205267 0
9 205269 0
9 205270 0
9 205273 0
9 205274 0
9 205283 0
9 205285 0
9 205286 0
9 205289 0
9 205290 0
9 205297 0
9 205298 0
9 205300 0
9 205304 0
9 205715 0
9 205717 0
9 205718 0
9 205721 0
9 205722 0
9 205745 0
9 205746 0
9 205748 0
9 205752 0
9 205808 0
9 205911 0
9 205927 0
9 205931 0
9 205941 0
9 205942 0
9 205945 0
9 205946 0
9 205948 0
9 206023 0
9 206027 0
9 206029 0
9 206037 0
9 206041 0
9 206053 0
9 206054 0
9 206057 0
9 206068 0
9 206072 0
9 206119 0
9 206123 0
9 206131 0
9 206133 0
9 206134 0
9 206137 0
9 206151 0
9 206155 0
9 206163 0
9 206165 0
9 206166 0
9 206179 0
9 206181 0
9 206182 0
9 206193 0
9 206194 0
9 206196 0
9 206243 0
9 206245 0
9 206246 0
9 206249 0
9 206257 0
9 206260 0
9 206264 0
9 206275 0
9 206277 0
9 206289 0
9 206292 0
9 206305 0
9 206308 0
9 206320 0
9 206359 0
9 206363 0
9 206366 0
9 206375 0
9 206379 0
9 206381 0
9 206382 0
9 206387 0
9 206389 0
9 206390 0
9 206393 0
9 206419 0
9 206421 0
9 206422 0
9 206425 0
9 206435 1
9 206437 0
9 206438 0
9 206441 0
9 206442 0
9 206449 0
9 206450 0
9 206452 0
9 206456 0
9 206471 0
9 206475 0
9 206478 0
9 206483 0
9 206485 0
9 206486 0
9 206489 0
9 206499 0
9 206501 0
9 206502 0
9 206505 0
9 206513 0
9 206516 0
9 206520 0
9 206531 0
9 206533 0
9 206534 0
9 206537 0
9 206545 0
9 206548 0
9 206552 0
9 206561 0
9 206562 0
9 206564 0
9 206568 0
9 206576 0
9 206599 0
9 206603 0
9 206606 0
9 206611 0
9 206613 0
9 206614 0
9 206617 0
9 206627 0
9 206633 0
9 206641 0
9 206642 0
9 206648 0
9 206659 0
9 206661 0
9 206662 0
9 206673 0
9 206674 0
9 206676 0
9 206689 0
9 206690 0
9 206704 0
9 206723 0
9 206725 0
9 206726 0
9 206729 0
9 206737 0
9 206738 0
9 206740 0
9 206744 0
9 206754 0
9 206756 0
9 206760 0
9 206768 0
9 206785 0
9 206786 0
9 206788 0
9 206800 0
9 206816 0
9 207923 0
9 207926 0
9 207930 0
9 207943 0
9 207947 0
9 207949 0
9 207955 0
9 207957 0
9 207971 0
9 207973 0
9 207974 0
9 207985 0
9 207986 0
9 207988 0
9 208035 0
9 208037 0
9 208038 0
9 208049 0
9 208067 0
9 208069 0
9 208070 0
9 208073 0
9 208076 0
9 208081 0
9 208082 0
9 208084 0
9 208097 0
9 208098 0
9 208100 0
9 208147 0
9 208153 0
9 208165 0
9 208169 0
9 208170 0
9 208177 0
9 208195 0
9 208197 0
9 208225 0
9 208273 0
9 208289 0
9 208391 0
9 208397 0
9 208398 0
9 208403 0
9 208405 0
9 208419 0
9 208421 0
9 208422 0
9 208425 0
9 208428 0
9 208451 0
9 208453 0
9 208454 0
9 208457 0
9 208465 0
9 208466 0
9 208481 0
9 208482 0
9 208484 0
9 208515 0
9 208517 0
9 208518 0
9 208529 0
9 208545 0
9 208546 0
9 208548 0
9 208577 0
9 208578 0
9 208580 0
9 208608 0
9 208645 0
9 208673 0
9 208676 0
9 208705 0
9 211987 0
9 211989 0
9 212017 0
9 212099 0
9 212101 0
9 212105 0
9 212113 0
9 212114 0
9 212116 0
9 212120 0
9 212130 0
9 212132 0
9 212144 0
9 212161 0
9 212162 0
9 212168 0
9 212176 0
9 212353 0
9 212368 0
9 212384 0
9 221411 0
9 221413 0
9 221414 0
9 221417 0
9 221418 0
9 221425 0
9 221426 0
9 222307 0
9 222309 0
9 222313 0
9 222321 0
9 222322 0
9 222324 0
9 222328 0
9 222403 0
9 222405 0
9 222406 0
9 222499 0
9 222501 0
9 222502 0
9 222531 0
9 222537 0
9 222538 0
9 222561 0
9 222562 0
9 222817 0
9 222818 0
9 229607 0
9 229611 0
9 229613 0
9 229619 0
9 229621 0
9 229622 0
9 229625 0
9 229626 0
9 229843 0
9 229845 0
9 229846 0
9 229849 0
9 229850 0
9 229873 0
9 229874 0
9 229876 0
9 229880 0
9 230384 0
9 230503 0
9 230507 0
9 230509 0
9 230510 0
9 230515 0
9 230518 0
9 230521 0
9 230599 0
9 230613 0
9 230617 0
9 230627 0
9 230629 0
9 230630 0
9 230633 0
9 230634 0
9 230641 0
9 230644 0
9 230648 0
9 230695 0
9 230701 0
9 230707 0
9 230709 0
9 230710 0
9 230713 0
9 230727 0
9 230731 0
9 230733 0
9 230734 0
9 230739 0
9 230741 0
9 230742 0
9 230745 0
9 230746 0
9 230748 0
9 230755 0
9 230757 0
9 230761 0
9 230762 0
9 230769 0
9 230770 0
9 230772 0
9 230833 0
9 230836 0
9 230851 0
9 230853 0
9 230858 0
9 230865 0
9 230868 0
9 230872 0
9 230881 0
9 230882 0
9 230884 0
9 230888 0
9 230896 0
9 230995 0
9 230997 0
9 230998 0
9 231001 0
9 231002 0
9 231011 0
9 231017 0
9 231026 0
9 231028 0
9 231032 0
9 231121 0
9 231124 0
9 231137 0
9 231138 0
9 231144 0
9 231152 0
9 232519 0
9 232523 0
9 232526 0
9 232531 0
9 232533 0
9 232537 0
9 232538 0
9 232547 0
9 232549 0
9 232550 0
9 232553 0
9 232561 0
9 232564 0
9 232611 0
9 232613 0
9 232614 0
9 232617 0
9 232618 0
9 232625 0
9 232643 0
9 232645 0
9 232649 0
9 232650 0
9 232657 0
9 232673 0
9 232674 0
9 232676 0
9 232741 0
9 232753 0
9 232771 0
9 232773 0
9 232777 0
9 232778 0
9 232785 0
9 232786 0
9 232788 0
9 232801 0
9 232808 0
9 232897 0
9 232898 0
9 232904 0
9 233029 0
9 233030 0
9 233041 0
9 233042 0
9 233044 0
9 233048 0
9 233057 0
9 233058 0
9 233060 0
9 233072 0
9 233184 0
9 236565 0
9 236566 0
9 236569 0
9 236570 0
9 236593 0
9 236596 0
9 236692 0
9 236705 0
9 236706 0
9 236708 0
9 236712 0
9 236720 0
9 236752 0
9 236768 0
9 237795 0
9 237797 0
9 237798 0
9 237801 0
9 237802 0
9 237809 0
9 237810 0
9 237812 0
9 238019 0
9 238021 0
9 238022 0
9 238025 0
9 238026 0
9 238691 0
9 238693 0
9 238694 0
9 238697 0
9 238698 0
9 238705 0
9 238706 0
9 238708 0
9 238915 0
9 238921 0
9 238922 0
9 239139 0
9 239141 0
9 239142 0
9 239148 0
9 239153 0
9 239154 0
9 239201 0
9 239202 0
9 239363 0
9 239365 0
9 239366 0
9 239396 0
9 240707 0
9 240709 0
9 240710 0
9 240713 0
9 240714 0
9 241155 0
9 241157 0
9 241158 0
9 241188 0
9 254192 0
9 255088 0
9 255304 0
9 467173 0
9 467174 0
9 467178 0
9 467188 0
9 467192 0
9 467398 0
9 467401 0
9 467402 0
9 467440 0
9 468291 0
9 468298 0
9 468305 0
9 468306 0
9 468336 0
9 468742 0
9 468745 0
9 468746 0
9 483568 0
9 484464 0
9 484680 0
9 598135 0
9 598247 0
9 598251 0
9 598471 0
9 598475 0
9 598931 0
9 606439 0
9 606443 0
9 606451 0
9 606453 0
9 606454 0
9 606457 0
9 606458 0
9 606663 0
9 606675 0
9 606677 0
9 606678 0
9 606681 0
9 606691 0
9 606693 0
9 606697 0
9 606698 0
9 606705 0
9 606708 0
9 606712 0
9 607123 0
9 607125 0
9 607126 0
9 607129 0
9 607130 0
9 607153 0
9 607156 0
9 607160 0
9 607335 0
9 607347 0
9 607349 0
9 607350 0
9 607353 0
9 607354 0
9 607459 0
9 607461 0
9 607462 0
9 607465 0
9 607466 0
9 607559 0
9 607563 0
9 607565 0
9 607566 0
9 607571 0
9 607573 0
9 607577 0
9 607578 0
9 607587 0
9 607589 0
9 607590 0
9 607593 0
9 607594 0
9 607601 0
9 607602 0
9 607604 0
9 607608 0
9 607683 0
9 607685 0
9 607689 0
9 607690 0
9 607697 0
9 607704 0
9 607713 0
9 607714 0
9 607716 0
9 607783 0
9 607787 0
9 607789 0
9 607790 0
9 607795 0
9 607797 0
9 607798 0
9 607801 0
9 607843 0
9 607845 0
9 607846 0
9 607849 0
9 607850 0
9 607857 0
9 607858 0
9 607860 0
9 607864 0
9 607907 0
9 607909 0
9 607910 0
9 607913 0
9 607921 0
9 607924 0
9 607969 0
9 607970 0
9 607976 0
9 608007 0
9 608011 0
9 608014 0
9 608019 0
9 608021 0
9 608022 0
9 608025 0
9 608026 0
9 608035 0
9 608037 0
9 608041 0
9 608042 0
9 608049 0
9 608050 0
9 608056 0
9 608067 0
9 608069 0
9 608070 0
9 608073 0
9 608081 0
9 608082 0
9 608084 0
9 608097 0
9 608098 0
9 608100 0
9 608104 0
9 608112 0
9 608131 0
9 608133 0
9 608134 0
9 608137 0
9 608138 0
9 608146 0
9 608161 0
9 608162 0
9 608164 0
9 608168 0
9 608193 0
9 608194 0
9 608196 0
9 608200 0
9 608224 0
9 609363 0
9 609365 0
9 609369 0
9 609370 0
9 609379 0
9 609381 0
9 609382 0
9 609385 0
9 609475 0
9 609478 0
9 609481 0
9 609484 0
9 609489 0
9 609492 0
9 609505 0
9 609506 0
9 609508 0
9 609603 0
9 609605 0
9 609610 0
9 609612 0
9 609617 0
9 609618 0
9 609624 0
9 609633 0
9 609640 0
9 609799 0
9 609805 0
9 609811 0
9 609813 0
9 609820 0
9 609827 0
9 609833 0
9 609859 0
9 609861 0
9 609862 0
9 609865 0
9 609866 0
9 609873 0
9 609874 0
9 609889 0
9 609890 0
9 609923 0
9 609925 0
9 609926 0
9 609929 0
9 609937 0
9 609953 0
9 609954 0
9 609956 0
9 609985 0
9 609986 0
9 609988 0
9 610016 0
9 610051 0
9 610053 0
9 610057 0
9 610058 0
9 610065 0
9 610066 0
9 610081 0
9 610113 0
9 610114 0
9 610120 0
9 610128 0
9 613522 0
9 614865 0
9 614866 0
9 614881 0
9 614882 0
9 615540 0
9 615747 0
9 615753 0
9 615754 0
9 615761 0
9 615762 0
9 615768 0
9 615777 0
9 615778 0
9 615888 0
9 615971 0
9 615973 0
9 615985 0
9 615986 0
9 615988 0
9 616033 0
9 616034 0
9 616112 0
9 617553 0
9 617554 0
9 617560 0
9 617569 0
9 617570 0
9 617572 0
9 617680 0
9 617824 0
9 640323 0
9 640329 0
9 640330 0
9 640332 0
9 648520 0
9 681290 0
9 681507 0
9 681509 0
9 681510 0
9 681516 0
9 681569 0
9 681570 0
9 681761 0
9 681762 0
9 688625 0
9 688632 0
9 689073 0
9 689080 0
9 689491 0
9 689493 0
9 689494 0
9 689507 0
9 689509 0
9 689510 0
9 689522 0
9 689617 0
9 689633 0
9 689634 0
9 689636 0
9 689648 0
9 689703 0
9 689715 0
9 689721 0
9 689722 0
9 689763 0
9 689769 0
9 689770 0
9 689777 0
9 689784 0
9 689848 0
9 689889 0
9 689896 0
9 689969 0
9 689976 0
9 690001 0
9 690002 0
9 690004 0
9 690017 0
9 690018 0
9 690032 0
9 690128 0
9 690144 0
9 691664 0
9 691680 0
9 692048 1
9 697681 0
9 697697 0
9 697698 0
9 697793 0
9 697794 0
9 698177 0
9 698192 0
9 699728 0
9 700224 0
9 705889 0
9 705985 0
9 4219063 0
9 4219067 0
9 4219069 0
9 4219095 0
9 4219101 0
9 4219102 0
9 4219111 0
9 4219115 0
9 4219117 0
9 4219126 0
9 4219132 0
9 4219191 0
9 4219195 0
9 4219197 0
9 4219198 0
9 4219215 0
9 4219223 0
9 4219227 0
9 4219229 0
9 4219230 0
9 4219239 0
9 4219243 0
9 4219245 0
9 4219254 0
9 4219258 0
9 4219260 0
9 4219287 0
9 4219291 0
9 4219293 0
9 4219303 0
9 4219307 0
9 4219315 0
9 4219317 0
9 4219318 0
9 4219321 0
9 4219322 0
9 4219335 0
9 4219339 0
9 4219342 0
9 4219347 0
9 4219349 0
9 4219350 0
9 4219353 0
9 4219354 0
9 4219356 0
9 4219363 0
9 4219365 0
9 4219366 0
9 4219369 0
9 4219370 0
9 4219378 0
9 4219380 0
9 4219384 0
9 4219423 0
9 4219439 0
9 4219447 0
9 4219451 1
9 4219453 0
9 4219454 0
9 4219471 0
9 4219479 0
9 4219483 1
9 4219485 0
9 4219486 0
9 4219495 0
9 4219499 1
9 4219501 0
9 4219502 0
9 4219510 0
9 4219514 1
9 4219516 0
9 4219543 0
9 4219547 0
9 4219549 0
9 4219550 0
9 4219559 0
9 4219563 0
9 4219565 0
9 4219573 1
9 4219574 0
9 4219577 1
9 4219578 0
9 4219580 0
9 4219591 0
9 4219595 0
9 4219597 0
9 4219598 0
9 4219605 1
9 4219606 0
9 4219609 1
9 4219610 0
9 4219621 1
9 4219622 0
9 4219625 1
9 4219626 0
9 4219628 0
9 4219636 1
9 4219640 1
9 4219671 0
9 4219675 0
9 4219677 0
9 4219687 0
9 4219691 0
9 4219699 0
9 4219701 0
9 4219702 0
9 4219705 0
9 4219706 0
9 4219719 0
9 4219723 0
9 4219725 0
9 4219726 0
9 4219731 0
9 4219733 0
9 4219734 0
9 4219737 0
9 4219738 0
9 4219740 0
9 4219749 0
9 4219750 0
9 4219753 0
9 4219754 0
9 4219764 0
9 4219768 0
9 4219795 0
9 4219797 0
9 4219798 0
9 4219801 0
9 4219802 0
9 4219804 0
9 4219811 0
9 4219813 0
9 4219814 0
9 4219817 0
9 4219818 0
9 4219820 0
9 4219826 0
9 4219828 0
9 4219832 0
9 4219846 0
9 4219850 0
9 4219852 0
9 4219858 0
9 4219860 0
9 4219864 0
9 4219874 0
9 4219876 0
9 4219880 0
9 4219965 0
9 4219997 0
9 4220013 0
9 4220028 0
9 4220085 0
9 4220089 0
9 4220107 0
9 4220110 0
9 4220117 0
9 4220121 0
9 4220133 0
9 4220137 0
9 4220148 0
9 4220152 0
9 4220187 0
9 4220189 0
9 4220203 0
9 4220211 0
9 4220213 0
9 4220218 0
9 4220220 0
9 4220235 0
9 4220237 0
9 4220238 0
9 4220243 0
9 4220245 0
9 4220250 0
9 4220259 0
9 4220261 0
9 4220266 0
9 4220274 0
9 4220276 0
9 4220299 0
9 4220302 0
9 4220309 0
9 4220313 0
9 4220323 0
9 4220325 0
9 4220329 0
9 4220337 0
9 4220340 0
9 4220344 0
9 4220355 0
9 4220357 0
9 4220358 0
9 4220362 0
9 4220364 0
9 4220369 0
9 4220372 0
9 4220376 0
9 4220385 0
9 4220388 0
9 4220400 0
9 4220443 0
9 4220445 0
9 4220459 0
9 4220461 0
9 4220473 1
9 4220474 0
9 4220476 0
9 4220491 0
9 4220493 0
9 4220494 0
9 4220505 1
9 4220506 0
9 4220508 0
9 4220521 1
9 4220522 0
9 4220536 1
9 4220555 0
9 4220558 0
9 4220563 0
9 4220565 0
9 4220569 0
9 4220579 0
9 4220581 0
9 4220585 0
9 4220593 0
9 4220594 0
9 4220596 0
9 4220600 0
9 4220611 0
9 4220613 0
9 4220614 0
9 4220618 0
9 4220620 0
9 4220625 0
9 4220628 0
9 4220632 0
9 4220641 0
9 4220642 0
9 4220648 0
9 4220656 0
9 4220683 0
9 4220685 0
9 4220686 0
9 4220691 0
9 4220693 0
9 4220697 0
9 4220698 0
9 4220707 0
9 4220713 0
9 4220714 0
9 4220721 0
9 4220722 0
9 4220728 0
9 4220739 0
9 4220741 0
9 4220742 0
9 4220753 0
9 4220754 0
9 4220756 0
9 4220769 0
9 4220770 0
9 4220784 0
9 4220803 0
9 4220805 0
9 4220806 0
9 4220810 0
9 4220812 0
9 4220817 0
9 4220820 0
9 4220824 0
9 4220833 0
9 4220834 0
9 4220836 0
9 4220840 0
9 4220848 0
9 4220866 0
9 4220868 0
9 4220880 0
9 4220989 0
9 4220990 0
9 4221021 0
9 4221022 0
9 4221037 0
9 4221052 0
9 4221079 0
9 4221083 0
9 4221085 0
9 4221086 0
9 4221095 0
9 4221099 0
9 4221101 0
9 4221110 0
9 4221113 0
9 4221114 0
9 4221116 0
9 4221127 0
9 4221131 0
9 4221133 0
9 4221134 0
9 4221145 0
9 4221146 0
9 4221158 0
9 4221161 0
9 4221162 0
9 4221176 0
9 4221207 0
9 4221211 0
9 4221213 0
9 4221237 0
9 4221241 0
9 4221244 0
9 4221255 0
9 4221259 0
9 4221262 0
9 4221269 0
9 4221270 0
9 4221273 0
9 4221274 0
9 4221276 0
9 4221285 0
9 4221289 0
9 4221300 0
9 4221304 0
9 4221319 0
9 4221326 0
9 4221331 0
9 4221333 0
9 4221334 0
9 4221337 0
9 4221340 0
9 4221349 0
9 4221353 0
9 4221361 0
9 4221364 0
9 4221368 0
9 4221379 0
9 4221382 0
9 4221385 0
9 4221386 0
9 4221388 0
9 4221393 0
9 4221394 0
9 4221396 0
9 4221400 0
9 4221409 0
9 4221412 0
9 4221416 0
9 4221424 0
9 4221463 0
9 4221469 0
9 4221470 0
9 4221479 0
9 4221483 0
9 4221485 0
9 4221486 0
9 4221491 0
9 4221493 0
9 4221494 0
9 4221498 0
9 4221500 0
9 4221511 0
9 4221515 0
9 4221517 0
9 4221518 0
9 4221523 0
9 4221525 0
9 4221526 0
9 4221541 0
9 4221542 0
9 4221546 0
9 4221556 0
9 4221575 0
9 4221579 0
9 4221581 0
9 4221582 0
9 4221587 0
9 4221589 0
9 4221590 0
9 4221603 0
9 4221605 0
9 4221606 0
9 4221609 0
9 4221610 0
9 4221612 0
9 4221617 0
9 4221618 0
9 4221620 0
9 4221624 0
9 4221635 0
9 4221641 0
9 4221642 0
9 4221649 0
9 4221650 0
9 4221665 0
9 4221666 0
9 4221672 0
9 4221680 0
9 4221703 0
9 4221707 0
9 4221710 0
9 4221715 0
9 4221717 0
9 4221718 0
9 4221722 0
9 4221724 0
9 4221733 0
9 4221737 0
9 4221745 0
9 4221748 0
9 4221752 0
9 4221763 0
9 4221766 0
9 4221769 0
9 4221770 0
9 4221772 0
9 4221777 0
9 4221778 0
9 4221780 0
9 4221793 0
9 4221796 0
9 4221800 0
9 4221808 0
9 4221830 0
9 4221834 0
9 4221836 0
9 4221842 0
9 4221844 0
9 4221857 0
9 4221860 0
9 4221864 0
9 4221872 0
9 4221890 0
9 4221896 0
9 4221904 0
9 4221920 0
9 4221979 0
9 4221981 0
9 4221995 0
9 4221997 0
9 4222003 0
9 4222005 0
9 4222009 0
9 4222010 0
9 4222012 0
9 4222027 0
9 4222029 0
9 4222030 0
9 4222035 0
9 4222037 0
9 4222041 0
9 4222042 0
9 4222044 0
9 4222051 0
9 4222053 0
9 4222057 0
9 4222058 0
9 4222060 0
9 4222066 0
9 4222068 0
9 4222072 0
9 4222094 0
9 4222101 0
9 4222105 0
9 4222115 0
9 4222117 0
9 4222129 0
9 4222147 0
9 4222150 0
9 4222153 0
9 4222154 0
9 4222156 0
9 4222161 0
9 4222162 0
9 4222164 0
9 4222177 0
9 4222192 0
9 4222219 0
9 4222222 0
9 4222227 0
9 4222233 0
9 4222234 0
9 4222245 0
9 4222249 0
9 4222257 0
9 4222260 0
9 4222264 0
9 4222275 0
9 4222277 0
9 4222278 0
9 4222281 0
9 4222282 0
9 4222284 0
9 4222289 0
9 4222290 0
9 4222292 0
9 4222305 0
9 4222312 0
9 4222320 0
9 4222342 0
9 4222345 0
9 4222346 0
9 4222348 0
9 4222353 0
9 4222369 0
9 4222401 0
9 4222402 0
9 4222404 0
9 4222408 0
9 4222475 0
9 4222477 0
9 4222478 0
9 4222483 0
9 4222485 0
9 4222489 0
9 4222492 0
9 4222499 0
9 4222505 0
9 4222506 0
9 4222508 0
9 4222513 0
9 4222514 0
9 4222520 0
9 4222531 0
9 4222533 0
9 4222534 0
9 4222537 0
9 4222538 0
9 4222540 0
9 4222545 0
9 4222546 0
9 4222548 0
9 4222561 0
9 4222562 0
9 4222568 0
9 4222576 0
9 4222598 0
9 4222601 0
9 4222604 0
9 4222609 0
9 4222612 0
9 4222632 0
9 4222657 0
9 4222658 0
9 4222664 0
9 4222672 0
9 4222723 0
9 4222726 0
9 4222729 0
9 4222730 0
9 4222732 0
9 4222737 0
9 4222738 0
9 4222753 0
9 4222760 0
9 4222768 0
9 4222785 0
9 4222786 0
9 4222788 0
9 4222816 0
9 4222849 0
9 4222850 0
9 4222852 0
9 4222856 0
9 4222912 0
9 4223037 0
9 4223038 0
9 4223069 0
9 4223070 0
9 4223133 0
9 4223157 0
9 4223189 0
9 4223196 0
9 4223205 0
9 4223220 0
9 4223261 0
9 4223262 0
9 4223277 0
9 4223278 0
9 4223283 0
9 4223289 0
9 4223290 0
9 4223307 0
9 4223309 0
9 4223310 0
9 4223315 0
9 4223318 0
9 4223321 0
9 4223322 0
9 4223324 0
9 4223337 0
9 4223352 0
9 4223373 0
9 4223379 0
9 4223385 0
9 4223395 0
9 4223397 0
9 4223409 0
9 4223429 0
9 4223433 0
9 4223436 0
9 4223441 0
9 4223444 0
9 4223448 0
9 4223457 0
9 4223460 0
9 4223472 0
9 4223511 0
9 4223515 0
9 4223517 0
9 4223531 0
9 4223541 0
9 4223542 0
9 4223545 0
9 4223546 0
9 4223573 0
9 4223577 0
9 4223580 0
9 4223589 0
9 4223593 0
9 4223594 0
9 4223604 0
9 4223608 0
9 4223627 0
9 4223635 0
9 4223637 0
9 4223641 0
9 4223642 0
9 4223651 0
9 4223653 0
9 4223657 0
9 4223665 0
9 4223666 0
9 4223668 0
9 4223672 0
9 4223685 0
9 4223689 0
9 4223697 0
9 4223700 0
9 4223704 0
9 4223713 0
9 4223714 0
9 4223716 0
9 4223720 0
9 4223728 0
9 4223751 0
9 4223757 0
9 4223763 0
9 4223769 0
9 4223772 0
9 4223779 0
9 4223781 0
9 4223782 0
9 4223785 0
9 4223793 0
9 4223794 0
9 4223800 0
9 4223813 0
9 4223817 0
9 4223820 0
9 4223825 0
9 4223828 0
9 4223832 0
9 4223841 0
9 4223844 0
9 4223848 0
9 4223856 0
9 4223877 0
9 4223881 0
9 4223889 0
9 4223890 0
9 4223896 0
9 4223905 0
9 4223906 0
9 4223908 0
9 4223920 0
9 4223940 0
9 4223944 0
9 4223952 0
9 4223968 0
9 4224029 0
9 4224057 0
9 4224060 0
9 4224089 0
9 4224105 0
9 4224120 0
9 4224149 0
9 4224153 0
9 4224163 0
9 4224165 0
9 4224177 0
9 4224195 0
9 4224201 0
9 4224209 0
9 4224269 0
9 4224275 0
9 4224277 0
9 4224281 0
9 4224284 0
9 4224293 0
9 4224297 0
9 4224300 0
9 4224305 0
9 4224312 0
9 4224323 0
9 4224325 0
9 4224332 0
9 4224337 0
9 4224340 0
9 4224353 0
9 4224360 0
9 4224368 0
9 4224401 0
9 4224417 0
9 4224531 0
9 4224533 0
9 4224537 0
9 4224547 0
9 4224553 0
9 4224561 0
9 4224568 0
9 4224581 0
9 4224585 0
9 4224588 0
9 4224593 0
9 4224596 0
9 4224600 0
9 4224609 0
9 4224616 0
9 4224624 0
9 4224657 0
9 4224705 0
9 4224708 0
9 4224773 0
9 4224780 0
9 4224785 0
9 4224801 0
9 4224808 0
9 4224833 0
9 4224836 0
9 4224848 0
9 4224864 0
9 4225047 0
9 4225051 0
9 4225053 0
9 4225075 0
9 4225077 0
9 4225081 0
9 4225082 0
9 4225084 0
9 4225107 0
9 4225109 0
9 4225110 0
9 4225113 0
9 4225125 0
9 4225129 0
9 4225140 0
9 4225144 0
9 4225173 0
9 4225177 0
9 4225187 0
9 4225189 0
9 4225201 0
9 4225204 0
9 4225219 0
9 4225225 0
9 4225233 0
9 4225234 0
9 4225240 0
9 4225249 0
9 4225252 0
9 4225264 0
9 4225287 0
9 4225293 0
9 4225299 0
9 4225301 0
9 4225305 0
9 4225308 0
9 4225317 0
9 4225321 0
9 4225324 0
9 4225329 0
9 4225336 0
9 4225347 0
9 4225349 0
9 4225350 0
9 4225361 0
9 4225362 0
9 4225364 0
9 4225377 0
9 4225380 0
9 4225392 0
9 4225413 0
9 4225425 0
9 4225428 0
9 4225441 0
9 4225444 0
9 4225456 0
9 4225547 0
9 4225555 0
9 4225557 0
9 4225561 0
9 4225571 0
9 4225577 0
9 4225578 0
9 4225585 0
9 4225586 0
9 4225588 0
9 4225592 0
9 4225605 0
9 4225609 0
9 4225617 0
9 4225620 0
9 4225633 0
9 4225636 0
9 4225640 0
9 4225648 0
9 4225673 0
9 4225681 0
9 4225688 0
9 4225697 0
9 4225700 0
9 4225712 0
9 4225729 0
9 4225736 0
9 4225744 0
9 4225760 0
9 4225795 0
9 4225810 0
9 4225812 0
9 4225825 0
9 4225828 0
9 4225840 0
9 4225857 0
9 4225860 0
9 4225864 0
9 4225872 0
9 4225984 0
9 4226069 0
9 4226100 0
9 4226104 0
9 4226115 0
9 4226117 0
9 4226121 0
9 4226132 0
9 4226136 0
9 4226152 0
9 4226179 0
9 4226181 0
9 4226196 0
9 4226200 0
9 4226210 0
9 4226212 0
9 4226224 0
9 4226241 0
9 4226242 0
9 4226244 0
9 4226248 0
9 4226256 0
9 4226309 0
9 4226313 0
9 4226321 0
9 4226322 0
9 4226324 0
9 4226328 0
9 4226340 0
9 4226344 0
9 4226352 0
9 4226369 0
9 4226370 0
9 4226372 0
9 4226384 0
9 4226400 0
9 4226433 0
9 4226448 0
9 4226464 0
9 4226578 0
9 4226580 0
9 4226584 0
9 4226594 0
9 4226600 0
9 4226608 0
9 4226628 0
9 4226632 0
9 4226640 0
9 4226656 0
9 4226689 0
9 4226692 0
9 4226704 0
9 4226752 0
9 4226817 0
9 4226848 0
9 4226880 0
9 4243678 0
9 4243893 0
9 4243897 0
9 4243911 0
9 4243915 0
9 4243918 0
9 4243925 0
9 4243926 0
9 4243929 0
9 4243932 0
9 4243941 0
9 4243945 0
9 4243956 0
9 4243960 0
9 4244029 0
9 4244030 0
9 4244061 0
9 4244062 0
9 4244077 0
9 4244092 0
9 4244119 0
9 4244123 0
9 4244126 0
9 4244135 0
9 4244139 0
9 4244142 0
9 4244149 0
9 4244150 0
9 4244153 0
9 4244154 0
9 4244167 0
9 4244171 0
9 4244173 0
9 4244174 0
9 4244181 0
9 4244182 0
9 4244185 0
9 4244186 0
9 4244188 0
9 4244197 0
9 4244198 0
9 4244201 0
9 4244202 0
9 4244212 0
9 4244216 0
9 4244251 0
9 4244267 0
9 4244281 0
9 4244295 0
9 4244299 0
9 4244301 0
9 4244302 0
9 4244309 0
9 4244310 0
9 4244313 0
9 4244314 0
9 4244316 0
9 4244329 0
9 4244330 0
9 4244344 0
9 4244373 0
9 4244374 0
9 4244380 0
9 4244387 0
9 4244389 0
9 4244393 0
9 4244402 0
9 4244408 0
9 4244422 0
9 4244426 0
9 4244428 0
9 4244434 0
9 4244436 0
9 4244440 0
9 4244450 0
9 4244452 0
9 4244456 0
9 4244542 0
9 4244651 0
9 4244654 0
9 4244661 0
9 4244665 0
9 4244683 0
9 4244686 0
9 4244709 0
9 4244713 0
9 4244751 0
9 4244763 0
9 4244779 0
9 4244789 0
9 4244794 0
9 4244821 0
9 4244837 0
9 4244852 0
9 4244871 0
9 4244875 0
9 4244878 0
9 4244885 0
9 4244889 0
9 4244899 0
9 4244901 0
9 4244905 0
9 4244913 0
9 4244931 0
9 4244933 0
9 4244934 0
9 4244945 0
9 4244961 0
9 4244976 0
9 4245015 0
9 4245019 0
9 4245022 0
9 4245035 0
9 4245038 0
9 4245046 0
9 4245049 0
9 4245050 0
9 4245052 0
9 4245063 0
9 4245067 0
9 4245069 0
9 4245070 0
9 4245078 0
9 4245081 0
9 4245082 0
9 4245097 0
9 4245098 0
9 4245112 0
9 4245127 0
9 4245131 0
9 4245134 0
9 4245141 0
9 4245145 0
9 4245155 0
9 4245161 0
9 4245162 0
9 4245169 0
9 4245187 0
9 4245189 0
9 4245190 0
9 4245194 0
9 4245196 0
9 4245201 0
9 4245204 0
9 4245208 0
9 4245217 0
9 4245232 0
9 4245255 0
9 4245259 0
9 4245261 0
9 4245262 0
9 4245267 0
9 4245269 0
9 4245273 0
9 4245274 0
9 4245283 0
9 4245289 0
9 4245290 0
9 4245297 0
9 4245298 0
9 4245304 0
9 4245315 0
9 4245317 0
9 4245318 0
9 4245322 0
9 4245324 0
9 4245329 0
9 4245330 0
9 4245336 0
9 4245345 0
9 4245346 0
9 4245348 0
9 4245352 0
9 4245360 0
9 4245379 0
9 4245381 0
9 4245382 0
9 4245386 0
9 4245388 0
9 4245396 0
9 4245400 0
9 4245409 0
9 4245410 0
9 4245416 0
9 4245442 0
9 4245444 0
9 4245456 0
9 4245566 0
9 4245598 0
9 4245655 0
9 4245659 0
9 4245662 0
9 4245671 0
9 4245675 0
9 4245677 0
9 4245678 0
9 4245686 0
9 4245689 0
9 4245690 0
9 4245707 0
9 4245710 0
9 4245718 0
9 4245721 0
9 4245722 0
9 4245724 0
9 4245737 0
9 4245738 0
9 4245752 0
9 4245817 0
9 4245831 0
9 4245835 0
9 4245838 0
9 4245846 0
9 4245849 0
9 4245850 0
9 4245852 0
9 4245865 0
9 4245880 0
9 4245895 0
9 4245899 0
9 4245902 0
9 4245907 0
9 4245909 0
9 4245910 0
9 4245913 0
9 4245916 0
9 4245925 0
9 4245929 0
9 4245932 0
9 4245937 0
9 4245955 0
9 4245961 0
9 4245962 0
9 4245969 0
9 4245970 0
9 4245976 0
9 4245985 0
9 4245992 0
9 4246000 0
9 4246039 0
9 4246043 0
9 4246046 0
9 4246055 0
9 4246059 0
9 4246061 0
9 4246062 0
9 4246069 0
9 4246070 0
9 4246076 0
9 4246087 0
9 4246091 0
9 4246093 0
9 4246094 0
9 4246101 0
9 4246102 0
9 4246108 0
9 4246117 0
9 4246118 0
9 4246122 0
9 4246132 0
9 4246151 0
9 4246155 0
9 4246157 0
9 4246158 0
9 4246163 0
9 4246165 0
9 4246166 0
9 4246169 0
9 4246170 0
9 4246172 0
9 4246179 0
9 4246181 0
9 4246182 0
9 4246185 0
9 4246186 0
9 4246188 0
9 4246193 0
9 4246194 0
9 4246196 0
9 4246200 0
9 4246211 0
9 4246214 0
9 4246217 0
9 4246218 0
9 4246220 0
9 4246225 0
9 4246226 0
9 4246228 0
9 4246232 0
9 4246241 0
9 4246242 0
9 4246244 0
9 4246248 0
9 4246256 0
9 4246279 0
9 4246283 0
9 4246286 0
9 4246291 0
9 4246293 0
9 4246294 0
9 4246297 0
9 4246300 0
9 4246309 0
9 4246313 0
9 4246321 0
9 4246339 0
9 4246342 0
9 4246345 0
9 4246346 0
9 4246348 0
9 4246353 0
9 4246354 0
9 4246356 0
9 4246360 0
9 4246372 0
9 4246376 0
9 4246406 0
9 4246410 0
9 4246412 0
9 4246418 0
9 4246420 0
9 4246424 0
9 4246436 0
9 4246440 0
9 4246466 0
9 4246472 0
9 4246480 0
9 4246496 0
9 4246551 0
9 4246555 0
9 4246558 0
9 4246567 0
9 4246571 0
9 4246573 0
9 4246574 0
9 4246581 0
9 4246582 0
9 4246585 0
9 4246586 0
9 4246588 0
9 4246599 0
9 4246603 0
9 4246606 0
9 4246613 0
9 4246614 0
9 4246617 0
9 4246618 0
9 4246629 0
9 4246630 0
9 4246633 0
9 4246634 0
9 4246644 0
9 4246648 0
9 4246663 0
9 4246667 0
9 4246670 0
9 4246677 0
9 4246681 0
9 4246691 0
9 4246693 0
9 4246694 0
9 4246698 0
9 4246700 0
9 4246708 0
9 4246712 0
9 4246723 0
9 4246729 0
9 4246730 0
9 4246791 0
9 4246795 0
9 4246798 0
9 4246803 0
9 4246805 0
9 4246809 0
9 4246810 0
9 4246821 0
9 4246825 0
9 4246833 0
9 4246851 0
9 4246853 0
9 4246854 0
9 4246865 0
9 4246866 0
9 4246872 0
9 4246881 0
9 4246882 0
9 4246884 0
9 4246896 0
9 4246915 0
9 4246917 0
9 4246918 0
9 4246921 0
9 4246922 0
9 4246929 0
9 4246932 0
9 4246936 0
9 4246945 0
9 4246948 0
9 4246952 0
9 4246977 0
9 4246978 0
9 4247047 0
9 4247051 0
9 4247053 0
9 4247054 0
9 4247059 0
9 4247061 0
9 4247062 0
9 4247065 0
9 4247066 0
9 4247068 0
9 4247075 0
9 4247078 0
9 4247081 0
9 4247082 0
9 4247084 0
9 4247089 0
9 4247090 0
9 4247092 0
9 4247096 0
9 4247107 0
9 4247109 0
9 4247110 0
9 4247113 0
9 4247114 0
9 4247116 0
9 4247121 0
9 4247122 0
9 4247124 0
9 4247128 0
9 4247137 0
9 4247138 0
9 4247140 0
9 4247144 0
9 4247152 0
9 4247171 0
9 4247173 0
9 4247174 0
9 4247177 0
9 4247178 0
9 4247180 0
9 4247185 0
9 4247188 0
9 4247201 0
9 4247202 0
9 4247204 0
9 4247208 0
9 4247216 0
9 4247233 0
9 4247234 0
9 4247240 0
9 4247248 0
9 4247299 0
9 4247301 0
9 4247302 0
9 4247305 0
9 4247306 0
9 4247308 0
9 4247313 0
9 4247314 0
9 4247316 0
9 4247320 0
9 4247329 0
9 4247336 0
9 4247361 0
9 4247362 0
9 4247364 0
9 4247368 0
9 4247376 0
9 4247392 0
9 4247426 0
9 4247428 0
9 4247432 0
9 4247440 0
9 4247456 0
9 4247488 0
9 4247695 0
9 4247707 0
9 4247726 0
9 4247733 0
9 4247755 0
9 4247765 0
9 4247770 0
9 4247781 0
9 4247786 0
9 4247796 0
9 4247865 0
9 4247897 0
9 4247913 0
9 4247928 0
9 4247943 0
9 4247947 0
9 4247955 0
9 4247961 0
9 4247971 0
9 4247973 0
9 4247980 0
9 4247985 0
9 4248005 0
9 4248009 0
9 4248017 0
9 4248033 0
9 4248048 0
9 4248103 0
9 4248107 0
9 4248110 0
9 4248117 0
9 4248118 0
9 4248122 0
9 4248124 0
9 4248149 0
9 4248165 0
9 4248180 0
9 4248199 0
9 4248203 0
9 4248206 0
9 4248211 0
9 4248213 0
9 4248217 0
9 4248218 0
9 4248227 0
9 4248229 0
9 4248230 0
9 4248242 0
9 4248261 0
9 4248265 0
9 4248290 0
9 4248292 0
9 4248327 0
9 4248331 0
9 4248339 0
9 4248345 0
9 4248355 0
9 4248357 0
9 4248361 0
9 4248369 0
9 4248389 0
9 4248393 0
9 4248396 0
9 4248401 0
9 4248424 0
9 4248453 0
9 4248454 0
9 4248458 0
9 4248466 0
9 4248472 0
9 4248481 0
9 4248482 0
9 4248484 0
9 4248516 0
9 4248520 0
9 4248615 0
9 4248619 0
9 4248622 0
9 4248629 0
9 4248630 0
9 4248633 0
9 4248636 0
9 4248661 0
9 4248665 0
9 4248677 0
9 4248681 0
9 4248692 0
9 4248696 0
9 4248711 0
9 4248715 0
9 4248718 0
9 4248725 0
9 4248729 0
9 4248739 0
9 4248741 0
9 4248742 0
9 4248771 0
9 4248773 0
9 4248777 0
9 4248839 0
9 4248843 0
9 4248851 0
9 4248857 0
9 4248869 0
9 4248873 0
9 4248881 0
9 4248899 0
9 4248901 0
9 4248913 0
9 4248929 0
9 4248944 0
9 4248963 0
9 4248965 0
9 4248966 0
9 4248969 0
9 4248970 0
9 4248977 0
9 4248984 0
9 4248993 0
9 4248996 0
9 4249025 0
9 4249028 0
9 4249095 0
9 4249099 0
9 4249102 0
9 4249107 0
9 4249109 0
9 4249110 0
9 4249113 0
9 4249116 0
9 4249123 0
9 4249129 0
9 4249130 0
9 4249138 0
9 4249144 0
9 4249157 0
9 4249161 0
9 4249164 0
9 4249192 0
9 4249219 0
9 4249221 0
9 4249222 0
9 4249225 0
9 4249226 0
9 4249233 0
9 4249236 0
9 4249240 0
9 4249249 0
9 4249250 0
9 4249281 0
9 4249284 0
9 4249288 0
9 4249347 0
9 4249349 0
9 4249350 0
9 4249353 0
9 4249354 0
9 4249356 0
9 4249361 0
9 4249368 0
9 4249377 0
9 4249384 0
9 4249409 0
9 4249412 0
9 4249440 0
9 4249473 0
9 4249474 0
9 4249476 0
9 4249480 0
9 4249488 0
9 4249536 0
9 4249627 0
9 4249639 0
9 4249643 0
9 4249645 0
9 4249646 0
9 4249653 0
9 4249654 0
9 4249657 0
9 4249658 0
9 4249660 0
9 4249675 0
9 4249689 0
9 4249705 0
9 4249706 0
9 4249720 0
9 4249735 0
9 4249739 0
9 4249741 0
9 4249742 0
9 4249747 0
9 4249749 0
9 4249753 0
9 4249754 0
9 4249763 0
9 4249765 0
9 4249766 0
9 4249770 0
9 4249772 0
9 4249777 0
9 4249778 0
9 4249784 0
9 4249795 0
9 4249801 0
9 4249802 0
9 4249809 0
9 4249810 0
9 4249816 0
9 4249825 0
9 4249826 0
9 4249832 0
9 4249840 0
9 4249863 0
9 4249867 0
9 4249875 0
9 4249881 0
9 4249893 0
9 4249897 0
9 4249900 0
9 4249905 0
9 4249923 0
9 4249925 0
9 4249929 0
9 4249937 0
9 4249960 0
9 4249987 0
9 4249989 0
9 4249990 0
9 4249993 0
9 4249994 0
9 4249996 0
9 4250001 0
9 4250008 0
9 4250017 0
9 4250020 0
9 4250049 0
9 4250056 0
9 4250080 0
9 4250119 0
9 4250123 0
9 4250126 0
9 4250131 0
9 4250133 0
9 4250134 0
9 4250137 0
9 4250140 0
9 4250147 0
9 4250150 0
9 4250153 0
9 4250154 0
9 4250156 0
9 4250161 0
9 4250162 0
9 4250164 0
9 4250168 0
9 4250181 0
9 4250185 0
9 4250193 0
9 4250212 0
9 4250216 0
9 4250243 0
9 4250245 0
9 4250246 0
9 4250249 0
9 4250250 0
9 4250252 0
9 4250257 0
9 4250258 0
9 4250260 0
9 4250264 0
9 4250273 0
9 4250274 0
9 4250276 0
9 4250288 0
9 4250305 0
9 4250312 0
9 4250336 0
9 4250371 0
9 4250373 0
9 4250374 0
9 4250377 0
9 4250378 0
9 4250386 0
9 4250401 0
9 4250404 0
9 4250408 0
9 4250433 0
9 4250436 0
9 4250440 0
9 4250498 0
9 4250500 0
9 4250504 0
9 4250528 0
9 4250560 0
9 4250646 0
9 4250652 0
9 4250662 0
9 4250666 0
9 4250668 0
9 4250674 0
9 4250676 0
9 4250680 0
9 4250693 0
9 4250706 0
9 4250712 0
9 4250722 0
9 4250724 0
9 4250728 0
9 4250757 0
9 4250758 0
9 4250762 0
9 4250764 0
9 4250772 0
9 4250776 0
9 4250786 0
9 4250788 0
9 4250800 0
9 4250817 0
9 4250818 0
9 4250824 0
9 4250885 0
9 4250886 0
9 4250890 0
9 4250898 0
9 4250904 0
9 4250916 0
9 4250920 0
9 4250945 0
9 4250946 0
9 4250948 0
9 4251009 0
9 4251010 0
9 4251012 0
9 4251016 0
9 4251024 0
9 4251040 0
9 4251142 0
9 4251146 0
9 4251148 0
9 4251154 0
9 4251156 0
9 4251160 0
9 4251170 0
9 4251176 0
9 4251184 0
9 4251204 0
9 4251208 0
9 4251232 0
9 4251266 0
9 4251268 0
9 4251272 0
9 4251280 0
9 4251296 0
9 4251328 0
9 4251394 0
9 4251396 0
9 4251400 0
9 4251424 0
9 4251456 0
9 4251520 0
9 4252088 0
9 4252325 0
9 4252340 0
9 4252344 0
9 4252372 0
9 4252376 0
9 4252388 0
9 4252392 0
9 4252504 0
9 4252516 0
9 4252580 0
9 4252939 0
9 4253012 0
9 4253028 0
9 4253209 0
9 4253225 0
9 4253240 0
9 4253272 0
9 4253288 0
9 4253488 0
9 4253520 0
9 4253536 0
9 4253600 0
9 4253880 0
9 4253897 0
9 4253912 0
9 4253928 0
9 4254260 0
9 4254292 0
9 4254308 0
9 4254384 0
9 4254408 0
9 4254416 0
9 4254432 0
9 4254536 0
9 4254772 0
9 4254776 0
9 4254789 0
9 4254804 0
9 4254808 0
9 4254820 0
9 4254824 0
9 4255012 0
9 4255016 0
9 4255042 0
9 4255044 0
9 4255136 0
9 4255168 0
9 4255272 0
9 4255280 0
9 4255312 0
9 4255328 0
9 4255520 0
9 4255552 0
9 4255924 0
9 4255972 0
9 4256162 0
9 4256164 0
9 4256176 0
9 4256224 0
9 4256420 0
9 4256452 0
9 4256456 0
9 4256518 0
9 4256524 0
9 4256548 0
9 4256580 0
9 4256644 0
9 4256672 0
9 4256856 0
9 4257090 0
9 4257092 0
9 4257104 0
9 4257120 0
9 4257184 0
9 4257216 0
9 4257440 0
9 4257472 0
9 4257540 0
9 4257600 0
9 4257664 0
9 4257848 0
9 4257892 0
9 4257968 0
9 4258000 0
9 4258016 0
9 4258054 0
9 4258060 0
9 4258084 0
9 4258116 0
9 4258180 0
9 4258208 0
9 4258344 0
9 4258464 0
9 4258496 0
9 4258562 0
9 4258564 0
9 4258884 0
9 4259008 0
9 4259076 0
9 4259136 0
9 4259200 0
9 4276407 0
9 4276411 0
9 4276439 0
9 4276455 0
9 4276459 0
9 4276469 0
9 4276470 0
9 4276473 0
9 4276535 0
9 4276539 0
9 4276542 0
9 4276597 0
9 4276598 0
9 4276604 0
9 4276631 0
9 4276651 0
9 4276659 0
9 4276665 0
9 4276693 0
9 4276707 0
9 4276713 0
9 4276721 0
9 4276791 0
9 4276795 0
9 4276797 0
9 4276798 0
9 4276823 0
9 4276827 0
9 4276829 0
9 4276830 0
9 4276839 0
9 4276843 0
9 4276845 0
9 4276846 0
9 4276853 0
9 4276854 0
9 4276857 0
9 4276858 0
9 4276860 0
9 4276887 0
9 4276891 0
9 4276894 0
9 4276903 0
9 4276907 0
9 4276915 0
9 4276917 0
9 4276921 0
9 4276922 0
9 4276935 0
9 4276939 0
9 4276941 0
9 4276942 0
9 4276947 0
9 4276949 0
9 4276950 0
9 4276953 0
9 4276956 0
9 4276963 0
9 4276965 0
9 4276966 0
9 4276969 0
9 4276977 0
9 4276978 0
9 4276980 0
9 4276984 0
9 4277019 0
9 4277022 0
9 4277031 0
9 4277035 0
9 4277038 0
9 4277043 0
9 4277046 0
9 4277049 0
9 4277052 0
9 4277075 0
9 4277077 0
9 4277078 0
9 4277081 0
9 4277084 0
9 4277091 0
9 4277094 0
9 4277097 0
9 4277105 0
9 4277106 0
9 4277108 0
9 4277112 0
9 4277139 0
9 4277141 0
9 4277142 0
9 4277145 0
9 4277148 0
9 4277155 0
9 4277161 0
9 4277162 0
9 4277169 0
9 4277170 0
9 4277172 0
9 4277176 0
9 4277189 0
9 4277190 0
9 4277196 0
9 4277201 0
9 4277204 0
9 4277217 0
9 4277218 0
9 4277220 0
9 4277224 0
9 4277232 0
9 4277303 0
9 4277307 0
9 4277309 0
9 4277310 0
9 4277365 0
9 4277366 0
9 4277372 0
9 4277419 0
9 4277421 0
9 4277433 0
9 4277481 0
9 4277555 0
9 4277558 0
9 4277667 0
9 4277684 0
9 4277729 0
9 4277783 0
9 4277787 0
9 4277789 0
9 4277790 0
9 4277811 0
9 4277817 0
9 4277818 0
9 4277820 0
9 4277843 0
9 4277845 0
9 4277846 0
9 4277859 0
9 4277865 0
9 4277873 0
9 4277874 0
9 4277876 0
9 4277880 0
9 4277899 0
9 4277902 0
9 4277913 0
9 4277929 0
9 4277937 0
9 4277955 0
9 4277958 0
9 4277964 0
9 4277969 0
9 4277972 0
9 4277985 0
9 4277992 0
9 4278000 0
9 4278035 0
9 4278038 0
9 4278041 0
9 4278051 0
9 4278057 0
9 4278065 0
9 4278066 0
9 4278072 0
9 4278113 0
9 4278128 0
9 4278147 0
9 4278150 0
9 4278156 0
9 4278164 0
9 4278177 0
9 4278192 0
9 4278212 0
9 4278327 0
9 4278331 0
9 4278334 0
9 4278359 0
9 4278363 0
9 4278365 0
9 4278366 0
9 4278375 0
9 4278389 0
9 4278390 0
9 4278393 0
9 4278396 0
9 4278423 0
9 4278427 0
9 4278430 0
9 4278439 0
9 4278443 0
9 4278445 0
9 4278451 0
9 4278453 0
9 4278454 0
9 4278457 0
9 4278458 0
9 4278483 0
9 4278489 0
9 4278499 0
9 4278505 0
9 4278513 0
9 4278514 0
9 4278520 0
9 4278555 0
9 4278585 0
9 4278613 0
9 4278614 0
9 4278620 0
9 4278663 0
9 4278667 0
9 4278670 0
9 4278675 0
9 4278677 0
9 4278678 0
9 4278681 0
9 4278684 0
9 4278697 0
9 4278723 0
9 4278729 0
9 4278737 0
9 4278823 0
9 4278827 0
9 4278830 0
9 4278835 0
9 4278837 0
9 4278838 0
9 4278844 0
9 4278855 0
9 4278859 0
9 4278861 0
9 4278862 0
9 4278867 0
9 4278869 0
9 4278870 0
9 4278876 0
9 4278883 0
9 4278885 0
9 4278886 0
9 4278889 0
9 4278892 0
9 4278897 0
9 4278898 0
9 4278900 0
9 4278919 0
9 4278923 0
9 4278925 0
9 4278926 0
9 4278931 0
9 4278933 0
9 4278934 0
9 4278947 0
9 4278949 0
9 4278950 0
9 4278953 0
9 4278954 0
9 4278961 0
9 4278962 0
9 4278964 0
9 4278979 0
9 4278985 0
9 4278986 0
9 4278993 0
9 4278994 0
9 4279009 0
9 4279010 0
9 4279016 0
9 4279024 0
9 4279047 0
9 4279051 0
9 4279054 0
9 4279059 0
9 4279061 0
9 4279062 0
9 4279068 0
9 4279081 0
9 4279089 0
9 4279092 0
9 4279107 0
9 4279109 0
9 4279110 0
9 4279116 0
9 4279121 0
9 4279122 0
9 4279124 0
9 4279137 0
9 4279140 0
9 4279152 0
9 4279171 0
9 4279173 0
9 4279174 0
9 4279177 0
9 4279178 0
9 4279180 0
9 4279185 0
9 4279186 0
9 4279188 0
9 4279204 0
9 4279233 0
9 4279234 0
9 4279236 0
9 4279240 0
9 4279248 0
9 4279264 0
9 4279319 0
9 4279323 0
9 4279325 0
9 4279326 0
9 4279335 0
9 4279347 0
9 4279349 0
9 4279350 0
9 4279353 0
9 4279356 0
9 4279379 0
9 4279381 0
9 4279388 0
9 4279397 0
9 4279412 0
9 4279438 0
9 4279445 0
9 4279449 0
9 4279497 0
9 4279571 0
9 4279580 0
9 4279601 0
9 4279604 0
9 4279636 0
9 4279686 0
9 4279697 0
9 4279815 0
9 4279819 0
9 4279821 0
9 4279822 0
9 4279827 0
9 4279829 0
9 4279830 0
9 4279836 0
9 4279843 0
9 4279849 0
9 4279852 0
9 4279857 0
9 4279858 0
9 4279864 0
9 4279877 0
9 4279878 0
9 4279884 0
9 4279889 0
9 4279890 0
9 4279892 0
9 4279905 0
9 4279908 0
9 4279920 0
9 4279942 0
9 4279945 0
9 4279948 0
9 4279953 0
9 4279956 0
9 4280001 0
9 4280002 0
9 4280008 0
9 4280016 0
9 4280067 0
9 4280076 0
9 4280081 0
9 4280082 0
9 4280084 0
9 4280112 0
9 4280132 0
9 4280193 0
9 4280194 0
9 4280196 0
9 4280200 0
9 4280256 0
9 4280375 0
9 4280379 0
9 4280382 0
9 4280411 0
9 4280427 0
9 4280437 0
9 4280442 0
9 4280475 0
9 4280478 0
9 4280499 0
9 4280523 0
9 4280531 0
9 4280534 0
9 4280537 0
9 4280547 0
9 4280553 0
9 4280561 0
9 4280562 0
9 4280603 0
9 4280619 0
9 4280627 0
9 4280633 0
9 4280634 0
9 4280659 0
9 4280675 0
9 4280715 0
9 4280723 0
9 4280729 0
9 4280739 0
9 4280745 0
9 4280753 0
9 4280754 0
9 4280785 0
9 4280801 0
9 4280802 0
9 4280816 0
9 4280855 0
9 4280859 0
9 4280861 0
9 4280871 0
9 4280875 0
9 4280885 0
9 4280886 0
9 4280889 0
9 4280890 0
9 4280917 0
9 4280921 0
9 4280933 0
9 4280937 0
9 4280948 0
9 4280952 0
9 4280971 0
9 4280979 0
9 4280985 0
9 4280986 0
9 4280995 0
9 4281009 0
9 4281010 0
9 4281012 0
9 4281033 0
9 4281057 0
9 4281060 0
9 4281113 0
9 4281123 0
9 4281129 0
9 4281137 0
9 4281144 0
9 4281225 0
9 4281233 0
9 4281234 0
9 4281240 0
9 4281249 0
9 4281250 0
9 4281264 0
9 4281367 0
9 4281371 0
9 4281373 0
9 4281383 0
9 4281387 0
9 4281389 0
9 4281395 0
9 4281397 0
9 4281398 0
9 4281401 0
9 4281427 0
9 4281443 0
9 4281458 0
9 4281460 0
9 4281483 0
9 4281485 0
9 4281493 0
9 4281497 0
9 4281507 0
9 4281509 0
9 4281513 0
9 4281521 0
9 4281524 0
9 4281539 0
9 4281569 0
9 4281570 0
9 4281619 0
9 4281649 0
9 4281731 0
9 4281745 0
9 4281761 0
9 4281762 0
9 4281863 0
9 4281875 0
9 4281877 0
9 4281878 0
9 4281881 0
9 4281891 0
9 4281897 0
9 4281905 0
9 4281906 0
9 4281912 0
9 4281937 0
9 4281940 0
9 4281953 0
9 4281968 0
9 4282004 0
9 4282032 0
9 4282052 0
9 4282391 0
9 4282395 0
9 4282397 0
9 4282407 0
9 4282411 0
9 4282413 0
9 4282419 0
9 4282421 0
9 4282422 0
9 4282425 0
9 4282426 0
9 4282443 0
9 4282451 0
9 4282454 0
9 4282457 0
9 4282467 0
9 4282473 0
9 4282482 0
9 4282488 0
9 4282507 0
9 4282509 0
9 4282517 0
9 4282521 0
9 4282522 0
9 4282531 0
9 4282533 0
9 4282545 0
9 4282546 0
9 4282635 0
9 4282643 0
9 4282649 0
9 4282650 0
9 4282665 0
9 4282673 0
9 4282691 0
9 4282705 0
9 4282706 0
9 4282712 0
9 4282761 0
9 4282769 0
9 4282785 0
9 4282887 0
9 4282891 0
9 4282893 0
9 4282899 0
9 4282901 0
9 4282902 0
9 4282915 0
9 4282918 0
9 4282921 0
9 4282922 0
9 4282929 0
9 4282930 0
9 4282932 0
9 4282953 0
9 4282961 0
9 4282980 0
9 4283011 0
9 4283017 0
9 4283018 0
9 4283025 0
9 4283026 0
9 4283041 0
9 4283042 0
9 4283044 0
9 4283056 0
9 4283104 0
9 4283139 0
9 4283154 0
9 4283414 0
9 4283418 0
9 4283420 0
9 4283430 0
9 4283442 0
9 4283444 0
9 4283448 0
9 4283474 0
9 4283480 0
9 4283504 0
9 4283540 0
9 4283666 0
9 4283696 0
9 4283792 0
9 4283910 0
9 4283922 0
9 4283924 0
9 4283938 0
9 4283944 0
9 4283952 0
9 4283972 0
9 4283984 0
9 4284036 0
9 4284096 0
9 4284650 0
9 4284774 0
9 4284825 0
9 4284835 0
9 4284867 0
9 4284869 0
9 4284898 0
9 4284982 0
9 4284986 0
9 4285014 0
9 4285018 0
9 4285030 0
9 4285034 0
9 4285077 0
9 4285081 0
9 4285091 0
9 4285097 0
9 4285108 0
9 4285123 0
9 4285125 0
9 4285130 0
9 4285140 0
9 4285144 0
9 4285154 0
9 4285156 0
9 4285160 0
9 4285209 0
9 4285219 0
9 4285266 0
9 4285282 0
9 4285348 0
9 4285392 0
9 4285500 0
9 4285731 0
9 4285857 0
9 4285977 0
9 4286008 0
9 4286019 0
9 4286022 0
9 4286050 0
9 4286211 0
9 4286522 0
9 4286524 0
9 4286550 0
9 4286554 0
9 4286566 0
9 4286572 0
9 4286745 0
9 4286746 0
9 4286776 0
9 4286820 0
9 4286995 0
9 4287026 0
9 4287043 0
9 4287049 0
9 4287060 0
9 4287076 0
9 4287107 0
9 4287242 0
9 4287298 0
9 4287424 0
9 4287513 0
9 4287544 0
9 4287555 0
9 4287588 0
9 4287712 0
9 4287777 0
9 4287780 0
9 4288040 0
9 4288096 0
9 4288258 0
9 4288288 0
9 4288618 0
9 4288675 0
9 4288709 0
9 4288793 0
9 4288803 0
9 4288835 0
9 4288866 0
9 4289049 0
9 4289155 0
9 4289825 0
9 4290579 0
9 4290586 0
9 4290610 0
9 4290660 0
9 4291680 0
9 4291872 0
9 4309206 0
9 4309590 0
9 4310595 0
9 4310610 0
9 4310787 0
9 4311094 0
9 4311126 0
9 4311427 0
9 4311574 0
9 4311626 0
9 4311874 0
9 4311938 0
9 4312086 0
9 4312089 0
9 4312114 0
9 4312338 0
9 4312450 0
9 4312586 0
9 4312594 0
9 4312642 0
9 4313146 0
9 4313242 0
9 4313251 0
9 4314133 0
9 4314371 0
9 4315651 0
9 4315654 0
9 4315682 0
9 4315906 0
9 4316194 0
9 4316418 0
9 4316674 0
9 4318786 0
9 4319648 0
9 4319762 0
9 4319764 0
9 4319888 0
9 4320016 0
9 4320032 0
9 4320516 0
9 4320528 0
9 4320784 0
9 4321696 0
9 4323856 0
9 4350182 0
9 4350355 0
9 4350371 0
9 4350406 0
9 4350522 0
9 4350611 0
9 4350617 0
9 4350627 0
9 4350630 0
9 4350642 0
9 4350648 0
9 4350696 0
9 4350739 0
9 4350746 0
9 4350755 0
9 4350866 0
9 4350882 0
9 4350928 0
9 4351529 0
9 4351561 0
9 4351619 0
9 4351747 0
9 4351874 0
9 4352195 0
9 4352387 0
9 4352450 0
9 4352547 0
9 4352581 0
9 4352588 0
9 4352596 0
9 4352705 0
9 4352771 0
9 4352836 0
9 4352898 0
9 4352960 0
9 4353576 0
9 4354195 0
9 4354724 0
9 4354849 0
9 4355716 0
9 4355841 0
9 4356740 0
9 4356865 0
9 4367011 0
9 4367561 0
9 4367945 0
9 4368442 0
9 4368666 0
9 4368937 0
9 4368938 0
9 4368946 0
9 4369427 0
9 4369429 0
9 4369445 0
9 4369450 0
9 4369458 0
9 4369460 0
9 4369475 0
9 4369477 0
9 4369481 0
9 4369482 0
9 4369490 0
9 4369506 0
9 4369512 0
9 4369553 0
9 4369681 0
9 4371090 0
9 4371475 0
9 4371491 0
9 4373570 0
9 4373600 0
9 4374080 0
9 4374947 0
9 4375187 0
9 4375203 0
9 4375206 0
9 4375218 0
9 4375315 0
9 4375331 0
9 4375442 0
9 4375448 0
9 4375496 0
9 4375939 0
9 4376001 0
9 4376002 0
9 4376195 0
9 4376226 0
9 4376330 0
9 4376480 0
9 4376963 0
9 4377347 0
9 4377350 0
9 4377361 0
9 4377504 0
9 4378122 0
9 4378370 0
9 4378771 0
9 4379026 0
9 4379281 0
9 4379536 0
9 4379683 0
9 4380289 0
9 4381441 0
9 4381444 0
9 4381714 0
9 4381954 0
9 4382216 0
9 4385538 0
9 4386112 0
9 4399411 0
9 4399450 0
9 4399523 0
9 4399699 0
9 4399907 0
9 4400234 0
9 4400481 0
9 4400675 0
9 4400737 0
9 4401734 0
9 4403283 0
9 4407666 0
9 4407986 0
9 4408017 0
9 4408036 0
9 4408089 0
9 4408260 0
9 4409094 0
9 4409220 0
9 4410001 0
9 4410248 0
9 4411264 0
9 4411555 0
9 4411794 0
9 4416801 0
9 4418116 0
9 4418128 0
9 4418656 0
9 4418848 0
9 4426290 0
9 4440722 0
9 4441984 0
9 4442882 0
9 4450832 0
9 4481642 0
9 4481683 0
9 4481714 0
9 4481746 0
9 4481811 0
9 4482579 0
9 4484115 0
9 4485669 0
9 4498963 0
9 4500499 0
9 4502554 0
9 4502570 0
9 4504644 0
9 4540016 0
9 4543088 0
9 4599554 0
9 4801144 0
9 4884003 0
9 5001379 0
9 41990163 0
9 41990166 0
9 41990170 0
9 41990194 0
9 41990418 0
9 42121234 0
10 1023 1
10 1535 1
10 1919 1
10 2045 1
10 3519 1
10 3581 1
10 8703 1
10 9151 0
10 9207 1
10 9211 1
10 9213 1
10 9214 0
10 9471 0
10 9599 1
10 9663 0
10 9695 0
10 9711 0
10 9725 1
10 9726 0
10 10047 1
10 10079 1
10 10095 1
10 10109 1
10 10110 1
10 10143 0
10 10159 0
10 10173 1
10 10174 0
10 10191 0
10 10205 1
10 10206 0
10 10221 1
10 10222 0
10 10236 1
10 11679 0
10 11709 0
10 11727 0
10 11741 0
10 12175 0
10 12189 0
10 12237 0
10 12238 0
10 16269 0
10 16270 0
10 24831 0
10 25023 0
10 25055 0
10 25079 1
10 25083 1
10 25085 0
10 25086 0
10 25587 1
10 25589 1
10 25590 1
10 25596 0
10 25727 0
10 25839 0
10 25847 0
10 25851 0
10 25853 0
10 25919 0
10 25951 0
10 25967 0
10 25975 0
10 25979 0
10 25981 0
10 25982 0
10 26039 0
10 26045 0
10 26063 0
10 26071 0
10 26075 0
10 26077 0
10 26087 0
10 26091 0
10 26093 0
10 26094 0
10 26099 0
10 26101 1
10 26102 0
10 26105 0
10 26106 0
10 26108 0
10 26207 0
10 26223 0
10 26231 0
10 26235 0
10 26237 0
10 26238 0
10 26327 0
10 26333 0
10 26343 0
10 26347 0
10 26349 0
10 26350 0
10 26355 0
10 26357 0
10 26358 0
10 26361 1
10 26362 0
10 26364 0
10 26471 0
10 26477 0
10 26478 0
10 26483 0
10 26485 0
10 26486 0
10 26489 0
10 26490 0
10 26492 0
10 26609 0
10 26610 0
10 26612 0
10 27711 0
10 27743 0
10 27759 0
10 27767 0
10 27771 0
10 27773 0
10 27774 0
10 27831 0
10 27835 0
10 27837 0
10 27855 0
10 27863 0
10 27867 0
10 27869 0
10 27879 0
10 27883 0
10 27885 0
10 27891 0
10 27893 0
10 27894 0
10 27897 0
10 27898 0
10 27900 0
10 27959 0
10 27963 0
10 27965 0
10 27983 0
10 27991 0
10 27995 0
10 27997 0
10 28007 0
10 28011 0
10 28013 0
10 28019 0
10 28021 0
10 28022 0
10 28025 0
10 28026 0
10 28028 0
10 28085 0
10 28103 0
10 28107 0
10 28109 0
10 28110 0
10 28115 0
10 28117 0
10 28121 0
10 28122 0
10 28124 0
10 28131 0
10 28133 0
10 28134 0
10 28137 0
10 28140 0
10 28145 0
10 28148 0
10 28152 0
10 28239 0
10 28247 0
10 28251 0
10 28253 0
10 28254 0
10 28263 0
10 28267 0
10 28269 0
10 28270 0
10 28275 0
10 28277 0
10 28278 0
10 28281 0
10 28282 0
10 28284 0
10 28371 0
10 28373 0
10 28374 0
10 28380 0
10 28387 0
10 28389 0
10 28390 0
10 28393 0
10 28396 0
10 28401 0
10 28402 0
10 28404 0
10 28408 0
10 28515 0
10 28517 0
10 28518 0
10 28524 0
10 28529 0
10 28530 0
10 28532 0
10 28536 0
10 28656 0
10 31799 0
10 31803 0
10 31805 0
10 31859 0
10 31861 0
10 31862 0
10 31865 0
10 31866 0
10 31868 0
10 31895 0
10 31901 0
10 31911 0
10 31915 0
10 31917 0
10 31923 0
10 31925 0
10 31926 0
10 31929 0
10 31930 0
10 31932 0
10 31955 0
10 31957 0
10 31958 0
10 31961 0
10 31962 0
10 31964 0
10 31971 0
10 31973 0
10 31974 0
10 31977 0
10 31978 0
10 31980 0
10 31985 0
10 31986 0
10 31988 0
10 31992 0
10 32177 0
10 32180 0
10 32209 0
10 32212 0
10 32216 0
10 32240 0
10 57591 0
10 57595 0
10 57783 0
10 57815 0
10 57819 0
10 57843 0
10 57845 0
10 57846 0
10 57849 0
10 57850 0
10 58353 0
10 58354 0
10 58356 0
10 58613 0
10 58739 0
10 58741 0
10 58805 0
10 58837 0
10 58853 0
10 58865 0
10 58868 0
10 59093 0
10 59113 0
10 59121 0
10 59128 0
10 73983 0
10 74175 0
10 74207 0
10 74223 0
10 74231 0
10 74237 0
10 74238 0
10 74679 0
10 74683 0
10 74685 0
10 74739 0
10 74741 0
10 74742 0
10 74745 0
10 74746 0
10 74748 0
10 75005 0
10 75071 0
10 75103 0
10 75119 0
10 75133 0
10 75134 0
10 75197 0
10 75229 0
10 75245 0
10 75260 0
10 75551 0
10 75567 0
10 75581 0
10 75582 0
10 75599 0
10 75613 0
10 75614 0
10 75629 0
10 75630 0
10 75644 0
10 75677 0
10 75693 0
10 75708 0
10 75725 0
10 75740 0
10 75756 0
10 82175 0
10 82367 0
10 82399 0
10 82415 0
10 82423 0
10 82427 0
10 82429 0
10 82430 0
10 82847 0
10 82871 0
10 82875 0
10 82877 0
10 82878 0
10 82931 0
10 82933 0
10 82934 0
10 82937 0
10 82938 0
10 82940 0
10 83071 0
10 83183 0
10 83191 0
10 83195 0
10 83197 0
10 83263 0
10 83295 0
10 83311 0
10 83319 0
10 83323 1
10 83325 0
10 83326 0
10 83375 0
10 83383 0
10 83387 0
10 83389 0
10 83407 0
10 83415 0
10 83419 0
10 83421 0
10 83431 0
10 83435 1
10 83437 0
10 83438 0
10 83443 0
10 83445 0
10 83446 0
10 83449 0
10 83450 0
10 83452 0
10 83519 0
10 83551 0
10 83567 0
10 83575 0
10 83579 0
10 83581 0
10 83582 0
10 83631 0
10 83639 0
10 83643 0
10 83645 0
10 83663 0
10 83671 0
10 83675 0
10 83677 0
10 83687 0
10 83691 0
10 83693 0
10 83694 0
10 83699 0
10 83701 0
10 83702 0
10 83705 0
10 83706 0
10 83708 0
10 83743 0
10 83759 0
10 83767 0
10 83771 0
10 83773 0
10 83774 0
10 83791 0
10 83799 0
10 83803 1
10 83805 0
10 83806 0
10 83815 0
10 83819 1
10 83821 0
10 83822 0
10 83827 0
10 83829 0
10 83830 0
10 83833 1
10 83834 0
10 83836 0
10 83855 0
10 83863 0
10 83867 0
10 83869 0
10 83879 0
10 83883 0
10 83885 0
10 83886 0
10 83891 0
10 83893 0
10 83894 0
10 83897 0
10 83898 0
10 83900 0
10 83911 0
10 83915 1
10 83917 0
10 83918 0
10 83923 0
10 83925 0
10 83926 0
10 83929 0
10 83930 0
10 83932 0
10 83939 0
10 83941 0
10 83942 0
10 83945 1
10 83946 0
10 83948 0
10 83953 0
10 83954 0
10 83956 0
10 83960 0
10 85055 0
10 85087 0
10 85103 0
10 85111 0
10 85115 0
10 85117 0
10 85118 0
10 85175 0
10 85179 0
10 85181 0
10 85199 0
10 85207 0
10 85211 0
10 85213 0
10 85223 0
10 85227 0
10 85229 0
10 85235 0
10 85237 0
10 85238 0
10 85241 0
10 85242 0
10 85244 0
10 85279 0
10 85303 0
10 85307 0
10 85309 0
10 85327 0
10 85335 0
10 85339 1
10 85341 0
10 85342 0
10 85351 0
10 85355 0
10 85357 0
10 85363 0
10 85365 0
10 85366 0
10 85369 0
10 85370 0
10 85372 0
10 85391 0
10 85399 0
10 85403 0
10 85405 0
10 85415 0
10 85419 0
10 85421 0
10 85429 0
10 85433 0
10 85447 0
10 85451 0
10 85453 0
10 85454 0
10 85459 0
10 85461 0
10 85465 0
10 85466 0
10 85468 0
10 85475 0
10 85477 0
10 85478 0
10 85481 0
10 85482 0
10 85484 0
10 85489 0
10 85492 0
10 85496 0
10 85535 0
10 85551 0
10 85559 0
10 85563 0
10 85565 0
10 85566 0
10 85583 0
10 85591 0
10 85595 1
10 85597 0
10 85598 0
10 85607 0
10 85611 0
10 85613 0
10 85614 0
10 85619 0
10 85621 0
10 85622 0
10 85625 0
10 85626 0
10 85628 0
10 85647 0
10 85655 0
10 85659 0
10 85661 0
10 85671 0
10 85675 0
10 85677 0
10 85683 0
10 85685 0
10 85686 0
10 85689 0
10 85690 0
10 85692 0
10 85703 0
10 85707 0
10 85709 0
10 85710 0
10 85715 0
10 85717 0
10 85718 0
10 85721 0
10 85722 0
10 85724 0
10 85731 0
10 85733 0
10 85734 0
10 85737 0
10 85740 0
10 85745 0
10 85746 0
10 85748 0
10 85752 0
10 85775 0
10 85783 0
10 85787 1
10 85789 0
10 85790 0
10 85799 0
10 85803 0
10 85805 0
10 85811 0
10 85813 0
10 85817 0
10 85818 0
10 85820 0
10 85831 0
10 85835 1
10 85837 0
10 85838 0
10 85843 1
10 85845 0
10 85846 0
10 85849 1
10 85850 1
10 85852 0
10 85859 0
10 85861 0
10 85862 0
10 85865 0
10 85866 0
10 85868 0
10 85873 0
10 85874 0
10 85876 0
10 85880 0
10 85895 0
10 85899 0
10 85901 0
10 85902 0
10 85907 0
10 85909 0
10 85910 0
10 85913 0
10 85914 0
10 85916 0
10 85923 0
10 85925 0
10 85926 0
10 85929 0
10 85930 0
10 85932 0
10 85937 0
10 85940 0
10 85944 0
10 85955 0
10 85957 0
10 85958 0
10 85961 0
10 85962 0
10 85964 0
10 85969 0
10 85970 0
10 85972 0
10 85976 0
10 85985 0
10 85986 0
10 85988 0
10 85992 0
10 86000 0
10 89143 0
10 89147 0
10 89149 0
10 89203 0
10 89205 0
10 89206 0
10 89209 0
10 89210 0
10 89212 0
10 89239 0
10 89243 0
10 89245 0
10 89255 0
10 89259 0
10 89261 0
10 89267 0
10 89269 0
10 89270 0
10 89273 0
10 89274 0
10 89276 0
10 89287 0
10 89291 0
10 89293 0
10 89299 0
10 89301 0
10 89302 0
10 89305 0
10 89306 0
10 89308 0
10 89315 0
10 89317 0
10 89318 0
10 89321 0
10 89322 0
10 89324 0
10 89329 0
10 89330 0
10 89332 0
10 89336 0
10 89479 0
10 89483 0
10 89485 0
10 89491 0
10 89493 0
10 89494 0
10 89497 0
10 89498 0
10 89500 0
10 89507 0
10 89509 0
10 89510 0
10 89513 0
10 89514 0
10 89516 0
10 89521 0
10 89524 0
10 89528 0
10 89539 0
10 89541 0
10 89542 0
10 89545 0
10 89546 0
10 89548 0
10 89553 0
10 89556 0
10 89560 0
10 89569 0
10 89570 0
10 89572 0
10 89576 0
10 89584 0
10 89987 0
10 89989 0
10 89990 0
10 89993 0
10 89994 0
10 89996 0
10 90001 0
10 90002 0
10 90004 0
10 90008 0
10 90032 0
10 90351 0
10 90359 0
10 90363 0
10 90551 0
10 90555 0
10 90583 0
10 90587 0
10 90599 0
10 90603 0
10 90611 0
10 90613 0
10 90614 0
10 90617 0
10 90618 0
10 91031 0
10 91035 0
10 91059 0
10 91061 0
10 91062 0
10 91065 0
10 91066 0
10 91121 0
10 91122 0
10 91124 0
10 91128 0
10 91259 0
10 91371 0
10 91381 0
10 91385 0
10 91451 0
10 91483 0
10 91495 0
10 91499 0
10 91507 0
10 91509 0
10 91513 0
10 91514 0
10 91563 0
10 91573 0
10 91577 0
10 91595 0
10 91605 0
10 91609 0
10 91619 0
10 91621 0
10 91625 0
10 91626 0
10 91633 0
10 91636 0
10 91707 0
10 91739 0
10 91755 0
10 91763 0
10 91769 0
10 91833 0
10 91851 0
10 91861 0
10 91865 0
10 91881 0
10 91889 0
10 91896 0
10 91931 0
10 91947 0
10 91961 0
10 91979 0
10 91987 0
10 91989 0
10 91993 0
10 91994 0
10 92003 0
10 92009 0
10 92010 0
10 92017 0
10 92024 0
10 92043 0
10 92053 0
10 92057 0
10 92067 0
10 92073 0
10 92081 0
10 92088 0
10 92099 0
10 92101 0
10 92105 0
10 92106 0
10 92113 0
10 92116 0
10 92129 0
10 92136 0
10 93275 0
10 93467 0
10 93515 0
10 93517 0
10 93523 0
10 93529 0
10 93530 0
10 93539 0
10 93545 0
10 93723 0
10 93725 0
10 93771 0
10 93779 0
10 93785 0
10 93786 0
10 93849 0
10 93963 0
10 93971 0
10 93977 0
10 93978 0
10 94019 0
10 94025 0
10 94026 0
10 94033 0
10 94034 0
10 94040 0
10 97429 0
10 97433 0
10 97443 0
10 97445 0
10 97457 0
10 97475 0
10 97481 0
10 97489 0
10 97681 0
10 97697 0
10 114935 0
10 114939 0
10 115131 0
10 115159 0
10 115179 0
10 115193 0
10 115611 0
10 115641 0
10 115943 0
10 115957 0
10 116023 0
10 116027 0
10 116055 0
10 116059 0
10 116075 0
10 116083 0
10 116085 0
10 116089 0
10 116090 0
10 116139 0
10 116171 0
10 116185 0
10 116195 0
10 116201 0
10 116202 0
10 116209 0
10 116391 0
10 116397 0
10 116405 0
10 116423 0
10 116427 0
10 116451 0
10 116453 0
10 116454 0
10 116457 0
10 116465 0
10 116503 0
10 116507 0
10 116519 0
10 116523 0
10 116525 0
10 116531 0
10 116533 0
10 116534 0
10 116537 0
10 116555 0
10 116563 0
10 116569 0
10 116570 0
10 116579 0
10 116585 0
10 116586 0
10 116593 0
10 116600 0
10 116615 0
10 116619 0
10 116629 0
10 116633 0
10 116643 0
10 116649 0
10 116675 0
10 116677 0
10 116681 0
10 116682 0
10 116705 0
10 116712 0
10 118151 0
10 118165 0
10 118181 0
10 118407 0
10 118411 0
10 118421 0
10 118425 0
10 118435 0
10 118437 0
10 118438 0
10 118441 0
10 118467 0
10 118469 0
10 118470 0
10 118473 0
10 118497 0
10 118498 0
10 118500 0
10 118659 0
10 118661 0
10 118662 0
10 118665 0
10 118666 0
10 118673 0
10 118676 0
10 118689 0
10 118696 0
10 122753 0
10 122754 0
10 122756 0
10 123115 0
10 124259 0
10 205039 0
10 205047 0
10 205051 0
10 205239 0
10 205243 0
10 205271 0
10 205275 0
10 205287 0
10 205291 0
10 205299 0
10 205301 0
10 205302 0
10 205305 0
10 205306 0
10 205719 0
10 205723 0
10 205747 0
10 205749 0
10 205750 0
10 205753 0
10 205754 0
10 205809 0
10 205810 0
10 205812 0
10 205816 0
10 205943 0
10 206055 0
10 206069 0
10 206073 0
10 206135 0
10 206167 0
10 206183 0
10 206195 0
10 206197 0
10 206247 0
10 206261 0
10 206265 0
10 206293 0
10 206309 0
10 206321 0
10 206324 0
10 206391 0
10 206423 0
10 206439 0
10 206443 0
10 206451 0
10 206453 0
10 206454 0
10 206457 0
10 206503 0
10 206517 0
10 206521 0
10 206535 0
10 206549 0
10 206553 0
10 206563 0
10 206565 0
10 206566 0
10 206569 0
10 206577 0
10 206584 0
10 206615 0
10 206631 0
10 206643 0
10 206645 0
10 206646 0
10 206649 0
10 206663 0
10 206677 0
10 206691 0
10 206693 0
10 206694 0
10 206705 0
10 206708 0
10 206727 0
10 206741 0
10 206745 0
10 206755 0
10 206757 0
10 206758 0
10 206761 0
10 206769 0
10 206776 0
10 206787 0
10 206789 0
10 206801 0
10 206804 0
10 206817 0
10 206820 0
10 207975 0
10 208039 0
10 208071 0
10 208077 0
10 208083 0
10 208085 0
10 208099 0
10 208101 0
10 208102 0
10 208423 0
10 208429 0
10 208455 0
10 208483 0
10 208485 0
10 208486 0
10 208519 0
10 208547 0
10 208549 0
10 208550 0
10 208579 0
10 208581 0
10 208582 0
10 208609 0
10 208610 0
10 208612 0
10 208677 0
10 212117 0
10 212121 0
10 212131 0
10 212133 0
10 212145 0
10 212163 0
10 212169 0
10 212177 0
10 212369 0
10 212385 0
10 221415 0
10 221419 0
10 222407 0
10 222503 0
10 222539 0
10 222563 0
10 222819 0
10 229623 0
10 229627 0
10 229847 0
10 229851 0
10 229875 0
10 229877 0
10 229878 0
10 229881 0
10 229882 0
10 230385 0
10 230386 0
10 230388 0
10 230519 0
10 230631 0
10 230635 0
10 230645 0
10 230649 0
10 230711 0
10 230743 0
10 230747 0
10 230749 0
10 230763 0
10 230765 0
10 230771 0
10 230773 0
10 230837 0
10 230859 0
10 230869 0
10 230873 0
10 230883 0
10 230885 0
10 230889 0
10 230890 0
10 230897 0
10 230900 0
10 230999 0
10 231003 0
10 231015 0
10 231027 0
10 231029 0
10 231030 0
10 231033 0
10 231125 0
10 231139 0
10 231141 0
10 231142 0
10 231145 0
10 231153 0
10 231160 0
10 232539 0
10 232551 0
10 232565 0
10 232615 0
10 232619 0
10 232647 0
10 232651 0
10 232661 0
10 232675 0
10 232677 0
10 232678 0
10 232779 0
10 232787 0
10 232789 0
10 232793 0
10 232794 0
10 232809 0
10 232899 0
10 232905 0
10 232906 0
10 233031 0
10 233043 0
10 233045 0
10 233049 0
10 233050 0
10 233059 0
10 233061 0
10 233062 0
10 233073 0
10 233076 0
10 233185 0
10 233186 0
10 233188 0
10 236567 0
10 236571 0
10 236597 0
10 236693 0
10 236707 0
10 236709 0
10 236713 0
10 236714 0
10 236721 0
10 236753 0
10 236769 0
10 236772 0
10 237799 0
10 237803 0
10 238023 0
10 238027 0
10 238695 0
10 238699 0
10 238923 0
10 239143 0
10 239155 0
10 239203 0
10 239367 0
10 240711 0
10 240715 0
10 241159 0
10 467175 0
10 468307 0
10 606455 0
10 606459 0
10 606679 0
10 606699 0
10 606709 0
10 606713 0
10 607127 0
10 607131 0
10 607157 0
10 607161 0
10 607351 0
10 607355 0
10 607463 0
10 607467 0
10 607579 0
10 607591 0
10 607595 0
10 607603 0
10 607605 0
10 607609 0
10 607610 0
10 607691 0
10 607705 0
10 607715 0
10 607717 0
10 607721 0
10 607722 0
10 607799 0
10 607847 0
10 607851 0
10 607859 0
10 607861 0
10 607862 0
10 607865 0
10 607911 0
10 607925 0
10 607971 0
10 607973 0
10 607974 0
10 607977 0
10 608023 0
10 608027 0
10 608039 0
10 608043 0
10 608051 0
10 608053 0
10 608054 0
10 608057 0
10 608071 0
10 608075 0
10 608083 0
10 608085 0
10 608089 0
10 608090 0
10 608099 0
10 608101 0
10 608102 0
10 608105 0
10 608106 0
10 608113 0
10 608116 0
10 608120 0
10 608135 0
10 608139 0
10 608163 0
10 608165 0
10 608166 0
10 608169 0
10 608195 0
10 608197 0
10 608201 0
10 608202 0
10 608225 0
10 608228 0
10 608232 0
10 609371 0
10 609383 0
10 609479 0
10 609485 0
10 609493 0
10 609507 0
10 609509 0
10 609510 0
10 609611 0
10 609613 0
10 609619 0
10 609625 0
10 609626 0
10 609641 0
10 609819 0
10 609821 0
10 609831 0
10 609837 0
10 609863 0
10 609867 0
10 609875 0
10 609881 0
10 609882 0
10 609891 0
10 609893 0
10 609894 0
10 609927 0
10 609945 0
10 609955 0
10 609957 0
10 609958 0
10 609987 0
10 609989 0
10 609990 0
10 610017 0
10 610018 0
10 610020 0
10 610059 0
10 610067 0
10 610073 0
10 610074 0
10 610085 0
10 610115 0
10 610121 0
10 610122 0
10 610129 0
10 610130 0
10 610136 0
10 615755 0
10 615779 0
10 615975 0
10 616035 0
10 640331 0
10 681511 0
10 681571 0
10 681763 0
10 688633 0
10 689081 0
10 689499 0
10 689501 0
10 689515 0
10 689517 0
10 689523 0
10 689529 0
10 689530 0
10 689625 0
10 689635 0
10 689641 0
10 689642 0
10 689644 0
10 689656 0
10 689723 0
10 689771 0
10 689785 0
10 689897 0
10 689977 0
10 690003 0
10 690009 0
10 690010 0
10 690012 0
10 690019 0
10 690025 0
10 690026 0
10 690033 0
10 690040 0
10 690136 0
10 690145 0
10 690152 0
10 691672 0
10 691688 0
10 692049 0
10 692050 0
10 692052 0
10 692056 1
10 692080 0
10 697683 0
10 697689 0
10 697705 0
10 697706 0
10 697801 0
10 697802 0
10 698185 0
10 698200 0
10 699736 0
10 700232 0
10 700240 0
10 705897 0
10 705987 0
10 705993 0
10 4219127 0
10 4219131 0
10 4219133 0
10 4219255 0
10 4219259 0
10 4219261 0
10 4219319 0
10 4219323 0
10 4219351 0
10 4219355 0
10 4219367 0
10 4219371 0
10 4219379 0
10 4219381 0
10 4219382 0
10 4219385 0
10 4219386 0
10 4219455 0
10 4219487 0
10 4219503 0
10 4219511 0
10 4219515 1
10 4219517 0
10 4219518 0
10 4219575 0
10 4219579 0
10 4219581 0
10 4219607 0
10 4219611 0
10 4219613 0
10 4219614 0
10 4219623 0
10 4219627 0
10 4219629 0
10 4219637 1
10 4219638 0
10 4219641 1
10 4219642 0
10 4219644 0
10 4219703 0
10 4219707 0
10 4219735 0
10 4219739 0
10 4219751 0
10 4219755 0
10 4219763 0
10 4219765 0
10 4219766 0
10 4219769 0
10 4219770 0
10 4219799 0
10 4219803 0
10 4219815 0
10 4219819 0
10 4219827 0
10 4219829 0
10 4219830 0
10 4219833 0
10 4219834 0
10 4219847 0
10 4219851 0
10 4219854 0
10 4219859 0
10 4219861 0
10 4219862 0
10 4219865 0
10 4219866 0
10 4219868 0
10 4219875 0
10 4219877 0
10 4219878 0
10 4219881 0
10 4219882 0
10 4219890 0
10 4219892 0
10 4219896 0
10 4220029 0
10 4220149 0
10 4220153 0
10 4220219 0
10 4220251 0
10 4220267 0
10 4220275 0
10 4220277 0
10 4220282 0
10 4220341 0
10 4220345 0
10 4220363 0
10 4220366 0
10 4220373 0
10 4220389 0
10 4220401 0
10 4220404 0
10 4220475 0
10 4220477 0
10 4220507 0
10 4220509 0
10 4220523 0
10 4220525 0
10 4220537 1
10 4220538 0
10 4220540 0
10 4220595 0
10 4220597 0
10 4220601 0
10 4220619 0
10 4220622 0
10 4220627 0
10 4220629 0
10 4220633 0
10 4220643 0
10 4220645 0
10 4220649 0
10 4220657 0
10 4220658 0
10 4220660 0
10 4220664 0
10 4220699 0
10 4220715 0
10 4220723 0
10 4220729 0
10 4220730 0
10 4220747 0
10 4220749 0
10 4220750 0
10 4220755 0
10 4220757 0
10 4220761 0
10 4220762 0
10 4220771 0
10 4220777 0
10 4220778 0
10 4220785 0
10 4220786 0
10 4220792 0
10 4220811 0
10 4220814 0
10 4220821 0
10 4220825 0
10 4220835 0
10 4220841 0
10 4220849 0
10 4220856 0
10 4220867 0
10 4220869 0
10 4220870 0
10 4220874 0
10 4220876 0
10 4220881 0
10 4220884 0
10 4220888 0
10 4221053 0
10 4221111 0
10 4221115 0
10 4221117 0
10 4221143 0
10 4221147 0
10 4221150 0
10 4221159 0
10 4221163 0
10 4221174 0
10 4221177 0
10 4221178 0
10 4221301 0
10 4221305 0
10 4221365 0
10 4221369 0
10 4221383 0
10 4221390 0
10 4221397 0
10 4221398 0
10 4221401 0
10 4221404 0
10 4221417 0
10 4221425 0
10 4221432 0
10 4221495 0
10 4221499 0
10 4221501 0
10 4221502 0
10 4221527 0
10 4221531 0
10 4221533 0
10 4221534 0
10 4221543 0
10 4221547 0
10 4221555 0
10 4221557 0
10 4221558 0
10 4221562 0
10 4221591 0
10 4221595 0
10 4221597 0
10 4221598 0
10 4221607 0
10 4221611 0
10 4221613 0
10 4221619 0
10 4221621 0
10 4221622 0
10 4221625 0
10 4221626 0
10 4221628 0
10 4221639 0
10 4221643 0
10 4221645 0
10 4221646 0
10 4221651 0
10 4221653 0
10 4221654 0
10 4221657 0
10 4221658 0
10 4221667 0
10 4221669 0
10 4221670 0
10 4221673 0
10 4221674 0
10 4221681 0
10 4221682 0
10 4221684 0
10 4221688 0
10 4221723 0
10 4221749 0
10 4221753 0
10 4221767 0
10 4221771 0
10 4221774 0
10 4221781 0
10 4221782 0
10 4221785 0
10 4221786 0
10 4221788 0
10 4221797 0
10 4221801 0
10 4221809 0
10 4221812 0
10 4221816 0
10 4221831 0
10 4221838 0
10 4221843 0
10 4221845 0
10 4221846 0
10 4221852 0
10 4221861 0
10 4221865 0
10 4221873 0
10 4221876 0
10 4221880 0
10 4221891 0
10 4221894 0
10 4221897 0
10 4221898 0
10 4221900 0
10 4221905 0
10 4221906 0
10 4221908 0
10 4221912 0
10 4221921 0
10 4221924 0
10 4221928 0
10 4221936 0
10 4222011 0
10 4222013 0
10 4222043 0
10 4222045 0
10 4222059 0
10 4222061 0
10 4222067 0
10 4222069 0
10 4222073 0
10 4222074 0
10 4222076 0
10 4222158 0
10 4222193 0
10 4222265 0
10 4222283 0
10 4222286 0
10 4222297 0
10 4222298 0
10 4222321 0
10 4222350 0
10 4222406 0
10 4222409 0
10 4222410 0
10 4222412 0
10 4222491 0
10 4222493 0
10 4222507 0
10 4222515 0
10 4222521 0
10 4222522 0
10 4222539 0
10 4222541 0
10 4222542 0
10 4222547 0
10 4222549 0
10 4222553 0
10 4222554 0
10 4222556 0
10 4222563 0
10 4222569 0
10 4222570 0
10 4222577 0
10 4222578 0
10 4222584 0
10 4222606 0
10 4222662 0
10 4222665 0
10 4222666 0
10 4222668 0
10 4222676 0
10 4222731 0
10 4222734 0
10 4222745 0
10 4222746 0
10 4222761 0
10 4222769 0
10 4222776 0
10 4222787 0
10 4222790 0
10 4222793 0
10 4222794 0
10 4222796 0
10 4222801 0
10 4222802 0
10 4222817 0
10 4222824 0
10 4222832 0
10 4222854 0
10 4222857 0
10 4222858 0
10 4222860 0
10 4222913 0
10 4222914 0
10 4222916 0
10 4222920 0
10 4223221 0
10 4223293 0
10 4223294 0
10 4223325 0
10 4223326 0
10 4223347 0
10 4223353 0
10 4223389 0
10 4223449 0
10 4223452 0
10 4223461 0
10 4223473 0
10 4223547 0
10 4223579 0
10 4223595 0
10 4223605 0
10 4223609 0
10 4223610 0
10 4223667 0
10 4223669 0
10 4223673 0
10 4223699 0
10 4223701 0
10 4223705 0
10 4223715 0
10 4223717 0
10 4223721 0
10 4223729 0
10 4223730 0
10 4223732 0
10 4223736 0
10 4223767 0
10 4223773 0
10 4223798 0
10 4223801 0
10 4223829 0
10 4223833 0
10 4223836 0
10 4223845 0
10 4223849 0
10 4223857 0
10 4223860 0
10 4223864 0
10 4223891 0
10 4223897 0
10 4223907 0
10 4223909 0
10 4223924 0
10 4223941 0
10 4223945 0
10 4223953 0
10 4223956 0
10 4223960 0
10 4223969 0
10 4223972 0
10 4224121 0
10 4224285 0
10 4224316 0
10 4224369 0
10 4224569 0
10 4224601 0
10 4224617 0
10 4224625 0
10 4224632 0
10 4224789 0
10 4224844 0
10 4224852 0
10 4224872 0
10 4225139 0
10 4225141 0
10 4225145 0
10 4225241 0
10 4225265 0
10 4225303 0
10 4225309 0
10 4225333 0
10 4225340 0
10 4225366 0
10 4225393 0
10 4225396 0
10 4225429 0
10 4225460 0
10 4225563 0
10 4225594 0
10 4225625 0
10 4225649 0
10 4225656 0
10 4225689 0
10 4225713 0
10 4225737 0
10 4225745 0
10 4225752 0
10 4225761 0
10 4225764 0
10 4225776 0
10 4225844 0
10 4225876 0
10 4226168 0
10 4226197 0
10 4226201 0
10 4226211 0
10 4226213 0
10 4226225 0
10 4226243 0
10 4226249 0
10 4226257 0
10 4226323 0
10 4226329 0
10 4226341 0
10 4226345 0
10 4226353 0
10 4226356 0
10 4226371 0
10 4226373 0
10 4226388 0
10 4226401 0
10 4226449 0
10 4226465 0
10 4226579 0
10 4226581 0
10 4226595 0
10 4226601 0
10 4226616 0
10 4226629 0
10 4226633 0
10 4226641 0
10 4226648 0
10 4226657 0
10 4226664 0
10 4226672 0
10 4226705 0
10 4226753 0
10 4226756 0
10 4226849 0
10 4226881 0
10 4243957 0
10 4243961 0
10 4244093 0
10 4244151 0
10 4244155 0
10 4244183 0
10 4244187 0
10 4244190 0
10 4244199 0
10 4244203 0
10 4244213 0
10 4244214 0
10 4244217 0
10 4244218 0
10 4244283 0
10 4244315 0
10 4244331 0
10 4244345 0
10 4244346 0
10 4244403 0
10 4244409 0
10 4244423 0
10 4244427 0
10 4244430 0
10 4244435 0
10 4244437 0
10 4244438 0
10 4244441 0
10 4244444 0
10 4244451 0
10 4244457 0
10 4244466 0
10 4244472 0
10 4244725 0
10 4244729 0
10 4244795 0
10 4244827 0
10 4244843 0
10 4244853 0
10 4244858 0
10 4244939 0
10 4244942 0
10 4244977 0
10 4245047 0
10 4245051 0
10 4245054 0
10 4245079 0
10 4245083 0
10 4245095 0
10 4245099 0
10 4245110 0
10 4245113 0
10 4245114 0
10 4245166 0
10 4245195 0
10 4245198 0
10 4245233 0
10 4245275 0
10 4245291 0
10 4245299 0
10 4245305 0
10 4245306 0
10 4245323 0
10 4245325 0
10 4245326 0
10 4245331 0
10 4245337 0
10 4245338 0
10 4245347 0
10 4245353 0
10 4245354 0
10 4245361 0
10 4245362 0
10 4245368 0
10 4245383 0
10 4245387 0
10 4245390 0
10 4245397 0
10 4245401 0
10 4245411 0
10 4245417 0
10 4245443 0
10 4245445 0
10 4245446 0
10 4245450 0
10 4245452 0
10 4245464 0
10 4245687 0
10 4245691 0
10 4245719 0
10 4245723 0
10 4245726 0
10 4245735 0
10 4245739 0
10 4245750 0
10 4245753 0
10 4245754 0
10 4245881 0
10 4245959 0
10 4245966 0
10 4245973 0
10 4245974 0
10 4245980 0
10 4246001 0
10 4246071 0
10 4246075 0
10 4246078 0
10 4246103 0
10 4246107 0
10 4246110 0
10 4246119 0
10 4246123 0
10 4246133 0
10 4246134 0
10 4246138 0
10 4246167 0
10 4246174 0
10 4246183 0
10 4246187 0
10 4246190 0
10 4246195 0
10 4246197 0
10 4246198 0
10 4246201 0
10 4246202 0
10 4246215 0
10 4246221 0
10 4246222 0
10 4246227 0
10 4246229 0
10 4246230 0
10 4246233 0
10 4246234 0
10 4246236 0
10 4246243 0
10 4246245 0
10 4246246 0
10 4246249 0
10 4246257 0
10 4246258 0
10 4246260 0
10 4246264 0
10 4246343 0
10 4246347 0
10 4246350 0
10 4246357 0
10 4246358 0
10 4246361 0
10 4246362 0
10 4246364 0
10 4246385 0
10 4246407 0
10 4246411 0
10 4246414 0
10 4246419 0
10 4246421 0
10 4246422 0
10 4246428 0
10 4246437 0
10 4246441 0
10 4246467 0
10 4246470 0
10 4246473 0
10 4246474 0
10 4246476 0
10 4246481 0
10 4246482 0
10 4246484 0
10 4246488 0
10 4246500 0
10 4246583 0
10 4246587 0
10 4246590 0
10 4246615 0
10 4246619 0
10 4246631 0
10 4246635 0
10 4246645 0
10 4246646 0
10 4246649 0
10 4246650 0
10 4246699 0
10 4246702 0
10 4246734 0
10 4246859 0
10 4246862 0
10 4246873 0
10 4246874 0
10 4246897 0
10 4246919 0
10 4246923 0
10 4246926 0
10 4246933 0
10 4246937 0
10 4246949 0
10 4246953 0
10 4246982 0
10 4246985 0
10 4246986 0
10 4247063 0
10 4247070 0
10 4247079 0
10 4247085 0
10 4247086 0
10 4247091 0
10 4247093 0
10 4247094 0
10 4247097 0
10 4247098 0
10 4247100 0
10 4247111 0
10 4247115 0
10 4247118 0
10 4247123 0
10 4247125 0
10 4247126 0
10 4247129 0
10 4247130 0
10 4247139 0
10 4247141 0
10 4247142 0
10 4247145 0
10 4247153 0
10 4247154 0
10 4247156 0
10 4247160 0
10 4247175 0
10 4247179 0
10 4247182 0
10 4247189 0
10 4247206 0
10 4247209 0
10 4247210 0
10 4247212 0
10 4247220 0
10 4247238 0
10 4247241 0
10 4247242 0
10 4247244 0
10 4247252 0
10 4247303 0
10 4247307 0
10 4247310 0
10 4247317 0
10 4247321 0
10 4247322 0
10 4247337 0
10 4247363 0
10 4247365 0
10 4247366 0
10 4247369 0
10 4247370 0
10 4247372 0
10 4247377 0
10 4247378 0
10 4247384 0
10 4247396 0
10 4247400 0
10 4247427 0
10 4247429 0
10 4247430 0
10 4247433 0
10 4247434 0
10 4247436 0
10 4247441 0
10 4247444 0
10 4247457 0
10 4247460 0
10 4247464 0
10 4247489 0
10 4247490 0
10 4247492 0
10 4247496 0
10 4247739 0
10 4247771 0
10 4247787 0
10 4247797 0
10 4247802 0
10 4247929 0
10 4248049 0
10 4248181 0
10 4248235 0
10 4248238 0
10 4248249 0
10 4248250 0
10 4248433 0
10 4248455 0
10 4248459 0
10 4248467 0
10 4248473 0
10 4248483 0
10 4248485 0
10 4248517 0
10 4248521 0
10 4248693 0
10 4248697 0
10 4248747 0
10 4248750 0
10 4248945 0
10 4248967 0
10 4248971 0
10 4248985 0
10 4248997 0
10 4249029 0
10 4249127 0
10 4249134 0
10 4249141 0
10 4249142 0
10 4249148 0
10 4249223 0
10 4249227 0
10 4249230 0
10 4249237 0
10 4249241 0
10 4249254 0
10 4249257 0
10 4249258 0
10 4249285 0
10 4249289 0
10 4249351 0
10 4249355 0
10 4249369 0
10 4249385 0
10 4249413 0
10 4249420 0
10 4249448 0
10 4249475 0
10 4249477 0
10 4249478 0
10 4249481 0
10 4249482 0
10 4249489 0
10 4249496 0
10 4249537 0
10 4249540 0
10 4249659 0
10 4249691 0
10 4249707 0
10 4249721 0
10 4249722 0
10 4249755 0
10 4249771 0
10 4249773 0
10 4249774 0
10 4249779 0
10 4249785 0
10 4249786 0
10 4249803 0
10 4249811 0
10 4249817 0
10 4249818 0
10 4249827 0
10 4249833 0
10 4249834 0
10 4249841 0
10 4249842 0
10 4249848 0
10 4249969 0
10 4249991 0
10 4249995 0
10 4250009 0
10 4250021 0
10 4250028 0
10 4250057 0
10 4250088 0
10 4250151 0
10 4250155 0
10 4250158 0
10 4250165 0
10 4250166 0
10 4250169 0
10 4250170 0
10 4250172 0
10 4250225 0
10 4250247 0
10 4250251 0
10 4250254 0
10 4250261 0
10 4250265 0
10 4250266 0
10 4250275 0
10 4250277 0
10 4250278 0
10 4250281 0
10 4250282 0
10 4250284 0
10 4250289 0
10 4250290 0
10 4250296 0
10 4250313 0
10 4250340 0
10 4250344 0
10 4250375 0
10 4250379 0
10 4250405 0
10 4250409 0
10 4250437 0
10 4250441 0
10 4250499 0
10 4250501 0
10 4250502 0
10 4250505 0
10 4250506 0
10 4250529 0
10 4250532 0
10 4250561 0
10 4250568 0
10 4250663 0
10 4250667 0
10 4250670 0
10 4250675 0
10 4250677 0
10 4250678 0
10 4250681 0
10 4250684 0
10 4250707 0
10 4250713 0
10 4250723 0
10 4250729 0
10 4250738 0
10 4250744 0
10 4250759 0
10 4250763 0
10 4250766 0
10 4250773 0
10 4250777 0
10 4250787 0
10 4250789 0
10 4250790 0
10 4250794 0
10 4250796 0
10 4250808 0
10 4250819 0
10 4250825 0
10 4250887 0
10 4250891 0
10 4250899 0
10 4250905 0
10 4250917 0
10 4250921 0
10 4250947 0
10 4250949 0
10 4251011 0
10 4251013 0
10 4251014 0
10 4251017 0
10 4251018 0
10 4251025 0
10 4251032 0
10 4251041 0
10 4251044 0
10 4251143 0
10 4251147 0
10 4251150 0
10 4251155 0
10 4251157 0
10 4251158 0
10 4251164 0
10 4251171 0
10 4251174 0
10 4251177 0
10 4251178 0
10 4251180 0
10 4251185 0
10 4251186 0
10 4251188 0
10 4251192 0
10 4251205 0
10 4251209 0
10 4251236 0
10 4251267 0
10 4251269 0
10 4251270 0
10 4251273 0
10 4251274 0
10 4251276 0
10 4251281 0
10 4251284 0
10 4251297 0
10 4251298 0
10 4251300 0
10 4251304 0
10 4251329 0
10 4251332 0
10 4251336 0
10 4251395 0
10 4251397 0
10 4251398 0
10 4251401 0
10 4251402 0
10 4251425 0
10 4251432 0
10 4251457 0
10 4251460 0
10 4251521 0
10 4251522 0
10 4251524 0
10 4251528 0
10 4252341 0
10 4252345 0
10 4252373 0
10 4252377 0
10 4252389 0
10 4252393 0
10 4252404 0
10 4252408 0
10 4253241 0
10 4253273 0
10 4253289 0
10 4253304 0
10 4253881 0
10 4253913 0
10 4253929 0
10 4253944 0
10 4254773 0
10 4254777 0
10 4254805 0
10 4254809 0
10 4254821 0
10 4254825 0
10 4254836 0
10 4254840 0
10 4276471 0
10 4276475 0
10 4276603 0
10 4276606 0
10 4276667 0
10 4276715 0
10 4276723 0
10 4276729 0
10 4276855 0
10 4276859 0
10 4276861 0
10 4276862 0
10 4276919 0
10 4276923 0
10 4276951 0
10 4276955 0
10 4276958 0
10 4276967 0
10 4276971 0
10 4276979 0
10 4276981 0
10 4276982 0
10 4276985 0
10 4276986 0
10 4277051 0
10 4277054 0
10 4277083 0
10 4277086 0
10 4277099 0
10 4277102 0
10 4277107 0
10 4277110 0
10 4277113 0
10 4277114 0
10 4277116 0
10 4277147 0
10 4277163 0
10 4277171 0
10 4277177 0
10 4277191 0
10 4277195 0
10 4277198 0
10 4277203 0
10 4277205 0
10 4277206 0
10 4277209 0
10 4277212 0
10 4277219 0
10 4277225 0
10 4277233 0
10 4277234 0
10 4277240 0
10 4277367 0
10 4277371 0
10 4277374 0
10 4277483 0
10 4277563 0
10 4277566 0
10 4277619 0
10 4277622 0
10 4277628 0
10 4277675 0
10 4277731 0
10 4277737 0
10 4277815 0
10 4277819 0
10 4277821 0
10 4277822 0
10 4277847 0
10 4277851 0
10 4277854 0
10 4277863 0
10 4277867 0
10 4277870 0
10 4277875 0
10 4277877 0
10 4277878 0
10 4277881 0
10 4277882 0
10 4277884 0
10 4277963 0
10 4277966 0
10 4277993 0
10 4278001 0
10 4278043 0
10 4278046 0
10 4278059 0
10 4278062 0
10 4278067 0
10 4278070 0
10 4278073 0
10 4278074 0
10 4278076 0
10 4278099 0
10 4278102 0
10 4278105 0
10 4278115 0
10 4278118 0
10 4278121 0
10 4278129 0
10 4278130 0
10 4278132 0
10 4278136 0
10 4278155 0
10 4278158 0
10 4278185 0
10 4278196 0
10 4278211 0
10 4278214 0
10 4278220 0
10 4278241 0
10 4278248 0
10 4278391 0
10 4278395 0
10 4278455 0
10 4278459 0
10 4278487 0
10 4278491 0
10 4278494 0
10 4278503 0
10 4278515 0
10 4278517 0
10 4278518 0
10 4278521 0
10 4278619 0
10 4278683 0
10 4278727 0
10 4278734 0
10 4278741 0
10 4278742 0
10 4278745 0
10 4278748 0
10 4278839 0
10 4278843 0
10 4278846 0
10 4278871 0
10 4278875 0
10 4278878 0
10 4278887 0
10 4278891 0
10 4278899 0
10 4278901 0
10 4278902 0
10 4278905 0
10 4278906 0
10 4278908 0
10 4278935 0
10 4278939 0
10 4278942 0
10 4278951 0
10 4278955 0
10 4278963 0
10 4278965 0
10 4278966 0
10 4278969 0
10 4278970 0
10 4278983 0
10 4278987 0
10 4278989 0
10 4278990 0
10 4278995 0
10 4278997 0
10 4278998 0
10 4279001 0
10 4279002 0
10 4279004 0
10 4279011 0
10 4279013 0
10 4279014 0
10 4279017 0
10 4279025 0
10 4279026 0
10 4279028 0
10 4279032 0
10 4279067 0
10 4279097 0
10 4279111 0
10 4279115 0
10 4279118 0
10 4279123 0
10 4279125 0
10 4279126 0
10 4279129 0
10 4279130 0
10 4279132 0
10 4279153 0
10 4279175 0
10 4279179 0
10 4279182 0
10 4279187 0
10 4279189 0
10 4279190 0
10 4279193 0
10 4279194 0
10 4279196 0
10 4279235 0
10 4279237 0
10 4279238 0
10 4279241 0
10 4279242 0
10 4279244 0
10 4279249 0
10 4279250 0
10 4279252 0
10 4279256 0
10 4279268 0
10 4279351 0
10 4279355 0
10 4279358 0
10 4279387 0
10 4279411 0
10 4279413 0
10 4279414 0
10 4279417 0
10 4279420 0
10 4279502 0
10 4279579 0
10 4279635 0
10 4279644 0
10 4279694 0
10 4279750 0
10 4279753 0
10 4279831 0
10 4279835 0
10 4279837 0
10 4279838 0
10 4279847 0
10 4279854 0
10 4279859 0
10 4279861 0
10 4279862 0
10 4279865 0
10 4279866 0
10 4279868 0
10 4279883 0
10 4279886 0
10 4279891 0
10 4279893 0
10 4279894 0
10 4279897 0
10 4279898 0
10 4279900 0
10 4279909 0
10 4279910 0
10 4279916 0
10 4279921 0
10 4279922 0
10 4279924 0
10 4279928 0
10 4279950 0
10 4279961 0
10 4280006 0
10 4280009 0
10 4280010 0
10 4280012 0
10 4280020 0
10 4280075 0
10 4280078 0
10 4280083 0
10 4280089 0
10 4280090 0
10 4280116 0
10 4280131 0
10 4280134 0
10 4280140 0
10 4280145 0
10 4280146 0
10 4280198 0
10 4280201 0
10 4280202 0
10 4280204 0
10 4280257 0
10 4280258 0
10 4280260 0
10 4280264 0
10 4280443 0
10 4280507 0
10 4280539 0
10 4280555 0
10 4280563 0
10 4280569 0
10 4280570 0
10 4280635 0
10 4280667 0
10 4280683 0
10 4280697 0
10 4280731 0
10 4280747 0
10 4280755 0
10 4280761 0
10 4280762 0
10 4280779 0
10 4280793 0
10 4280803 0
10 4280809 0
10 4280810 0
10 4280817 0
10 4280824 0
10 4280887 0
10 4280891 0
10 4280949 0
10 4280987 0
10 4281003 0
10 4281011 0
10 4281017 0
10 4281018 0
10 4281065 0
10 4281131 0
10 4281145 0
10 4281227 0
10 4281241 0
10 4281251 0
10 4281257 0
10 4281258 0
10 4281265 0
10 4281272 0
10 4281399 0
10 4281403 0
10 4281435 0
10 4281451 0
10 4281459 0
10 4281465 0
10 4281515 0
10 4281517 0
10 4281529 0
10 4281547 0
10 4281571 0
10 4281577 0
10 4281578 0
10 4281627 0
10 4281643 0
10 4281683 0
10 4281699 0
10 4281739 0
10 4281763 0
10 4281769 0
10 4281770 0
10 4281795 0
10 4281825 0
10 4281826 0
10 4281879 0
10 4281883 0
10 4281895 0
10 4281907 0
10 4281909 0
10 4281910 0
10 4281913 0
10 4281969 0
10 4281972 0
10 4282036 0
10 4282423 0
10 4282427 0
10 4282459 0
10 4282483 0
10 4282489 0
10 4282523 0
10 4282539 0
10 4282541 0
10 4282547 0
10 4282553 0
10 4282554 0
10 4282651 0
10 4282699 0
10 4282707 0
10 4282713 0
10 4282714 0
10 4282793 0
10 4282903 0
10 4282907 0
10 4282909 0
10 4282919 0
10 4282923 0
10 4282931 0
10 4282933 0
10 4282934 0
10 4282937 0
10 4282938 0
10 4282969 0
10 4283019 0
10 4283027 0
10 4283033 0
10 4283034 0
10 4283043 0
10 4283049 0
10 4283050 0
10 4283057 0
10 4283058 0
10 4283064 0
10 4283108 0
10 4283415 0
10 4283419 0
10 4283421 0
10 4283431 0
10 4283435 0
10 4283443 0
10 4283445 0
10 4283446 0
10 4283449 0
10 4283450 0
10 4283467 0
10 4283475 0
10 4283481 0
10 4283482 0
10 4283491 0
10 4283497 0
10 4283505 0
10 4283506 0
10 4283512 0
10 4283541 0
10 4283659 0
10 4283667 0
10 4283673 0
10 4283674 0
10 4283697 0
10 4283715 0
10 4283729 0
10 4283730 0
10 4283736 0
10 4283793 0
10 4283911 0
10 4283915 0
10 4283923 0
10 4283925 0
10 4283926 0
10 4283929 0
10 4283930 0
10 4283939 0
10 4283942 0
10 4283945 0
10 4283953 0
10 4283954 0
10 4283956 0
10 4283960 0
10 4283985 0
10 4284100 0
10 4284651 0
10 4284763 0
10 4284765 0
10 4284775 0
10 4284779 0
10 4284875 0
10 4284889 0
10 4284899 0
10 4284987 0
10 4285019 0
10 4285035 0
10 4285046 0
10 4285050 0
10 4285107 0
10 4285109 0
10 4285113 0
10 4285139 0
10 4285141 0
10 4285145 0
10 4285155 0
10 4285157 0
10 4285161 0
10 4285170 0
10 4285172 0
10 4285176 0
10 4285259 0
10 4285273 0
10 4285283 0
10 4285547 0
10 4285562 0
10 4285564 0
10 4285688 0
10 4285739 0
10 4285795 0
10 4285797 0
10 4285921 0
10 4286003 0
10 4286009 0
10 4286027 0
10 4286041 0
10 4286057 0
10 4286072 0
10 4286219 0
10 4286275 0
10 4286305 0
10 4286571 0
10 4286795 0
10 4286809 0
10 4287059 0
10 4287306 0
10 4287571 0
10 4287608 0
10 4287841 0
10 4288074 0
10 4288266 0
10 4288322 0
10 4288619 0
10 4288691 0
10 4288843 0
10 4288857 0
10 4288867 0
10 4289656 0
10 4289889 0
10 4290611 0
10 4309355 0
10 4309622 0
10 4309835 0
10 4310123 0
10 4310134 0
10 4310299 0
10 4310315 0
10 4310371 0
10 4310411 0
10 4310603 0
10 4310614 0
10 4310642 0
10 4310795 0
10 4310851 0
10 4311606 0
10 4311882 0
10 4312118 0
10 4312331 0
10 4312598 0
10 4312626 0
10 4312650 0
10 4312842 0
10 4312898 0
10 4314379 0
10 4315686 0
10 4316198 0
10 4316678 0
10 4316706 0
10 4318770 0
10 4350407 0
10 4350523 0
10 4350555 0
10 4350567 0
10 4350571 0
10 4350586 0
10 4350631 0
10 4350643 0
10 4350649 0
10 4350675 0
10 4350681 0
10 4350691 0
10 4350697 0
10 4350706 0
10 4350712 0
10 4350743 0
10 4350819 0
10 4351545 0
10 4351563 0
10 4351577 0
10 4351593 0
10 4351608 0
10 4351779 0
10 4352611 0
10 4352707 0
10 4352962 0
10 4354451 0
10 4354962 0
10 4356867 0
10 4367019 0
10 4367034 0
10 4368443 0
10 4368475 0
10 4368506 0
10 4368601 0
10 4369459 0
10 4369461 0
10 4369465 0
10 4369491 0
10 4369493 0
10 4369497 0
10 4369507 0
10 4369509 0
10 4369513 0
10 4369522 0
10 4369524 0
10 4369528 0
10 4370491 0
10 4370539 0
10 4370987 0
10 4371002 0
10 4371098 0
10 4371107 0
10 4371122 0
10 4371499 0
10 4371595 0
10 4371619 0
10 4375211 0
10 4375226 0
10 4375251 0
10 4376003 0
10 4376331 0
10 4377363 0
10 4378779 0
10 4379019 0
10 4379194 0
10 4379283 0
10 4379290 0
10 4379299 0
10 4379302 0
10 4379314 0
10 4379538 0
10 4379691 0
10 4379787 0
10 4379811 0
10 4380291 0
10 4380322 0
10 4381315 0
10 4381443 0
10 4387490 0
10 4399335 0
10 4399447 0
10 4399451 0
10 4399734 0
10 4400250 0
10 4400691 0
10 4400739 0
10 4403507 0
10 4405299 0
10 4407643 0
10 4407755 0
10 4408019 0
10 4408091 0
10 4408163 0
10 4408427 0
10 4408619 0
10 4408675 0
10 4409099 0
10 4409158 0
10 4409170 0
10 4410003 0
10 4410954 0
10 4411146 0
10 4411811 0
10 4412306 0
10 4416099 0
10 4416865 0
10 4423915 0
10 4424378 0
10 4425899 0
10 4426294 0
10 4426806 0
10 4427286 0
10 4427314 0
10 4428331 0
10 4428346 0
10 4428442 0
10 4428451 0
10 4428466 0
10 4432498 0
10 4433457 0
10 4481627 0
10 4481643 0
10 4481658 0
10 4481691 0
10 4481715 0
10 4481717 0
10 4481721 0
10 4481747 0
10 4481763 0
10 4481769 0
10 4481778 0
10 4481819 0
10 4482587 0
10 4482841 0
10 4483131 0
10 4483627 0
10 4483635 0
10 4483753 0
10 4484123 0
10 4484619 0
10 4484627 0
10 4484873 0
10 4484881 0
10 4498971 0
10 4499515 0
10 4499635 0
10 4500507 0
10 4500531 0
10 4500533 0
10 4500563 0
10 4500565 0
10 4500581 0
10 4500596 0
10 4500761 0
10 4501011 0
10 4501033 0
10 4501041 0
10 4501257 0
10 4501265 0
10 4502571 0
10 4502851 0
10 4503603 0
10 4504618 0
10 4541491 0
10 4541493 0
10 4541497 0
10 4543539 0
10 4543541 0
10 4543545 0
10 4544563 0
10 4544565 0
10 4544569 0
10 4545586 0
10 4545588 0
10 4545592 0
10 4547401 0
10 4555382 0
10 4555894 0
10 4556374 0
10 4557881 0
10 4558105 0
10 4558377 0
10 4558378 0
10 4558497 0
10 4559929 0
10 4559973 0
10 4560037 0
10 4560153 0
10 4560949 0
10 4560953 0
10 4561177 0
10 4561976 0
10 4562200 0
10 4562564 0
10 4562692 0
10 4564499 0
10 4565082 0
10 4598323 0
10 4599555 0
10 4599557 0
10 4601603 0
10 4601609 0
10 4603650 0
10 4605603 0
10 4606403 0
10 4607747 0
10 4607753 0
10 4608391 0
10 4609801 0
10 4611848 0
10 4800758 0
10 4801891 0
10 4802678 0
10 4886352 0
10 12668738 0
10 12672098 0
10 12722617 0
10 12722649 0
10 12722665 0
10 12722680 0
10 12756169 0
10 12839440 0
10 12861875 0
10 12861923 0
10 12888227 0
10 41990195 0
10 41990202 0
10 41990227 0
11 2047 1
11 3583 1
11 4093 1
11 9215 0
11 9727 0
11 10111 1
11 10175 0
11 10207 0
11 10223 0
11 10237 1
11 10238 0
11 11711 0
11 11743 0
11 11773 0
11 12191 0
11 12221 0
11 12239 0
11 12253 0
11 16271 0
11 16285 0
11 25087 0
11 25591 1
11 25597 0
11 25598 0
11 25983 0
11 26095 0
11 26103 0
11 26107 0
11 26109 0
11 26239 0
11 26351 0
11 26359 0
11 26363 0
11 26365 0
11 26479 0
11 26487 0
11 26491 0
11 26493 0
11 26494 0
11 26611 0
11 26613 0
11 26614 0
11 26620 0
11 27775 0
11 27895 0
11 27899 0
11 27901 0
11 28023 0
11 28027 0
11 28029 0
11 28111 0
11 28123 0
11 28125 0
11 28135 0
11 28141 0
11 28149 0
11 28153 0
11 28255 0
11 28271 0
11 28279 0
11 28283 0
11 28285 0
11 28286 0
11 28375 0
11 28381 0
11 28391 0
11 28397 0
11 28403 0
11 28405 0
11 28406 0
11 28409 0
11 28412 0
11 28519 0
11 28525 0
11 28531 0
11 28533 0
11 28537 0
11 28538 0
11 28540 0
11 28657 0
11 28660 0
11 31863 0
11 31867 0
11 31869 0
11 31927 0
11 31931 0
11 31933 0
11 31959 0
11 31963 0
11 31965 0
11 31975 0
11 31979 0
11 31981 0
11 31987 0
11 31989 0
11 31990 0
11 31993 0
11 31994 0
11 31996 0
11 32181 0
11 32213 0
11 32217 0
11 32241 0
11 32244 0
11 32248 0
11 57847 0
11 57851 0
11 58355 0
11 58357 0
11 58358 0
11 58869 0
11 59129 0
11 74239 0
11 74743 0
11 74747 0
11 74749 0
11 75135 0
11 75261 0
11 75583 0
11 75615 0
11 75631 0
11 75645 0
11 75646 0
11 75709 0
11 75741 0
11 75757 0
11 75772 0
11 82431 0
11 82879 0
11 82935 0
11 82939 0
11 82941 0
11 83327 0
11 83439 0
11 83447 0
11 83451 0
11 83453 0
11 83583 0
11 83695 0
11 83703 0
11 83707 0
11 83709 0
11 83775 0
11 83807 0
11 83823 0
11 83831 0
11 83835 0
11 83837 0
11 83838 0
11 83887 0
11 83895 0
11 83899 0
11 83901 0
11 83919 0
11 83927 0
11 83931 0
11 83933 0
11 83943 0
11 83947 0
11 83949 0
11 83950 0
11 83955 0
11 83957 0
11 83958 0
11 83961 0
11 83962 0
11 83964 0
11 85119 0
11 85239 0
11 85243 0
11 85245 0
11 85343 0
11 85367 0
11 85371 0
11 85373 0
11 85455 0
11 85467 0
11 85469 0
11 85479 0
11 85483 0
11 85485 0
11 85493 0
11 85497 0
11 85567 0
11 85599 0
11 85615 0
11 85623 0
11 85627 0
11 85629 0
11 85630 0
11 85687 0
11 85691 0
11 85693 0
11 85711 0
11 85719 0
11 85723 0
11 85725 0
11 85735 0
11 85741 0
11 85747 0
11 85749 0
11 85750 0
11 85753 0
11 85756 0
11 85791 0
11 85819 0
11 85821 0
11 85839 0
11 85847 0
11 85851 1
11 85853 0
11 85854 0
11 85863 0
11 85867 0
11 85869 0
11 85875 0
11 85877 0
11 85881 0
11 85882 0
11 85884 0
11 85903 0
11 85911 0
11 85915 0
11 85917 0
11 85927 0
11 85931 0
11 85933 0
11 85941 0
11 85945 0
11 85959 0
11 85963 0
11 85965 0
11 85966 0
11 85971 0
11 85973 0
11 85977 0
11 85978 0
11 85980 0
11 85987 0
11 85989 0
11 85990 0
11 85993 0
11 85996 0
11 86001 0
11 86004 0
11 86008 0
11 89207 0
11 89211 0
11 89213 0
11 89271 0
11 89275 0
11 89277 0
11 89303 0
11 89307 0
11 89309 0
11 89319 0
11 89323 0
11 89325 0
11 89331 0
11 89333 0
11 89334 0
11 89337 0
11 89338 0
11 89340 0
11 89495 0
11 89499 0
11 89501 0
11 89511 0
11 89515 0
11 89517 0
11 89525 0
11 89529 0
11 89543 0
11 89547 0
11 89549 0
11 89557 0
11 89561 0
11 89571 0
11 89573 0
11 89577 0
11 89578 0
11 89585 0
11 89588 0
11 89592 0
11 89991 0
11 89995 0
11 89997 0
11 90003 0
11 90005 0
11 90006 0
11 90009 0
11 90010 0
11 90012 0
11 90033 0
11 90036 0
11 90040 0
11 90615 0
11 90619 0
11 91063 0
11 91067 0
11 91123 0
11 91125 0
11 91126 0
11 91129 0
11 91130 0
11 91515 0
11 91627 0
11 91637 0
11 91897 0
11 91995 0
11 92011 0
11 92025 0
11 92089 0
11 92107 0
11 92117 0
11 92137 0
11 93531 0
11 93787 0
11 93979 0
11 94027 0
11 94035 0
11 94041 0
11 94042 0
11 116091 0
11 116203 0
11 116455 0
11 116535 0
11 116571 0
11 116587 0
11 116601 0
11 116683 0
11 116713 0
11 118439 0
11 118471 0
11 118499 0
11 118501 0
11 118502 0
11 118663 0
11 118667 0
11 118677 0
11 118697 0
11 122755 0
11 122757 0
11 122758 0
11 205303 0
11 205307 0
11 205751 0
11 205755 0
11 205811 0
11 205813 0
11 205814 0
11 205817 0
11 205818 0
11 206325 0
11 206455 0
11 206567 0
11 206585 0
11 206647 0
11 206695 0
11 206709 0
11 206759 0
11 206777 0
11 206805 0
11 206821 0
11 208103 0
11 208487 0
11 208551 0
11 208583 0
11 208611 0
11 208613 0
11 208614 0
11 229879 0
11 229883 0
11 230387 0
11 230389 0
11 230390 0
11 230891 0
11 230901 0
11 231031 0
11 231143 0
11 231161 0
11 232679 0
11 232795 0
11 232907 0
11 233051 0
11 233063 0
11 233077 0
11 233187 0
11 233189 0
11 233190 0
11 236715 0
11 236773 0
11 607611 0
11 607723 0
11 607863 0
11 607975 0
11 608055 0
11 608091 0
11 608103 0
11 608107 0
11 608117 0
11 608121 0
11 608167 0
11 608203 0
11 608229 0
11 608233 0
11 609511 0
11 609627 0
11 609883 0
11 609895 0
11 609959 0
11 609991 0
11 610019 0
11 610021 0
11 610022 0
11 610075 0
11 610123 0
11 610131 0
11 610137 0
11 610138 0
11 689531 0
11 689643 0
11 690011 0
11 690027 0
11 690041 0
11 690153 0
11 692051 0
11 692057 0
11 692058 0
11 692060 0
11 692088 0
11 700248 0
11 4219383 0
11 4219387 0
11 4219519 0
11 4219639 0
11 4219643 0
11 4219645 0
11 4219767 0
11 4219771 0
11 4219831 0
11 4219835 0
11 4219863 0
11 4219867 0
11 4219879 0
11 4219883 0
11 4219891 0
11 4219893 0
11 4219894 0
11 4219897 0
11 4219898 0
11 4220283 0
11 4220405 0
11 4220539 0
11 4220541 0
11 4220659 0
11 4220661 0
11 4220665 0
11 4220731 0
11 4220763 0
11 4220779 0
11 4220787 0
11 4220793 0
11 4220794 0
11 4220857 0
11 4220875 0
11 4220878 0
11 4220885 0
11 4221175 0
11 4221179 0
11 4221433 0
11 4221559 0
11 4221563 0
11 4221623 0
11 4221627 0
11 4221629 0
11 4221655 0
11 4221659 0
11 4221662 0
11 4221671 0
11 4221675 0
11 4221683 0
11 4221685 0
11 4221686 0
11 4221689 0
11 4221690 0
11 4221813 0
11 4221877 0
11 4221895 0
11 4221902 0
11 4221909 0
11 4221910 0
11 4221916 0
11 4221929 0
11 4221944 0
11 4222075 0
11 4222077 0
11 4222414 0
11 4222523 0
11 4222555 0
11 4222557 0
11 4222571 0
11 4222579 0
11 4222585 0
11 4222586 0
11 4222670 0
11 4222777 0
11 4222795 0
11 4222798 0
11 4222809 0
11 4222810 0
11 4222833 0
11 4222862 0
11 4222918 0
11 4222921 0
11 4222922 0
11 4222924 0
11 4223611 0
11 4223731 0
11 4223733 0
11 4223737 0
11 4223865 0
11 4223961 0
11 4223973 0
11 4224633 0
11 4225753 0
11 4225777 0
11 4226680 0
11 4244215 0
11 4244219 0
11 4244347 0
11 4244467 0
11 4244473 0
11 4244859 0
11 4245111 0
11 4245115 0
11 4245307 0
11 4245339 0
11 4245355 0
11 4245363 0
11 4245369 0
11 4245370 0
11 4245451 0
11 4245454 0
11 4245751 0
11 4245755 0
11 4246135 0
11 4246139 0
11 4246199 0
11 4246231 0
11 4246238 0
11 4246247 0
11 4246259 0
11 4246261 0
11 4246262 0
11 4246265 0
11 4246471 0
11 4246478 0
11 4246485 0
11 4246486 0
11 4246492 0
11 4246647 0
11 4246651 0
11 4246990 0
11 4247095 0
11 4247102 0
11 4247127 0
11 4247143 0
11 4247155 0
11 4247157 0
11 4247158 0
11 4247161 0
11 4247214 0
11 4247246 0
11 4247371 0
11 4247374 0
11 4247385 0
11 4247386 0
11 4247431 0
11 4247435 0
11 4247438 0
11 4247445 0
11 4247465 0
11 4247494 0
11 4247497 0
11 4247498 0
11 4247500 0
11 4247803 0
11 4249262 0
11 4249479 0
11 4249483 0
11 4249497 0
11 4249541 0
11 4249723 0
11 4249787 0
11 4249819 0
11 4249835 0
11 4249843 0
11 4249849 0
11 4249850 0
11 4250283 0
11 4250286 0
11 4250297 0
11 4250298 0
11 4250503 0
11 4250507 0
11 4250533 0
11 4250569 0
11 4250739 0
11 4250745 0
11 4250795 0
11 4250798 0
11 4251015 0
11 4251019 0
11 4251033 0
11 4251045 0
11 4251175 0
11 4251182 0
11 4251189 0
11 4251190 0
11 4251196 0
11 4251271 0
11 4251275 0
11 4251278 0
11 4251285 0
11 4251302 0
11 4251305 0
11 4251306 0
11 4251308 0
11 4251337 0
11 4251399 0
11 4251403 0
11 4251433 0
11 4251461 0
11 4251523 0
11 4251525 0
11 4251526 0
11 4251529 0
11 4251530 0
11 4252405 0
11 4252409 0
11 4253305 0
11 4253945 0
11 4254837 0
11 4254841 0
11 4276983 0
11 4276987 0
11 4277115 0
11 4277118 0
11 4277235 0
11 4277241 0
11 4277627 0
11 4277630 0
11 4277739 0
11 4277879 0
11 4277883 0
11 4277886 0
11 4278075 0
11 4278078 0
11 4278107 0
11 4278110 0
11 4278123 0
11 4278126 0
11 4278131 0
11 4278134 0
11 4278137 0
11 4278138 0
11 4278140 0
11 4278219 0
11 4278222 0
11 4278249 0
11 4278519 0
11 4278903 0
11 4278907 0
11 4278967 0
11 4278971 0
11 4278999 0
11 4279003 0
11 4279006 0
11 4279015 0
11 4279027 0
11 4279029 0
11 4279030 0
11 4279033 0
11 4279131 0
11 4279195 0
11 4279239 0
11 4279246 0
11 4279253 0
11 4279254 0
11 4279257 0
11 4279260 0
11 4279643 0
11 4279758 0
11 4279863 0
11 4279870 0
11 4279899 0
11 4279925 0
11 4279926 0
11 4279932 0
11 4280014 0
11 4280091 0
11 4280139 0
11 4280142 0
11 4280147 0
11 4280153 0
11 4280154 0
11 4280206 0
11 4280262 0
11 4280265 0
11 4280266 0
11 4280268 0
11 4280571 0
11 4280763 0
11 4280811 0
11 4280825 0
11 4281019 0
11 4281259 0
11 4281273 0
11 4281579 0
11 4281691 0
11 4281707 0
11 4281771 0
11 4281803 0
11 4281827 0
11 4281833 0
11 4281834 0
11 4281911 0
11 4282555 0
11 4282715 0
11 4282935 0
11 4282939 0
11 4283035 0
11 4283051 0
11 4283059 0
11 4283065 0
11 4283066 0
11 4283447 0
11 4283451 0
11 4283483 0
11 4283507 0
11 4283513 0
11 4283675 0
11 4283723 0
11 4283731 0
11 4283737 0
11 4283738 0
11 4283927 0
11 4283931 0
11 4283943 0
11 4283955 0
11 4283957 0
11 4283958 0
11 4283961 0
11 4285051 0
11 4285171 0
11 4285173 0
11 4285177 0
11 4285803 0
11 4286073 0
11 4286283 0
11 4288330 0
11 4310379 0
11 4310646 0
11 4310859 0
11 4312630 0
11 4312906 0
11 4316710 0
11 4350587 0
11 4350707 0
11 4350713 0
11 4351609 0
11 4368507 0
11 4368633 0
11 4369523 0
11 4369525 0
11 4369529 0
11 4371115 0
11 4371130 0
11 4371627 0
11 4379307 0
11 4379322 0
11 4379819 0
11 4408683 0
11 4409163 0
11 4411210 0
11 4427318 0
11 4428459 0
11 4428474 0
11 4428971 0
11 4481659 0
11 4481779 0
11 4481781 0
11 4481785 0
11 4483643 0
11 4483769 0
11 4484635 0
11 4484889 0
11 4499579 0
11 4500595 0
11 4500597 0
11 4501019 0
11 4501049 0
11 4501273 0
11 4540235 0
11 4545587 0
11 4545589 0
11 4545593 0
11 4556406 0
11 4561973 0
11 4561977 0
11 4562201 0
11 4562470 0
11 4598331 0
11 4603651 0
11 4603653 0
11 4603657 0
11 4611843 0
11 4611849 0
11 4801899 0
11 4802806 0
11 4886360 0
11 12668746 0
11 12672099 0
11 12722681 0
11 12861939 0
11 41990259 0
12 4095 1
12 8189 1
12 10239 0
12 11775 0
12 12223 0
12 12255 0
12 12285 0
12 16287 0
12 16317 0
12 25599 0
12 26495 0
12 26615 0
12 26621 0
12 28287 0
12 28407 0
12 28413 0
12 28539 0
12 28541 0
12 28661 0
12 31991 0
12 31995 0
12 31997 0
12 32245 0
12 32249 0
12 58359 0
12 75647 0
12 75773 0
12 83839 0
12 83951 0
12 83959 0
12 83963 0
12 83965 0
12 85631 0
12 85751 0
12 85757 0
12 85855 0
12 85883 0
12 85885 0
12 85967 0
12 85979 0
12 85981 0
12 85991 0
12 85997 0
12 86005 0
12 86009 0
12 89335 0
12 89339 0
12 89341 0
12 89579 0
12 89589 0
12 89593 0
12 90007 0
12 90011 0
12 90013 0
12 90037 0
12 90041 0
12 91127 0
12 91131 0
12 94043 0
12 118503 0
12 122759 0
12 205815 0
12 205819 0
12 208615 0
12 230391 0
12 233191 0
12 610023 0
12 610139 0
12 692059 0
12 4219895 0
12 4219899 0
12 4220795 0
12 4221687 0
12 4221691 0
12 4222587 0
12 4222926 0
12 4245371 0
12 4246263 0
12 4247159 0
12 4247502 0
12 4249851 0
12 4251310 0
12 4251527 0
12 4251531 0
12 4278139 0
12 4278142 0
12 4279031 0
12 4280155 0
12 4280270 0
12 4281835 0
12 4283067 0
12 4283739 0
12 4283959 0
13 8191 1
13 12287 0
13 16319 0
13 16381 0
14 16383 0


==> anc/central_free/dcompat.stdout <==
k=1: Kandidatenbahnen=1, in DD=1, davon aufspannend=0, schlecht=0
k=2: Kandidatenbahnen=2, in DD=2, davon aufspannend=0, schlecht=0
k=3: Kandidatenbahnen=5, in DD=5, davon aufspannend=0, schlecht=0
k=4: Kandidatenbahnen=16, in DD=16, davon aufspannend=6, schlecht=0
k=5: Kandidatenbahnen=43, in DD=43, davon aufspannend=30, schlecht=0
k=6: Kandidatenbahnen=194, in DD=175, davon aufspannend=158, schlecht=0
k=7: Kandidatenbahnen=784, in DD=391, davon aufspannend=374, schlecht=0
k=8: Kandidatenbahnen=2951, in DD=376, davon aufspannend=363, schlecht=0
k=9: Kandidatenbahnen=5140, in DD=175, davon aufspannend=165, schlecht=0
k=10: Kandidatenbahnen=3115, in DD=47, davon aufspannend=41, schlecht=0
k=11: Kandidatenbahnen=827, in DD=7, davon aufspannend=4, schlecht=0
k=12: Kandidatenbahnen=93, in DD=2, davon aufspannend=0, schlecht=0
k=13: Kandidatenbahnen=4, in DD=1, davon aufspannend=0, schlecht=0
k=14: Kandidatenbahnen=1, in DD=0, davon aufspannend=0, schlecht=0
DD_14 ist leer: Aufzaehlung vollstaendig.
dcompat: schlechte vertraegliche Mengen insgesamt: 0 (Aufzaehlung VOLLSTAENDIG)


==> anc/central_free/dd_representatives.txt <==
1 1
2 3
2 17
3 7
3 19
3 21
3 49
3 52
4 15
4 23
4 29
4 51
4 53
4 54
4 60
4 113
4 116
4 149
4 8211
4 8213
4 8220
4 8244
4 8332
4 8580
5 31
5 55
5 61
5 62
5 115
5 117
5 118
5 124
5 151
5 157
5 181
5 185
5 229
5 8215
5 8221
5 8243
5 8245
5 8246
5 8252
5 8308
5 8327
5 8333
5 8341
5 8348
5 8357
5 8358
5 8361
5 8364
5 8372
5 8420
5 8581
5 8582
5 8588
5 8600
5 8644
5 9092
5 9356
5 24724
5 24738
5 24740
5 25634
5 25640
5 74116
6 63
6 119
6 125
6 126
6 159
6 183
6 187
6 189
6 221
6 231
6 237
6 245
6 252
6 437
6 444
6 469
6 1181
6 8223
6 8247
6 8253
6 8254
6 8307
6 8309
6 8310
6 8316
6 8335
6 8343
6 8349
6 8350
6 8359
6 8363
6 8365
6 8366
6 8373
6 8374
6 8377
6 8378
6 8380
6 8397
6 8398
6 8412
6 8421
6 8422
6 8425
6 8428
6 8583
6 8587
6 8589
6 8590
6 8597
6 8601
6 8602
6 8604
6 8613
6 8620
6 8645
6 8646
6 8649
6 8652
6 8664
6 9093
6 9094
6 9098
6 9100
6 9105
6 9106
6 9108
6 9112
6 9136
6 9357
6 9388
6 9485
6 9486
6 9500
6 9516
6 9548
6 9612
6 9996
6 24630
6 24723
6 24725
6 24739
6 24741
6 24742
6 24745
6 24746
6 24748
6 24756
6 24760
6 24788
6 24792
6 24802
6 24804
6 24808
6 25008
6 25040
6 25619
6 25621
6 25622
6 25635
6 25637
6 25638
6 25641
6 25642
6 25644
6 25650
6 25656
6 25669
6 25670
6 25674
6 25676
6 25684
6 25698
6 25700
6 25748
6 25761
6 25762
6 25764
6 25768
6 25793
6 25796
6 25824
6 25889
6 25890
6 25892
6 25904
6 25922
6 25924
6 25936
6 26177
6 26178
6 26192
6 27668
6 27672
6 27684
6 27688
6 27696
6 27716
6 27720
6 27728
6 27744
6 27808
6 27840
6 27968
6 28224
6 73779
6 73781
6 73844
6 73893
6 73894
6 73898
6 73908
6 74117
6 74136
6 74626
6 75020
6 82115
6 82118
6 82124
6 82352
6 82400
6 82979
6 82982
6 82988
6 82993
6 83041
6 83105
6 83137
6 83168
6 83217
6 83233
6 83459
6 83473
6 85012
6 85072
7 127
7 191
7 223
7 239
7 247
7 253
7 254
7 439
7 445
7 446
7 471
7 477
7 501
7 508
7 1009
7 1183
7 1213
7 8255
7 8311
7 8317
7 8318
7 8351
7 8367
7 8375
7 8379
7 8381
7 8382
7 8399
7 8413
7 8414
7 8423
7 8427
7 8429
7 8430
7 8437
7 8444
7 8591
7 8599
7 8603
7 8605
7 8606
7 8615
7 8621
7 8622
7 8629
7 8636
7 8647
7 8651
7 8653
7 8654
7 8661
7 8665
7 8666
7 8668
7 8677
7 8684
7 9095
7 9099
7 9101
7 9107
7 9109
7 9110
7 9113
7 9114
7 9116
7 9137
7 9138
7 9140
7 9144
7 9200
7 9373
7 9389
7 9404
7 9452
7 9487
7 9501
7 9502
7 9517
7 9518
7 9532
7 9549
7 9550
7 9564
7 9580
7 9613
7 9628
7 9644
7 9676
7 9997
7 9998
7 10012
7 10028
7 10060
7 10124
7 24631
7 24694
7 24727
7 24743
7 24747
7 24755
7 24757
7 24758
7 24761
7 24762
7 24789
7 24790
7 24793
7 24794
7 24803
7 24805
7 24806
7 24809
7 24810
7 24820
7 24824
7 25009
7 25010
7 25012
7 25041
7 25042
7 25044
7 25048
7 25072
7 25639
7 25646
7 25651
7 25653
7 25657
7 25675
7 25678
7 25685
7 25689
7 25699
7 25701
7 25705
7 25716
7 25720
7 25749
7 25763
7 25765
7 25769
7 25777
7 25780
7 25784
7 25795
7 25797
7 25801
7 25809
7 25812
7 25816
7 25825
7 25828
7 25832
7 25840
7 25891
7 25893
7 25905
7 25906
7 25908
7 25912
7 25923
7 25925
7 25930
7 25937
7 25938
7 25940
7 25953
7 25954
7 25956
7 25968
7 26032
7 26049
7 26050
7 26052
7 26064
7 26080
7 26179
7 26181
7 26193
7 26194
7 26196
7 26200
7 26209
7 26210
7 26216
7 26224
7 26320
7 26336
7 27669
7 27673
7 27685
7 27689
7 27697
7 27717
7 27721
7 27729
7 27745
7 27793
7 27796
7 27809
7 27810
7 27812
7 27824
7 27841
7 27842
7 27848
7 27856
7 27940
7 27952
7 27969
7 27970
7 27972
7 28000
7 28225
7 28228
7 28240
7 28256
7 31764
7 31768
7 31792
7 31904
7 57514
7 57528
7 57556
7 58704
7 58720
7 73783
7 73843
7 73845
7 73846
7 73895
7 73899
7 73910
7 73913
7 73914
7 73957
7 73958
7 73961
7 74119
7 74137
7 74138
7 74149
7 74627
7 74642
7 75021
7 75022
7 82042
7 82099
7 82105
7 82119
7 82131
7 82133
7 82134
7 82137
7 82147
7 82153
7 82162
7 82168
7 82323
7 82325
7 82326
7 82329
7 82339
7 82353
7 82354
7 82360
7 82371
7 82377
7 82385
7 82401
7 82402
7 82408
7 82416
7 82826
7 82834
7 82840
7 82864
7 82983
7 82989
7 82995
7 83001
7 83027
7 83043
7 83046
7 83049
7 83057
7 83058
7 83064
7 83107
7 83109
7 83113
7 83116
7 83121
7 83139
7 83145
7 83153
7 83169
7 83170
7 83176
7 83219
7 83225
7 83235
7 83237
7 83241
7 83244
7 83249
7 83250
7 83256
7 83297
7 83331
7 83345
7 83361
7 83362
7 83424
7 83463
7 83469
7 83475
7 83477
7 83481
7 83491
7 83497
7 83498
7 83505
7 83512
7 83523
7 83525
7 83537
7 83538
7 83553
7 83554
7 83560
7 83568
7 83587
7 83593
7 83601
7 83617
7 83649
7 83650
7 83656
7 83680
7 83715
7 83718
7 83729
7 83730
7 83745
7 83746
7 83760
7 83842
7 83848
7 83872
7 85011
7 85013
7 85020
7 85033
7 85059
7 85061
7 85068
7 85073
7 85074
7 85080
7 85089
7 85129
7 85137
7 85251
7 85253
7 85260
7 85265
7 85266
7 85281
7 85328
7 85507
7 85509
7 85569
7 85570
7 85584
7 85633
7 85761
7 85762
7 90324
7 90328
7 90338
7 91188
7 91234
7 91425
7 93280
7 116354
7 205908
7 207952
7 4219434
7 4219560
7 4219666
8 255
8 447
8 479
8 503
8 509
8 510
8 1011
8 1013
8 1020
8 1215
8 1277
8 1405
8 1469
8 8319
8 8383
8 8415
8 8431
8 8439
8 8445
8 8446
8 8607
8 8623
8 8631
8 8637
8 8638
8 8655
8 8663
8 8667
8 8669
8 8670
8 8679
8 8685
8 8686
8 8693
8 8700
8 9111
8 9115
8 9117
8 9139
8 9141
8 9142
8 9145
8 9146
8 9148
8 9201
8 9202
8 9204
8 9208
8 9405
8 9453
8 9503
8 9519
8 9533
8 9534
8 9551
8 9565
8 9566
8 9581
8 9582
8 9596
8 9629
8 9645
8 9660
8 9677
8 9692
8 9708
8 9999
8 10013
8 10014
8 10029
8 10030
8 10044
8 10061
8 10062
8 10076
8 10092
8 10125
8 10140
8 10156
8 10188
8 24695
8 24759
8 24763
8 24791
8 24795
8 24807
8 24811
8 24819
8 24821
8 24822
8 24825
8 24826
8 25011
8 25013
8 25014
8 25043
8 25045
8 25046
8 25049
8 25050
8 25073
8 25074
8 25076
8 25080
8 25584
8 25715
8 25717
8 25721
8 25781
8 25785
8 25813
8 25817
8 25829
8 25833
8 25841
8 25844
8 25848
8 25907
8 25909
8 25913
8 25939
8 25941
8 25955
8 25957
8 25969
8 25970
8 25972
8 26033
8 26036
8 26051
8 26053
8 26065
8 26068
8 26081
8 26084
8 26096
8 26195
8 26197
8 26201
8 26211
8 26217
8 26225
8 26226
8 26232
8 26321
8 26324
8 26337
8 26344
8 26352
8 27797
8 27811
8 27813
8 27825
8 27843
8 27849
8 27857
8 27941
8 27953
8 27971
8 27973
8 28001
8 28229
8 28241
8 28257
8 31765
8 31769
8 31793
8 31889
8 31892
8 31905
8 31906
8 31908
8 31920
8 31952
8 73847
8 73915
8 73959
8 73963
8 74139
8 74151
8 75023
8 82043
8 82107
8 82135
8 82139
8 82155
8 82163
8 82169
8 82170
8 82327
8 82331
8 82347
8 82355
8 82361
8 82362
8 82379
8 82393
8 82403
8 82409
8 82410
8 82417
8 82424
8 82827
8 82835
8 82841
8 82842
8 82865
8 82872
8 83003
8 83035
8 83051
8 83059
8 83065
8 83066
8 83115
8 83117
8 83129
8 83147
8 83161
8 83171
8 83177
8 83178
8 83227
8 83243
8 83251
8 83257
8 83258
8 83283
8 83289
8 83299
8 83305
8 83313
8 83314
8 83320
8 83339
8 83353
8 83363
8 83369
8 83370
8 83395
8 83401
8 83409
8 83425
8 83426
8 83432
8 83483
8 83485
8 83499
8 83513
8 83531
8 83539
8 83545
8 83546
8 83555
8 83561
8 83562
8 83569
8 83576
8 83595
8 83609
8 83625
8 83651
8 83657
8 83658
8 83681
8 83688
8 83723
8 83731
8 83737
8 83738
8 83747
8 83753
8 83754
8 83761
8 83768
8 83779
8 83793
8 83794
8 83809
8 83810
8 83816
8 83824
8 83843
8 83849
8 83850
8 83873
8 83880
8 83905
8 83906
8 83912
8 83936
8 85019
8 85021
8 85067
8 85069
8 85075
8 85081
8 85082
8 85097
8 85145
8 85259
8 85261
8 85267
8 85273
8 85274
8 85289
8 85315
8 85317
8 85324
8 85329
8 85330
8 85336
8 85345
8 85515
8 85517
8 85523
8 85525
8 85571
8 85577
8 85578
8 85585
8 85586
8 85592
8 85641
8 85649
8 85763
8 85769
8 85770
8 85777
8 85778
8 85825
8 85826
8 85840
8 90291
8 90323
8 90339
8 90345
8 90346
8 90354
8 90515
8 90531
8 91219
8 91235
8 91250
8 91256
8 91427
8 91459
8 91489
8 91490
8 116355
8 205029
8 205030
8 205219
8 205940
8 206371
8 206433
8 206434
8 598131
8 4219211
8 4219419
8 4219435
8 4219450
8 4219498
8 4219541
8 4219557
8 4219561
8 4219572
8 4219576
8 4219624
8 4219812
8 4220441
8 4220457
8 4220472
8 4222504
8 4276856
8 41990162
9 511
9 1015
9 1021
9 1022
9 1279
9 1407
9 1471
9 1533
9 1917
9 3517
9 8447
9 8639
9 8671
9 8687
9 8695
9 8701
9 8702
9 9143
9 9147
9 9149
9 9203
9 9205
9 9206
9 9209
9 9210
9 9212
9 9469
9 9535
9 9567
9 9583
9 9597
9 9598
9 9661
9 9693
9 9709
9 9724
9 10015
9 10031
9 10045
9 10046
9 10063
9 10077
9 10078
9 10093
9 10094
9 10108
9 10141
9 10157
9 10172
9 10189
9 10204
9 10220
9 24823
9 24827
9 25015
9 25047
9 25051
9 25075
9 25077
9 25078
9 25081
9 25082
9 25585
9 25586
9 25588
9 25845
9 25849
9 25971
9 25973
9 26037
9 26069
9 26085
9 26097
9 26100
9 26227
9 26233
9 26325
9 26345
9 26353
9 26360
9 31893
9 31907
9 31909
9 31921
9 31953
9 82171
9 82363
9 82411
9 82425
9 82843
9 82873
9 83067
9 83179
9 83259
9 83291
9 83307
9 83315
9 83321
9 83322
9 83371
9 83403
9 83417
9 83427
9 83433
9 83434
9 83547
9 83563
9 83577
9 83659
9 83689
9 83739
9 83755
9 83769
9 83787
9 83795
9 83801
9 83802
9 83811
9 83817
9 83818
9 83825
9 83832
9 83851
9 83881
9 83907
9 83913
9 83914
9 83937
9 83944
9 85083
9 85275
9 85323
9 85325
9 85331
9 85337
9 85338
9 85353
9 85531
9 85533
9 85579
9 85587
9 85593
9 85594
9 85657
9 85771
9 85779
9 85785
9 85786
9 85827
9 85833
9 85834
9 85841
9 85842
9 85848
9 90347
9 91491
9 205031
9 206435
9 692048
9 4219451
9 4219483
9 4219499
9 4219514
9 4219573
9 4219577
9 4219605
9 4219609
9 4219621
9 4219625
9 4219636
9 4219640
9 4220473
9 4220505
9 4220521
9 4220536
10 1023
10 1535
10 1919
10 2045
10 3519
10 3581
10 8703
10 9207
10 9211
10 9213
10 9599
10 9725
10 10047
10 10079
10 10095
10 10109
10 10110
10 10173
10 10205
10 10221
10 10236
10 25079
10 25083
10 25587
10 25589
10 25590
10 26101
10 26361
10 83323
10 83435
10 83803
10 83819
10 83833
10 83915
10 83945
10 85339
10 85595
10 85787
10 85835
10 85843
10 85849
10 85850
10 692056
10 4219515
10 4219637
10 4219641
10 4220537
11 2047
11 3583
11 4093
11 10111
11 10237
11 25591
11 85851
12 4095
12 8189
13 8191


==> anc/central_free/e2univ.cpp <==
// e2univ.cpp -- Fable, 20.09.2026 (Runde 6): universelle Identitaet Theta = Theta_dep fuer E_2 x C_3^r
// Ein Dispatcher:  selftest | weights [datei] | verifyweights <datei> | exotic | direction | listcheck <A|B|S0|datei> | randlists <r> <anzahl> <seed> | selector <r> <anzahl> <seed> | vdep <r> <anzahl> <seed> | liftcheck | liftscan <A'> <anzahl> <seed> <maxVoll> [mutationen] | xlift <A'> <stichproben> <seed> <codes...> | liftscanL ... | lagcheck <n> <seed> | hyperplane <x0> [datei] | loctest | dirmin <seed> [start...] | dirmax <seed> <x0> | obstruct <laeufe> <seed> | obstcheck | crossexh | m0test rr n seed | famcheck | r1check | idxpat [datensatz] | idxpat16 <idxpat-Datensatz> [datensatz] | selftest [r20|r21] | fam83 [datensatz] | fam3 [datensatz] | starcheck h0 c:a,b,c ... | obstspace h0 c:a,b,c ... | dcompat1 datensatz [log] [zertifikate] [sekunden] | trifree c1..ck [-k kmax] | central r n seed | linkscan A' n seed maxVoll | dirclass kmax | dcompat sek [zustand] [log] [dump] [zertifikate] | nb1
// Modell: V = F_3^(4+r), Koordinaten (a1,a2,b1,b2,rad...), omega = a1*b1' - b1*a1' + a2*b2' - b2*a2' (Radikal = hintere Koordinaten).
#include <bits/stdc++.h>
#include <bitset>
using namespace std;
typedef unsigned char u8;
static int co(int c,int k){while(k--)c/=3;return c%3;}
static int om4(int x,int y){int o=co(x,0)*co(y,2)-co(x,2)*co(y,0)+co(x,1)*co(y,3)-co(x,3)*co(y,1);o%=3;if(o<0)o+=3;return o;}
static int add4(int x,int y){int s=0,p=1;for(int k=0;k<4;k++){s+=((co(x,k)+co(y,k))%3)*p;p*=3;}return s;}
static int neg4(int x){int s=0,p=1;for(int k=0;k<4;k++){s+=((3-co(x,k))%3)*p;p*=3;}return s;}
struct Tri{int x,y,z;bool dep;int t;};
static vector<pair<int,int>> EDG; static map<pair<int,int>,int> EID; static vector<Tri> TRI;
static void buildP(){ if(!EDG.empty())return;
  for(int x=1;x<81;x++)for(int y=x+1;y<81;y++)if(om4(x,y)){EID[{x,y}]=EDG.size();EDG.push_back({x,y});}
  for(int x=1;x<81;x++)for(int y=x+1;y<81;y++)if(om4(x,y))for(int z=y+1;z<81;z++)if(om4(y,z)&&om4(z,x)){
    int a=om4(x,y),b=om4(y,z),c=om4(z,x); if(a==b&&b==c){int t=add4(add4(x,y),z);TRI.push_back({x,y,z,t==0,t});}}}
static int eid(int x,int y){if(x>y)swap(x,y);return EID[{x,y}];}
static int rref(vector<vector<u8>>&M,int C,vector<int>&piv){int R=M.size(),rk=0;piv.clear();
  for(int c=0;c<C&&rk<R;c++){int p=-1;for(int r=rk;r<R;r++)if(M[r][c]){p=r;break;}if(p<0)continue;swap(M[p],M[rk]);
    if(M[rk][c]==2)for(int k=c;k<C;k++)M[rk][k]=(M[rk][k]*2)%3;
    for(int r=0;r<R;r++)if(r!=rk&&M[r][c]){int f=M[r][c];u8*a=M[r].data();const u8*b=M[rk].data();for(int k=c;k<C;k++)a[k]=(a[k]+3-(f*b[k])%3)%3;}
    piv.push_back(c);rk++;}
  return rk;}
struct Sol{int rank;bool consistent;vector<int> x;};
static Sol solveSys(const vector<int>&rows,const vector<vector<int>>&extra,const vector<int>&rhs){
  buildP();int E=EDG.size(),NX=extra.size(),C=E+NX+1,R=rows.size();vector<vector<u8>> M(R,vector<u8>(C,0));
  for(int r=0;r<R;r++){const Tri&t=TRI[rows[r]];M[r][eid(t.x,t.y)]=1;M[r][eid(t.y,t.z)]=1;M[r][eid(t.x,t.z)]=1;
    for(int j=0;j<NX;j++)M[r][E+j]=extra[j][rows[r]]%3;M[r][C-1]=rhs[rows[r]]%3;}
  vector<int> piv;Sol s;s.rank=rref(M,C,piv);s.consistent=true;for(int p:piv)if(p==C-1)s.consistent=false;
  s.x.assign(C-1,0);if(s.consistent)for(size_t i=0;i<piv.size();i++)s.x[piv[i]]=M[i][C-1];return s;}
static vector<int> RW; // universelle Gewichte (pro Kanten-Id)
static bool evalWeights(const vector<int>&w,int&badInd,int&badDep){buildP();badInd=badDep=0;
  for(const Tri&t:TRI){int s=(w[eid(t.x,t.y)]+w[eid(t.y,t.z)]+w[eid(t.x,t.z)])%3;if(t.dep){if(s!=0)badDep++;}else if(s!=1)badInd++;}
  return badInd==0&&badDep==0;}
static bool cmdWeights(const char*out,bool quiet=false){buildP();int T=TRI.size();vector<int> all,ind,one(T,1);int nd=0;
  for(int i=0;i<T;i++){all.push_back(i);if(TRI[i].dep)nd++;else ind.push_back(i);}
  Sol s0=solveSys(all,{},one),s1=solveSys(ind,{},one);bool ok=true;
  printf("P-Ebene: Kanten=%zu, balancierte Dreiecke=%d, P-abhaengig=%d, P-unabhaengig=%zu\n",EDG.size(),T,nd,ind.size());
  printf("Gesamtsystem [D|1]: Rang=%d, %s\n",s0.rank,s0.consistent?"LOESBAR":"INKONSISTENT");
  printf("Unabhaengiges Teilsystem [D_ind|1]: Rang=%d, %s\n",s1.rank,s1.consistent?"LOESBAR":"INKONSISTENT");
  ok=ok&&EDG.size()==2160&&T==6480&&nd==720&&s0.rank==2081&&!s0.consistent&&s1.rank==2080&&s1.consistent;
  if(s1.consistent){RW=s1.x;int bi,bd;bool e=evalWeights(RW,bi,bd);printf("Auswertung von R auf allen 6480 Dreiecken: Verstoesse unabhaengig(!=1)=%d, abhaengig(!=0)=%d\n",bi,bd);ok=ok&&e;
    if(out){FILE*f=fopen(out,"w");for(size_t e2=0;e2<EDG.size();e2++)fprintf(f,"%d %d %d\n",EDG[e2].first,EDG[e2].second,RW[e2]);fclose(f);printf("Gewichte geschrieben: %s\n",out);}}
  (void)quiet;return ok;}
static bool cmdVerifyWeights(const char*fn){buildP();vector<int> w(EDG.size(),-1);FILE*f=fopen(fn,"r");if(!f){printf("Datei fehlt\n");return false;}int x,y,v;int n=0;
  while(fscanf(f,"%d %d %d",&x,&y,&v)==3){w[eid(x,y)]=v;n++;}fclose(f);for(int v2:w)if(v2<0){printf("unvollstaendig\n");return false;}
  int bi,bd;bool ok=evalWeights(w,bi,bd);printf("gelesen=%d Kanten; Verstoesse unabhaengig=%d, abhaengig=%d => %s\n",n,bi,bd,ok?"OK":"FEHLER");return ok;}
static vector<vector<int>> nullspace(vector<vector<u8>> M,int C){vector<int> piv;int rk=rref(M,C,piv);vector<char> isp(C,0);for(int p:piv)isp[p]=1;vector<vector<int>> B;
  for(int f=0;f<C;f++)if(!isp[f]){vector<int> v(C,0);v[f]=1;for(int i=0;i<rk;i++)v[piv[i]]=(3-M[i][f])%3;B.push_back(v);}return B;}
static bool cmdExotic(){buildP();set<vector<int>> lag;
  for(int x=1;x<81;x++)for(int y=1;y<81;y++)if(om4(x,y)==0){set<int> pts;for(int a=0;a<3;a++)for(int b=0;b<3;b++){int p=0;for(int i=0;i<a;i++)p=add4(p,x);for(int i=0;i<b;i++)p=add4(p,y);pts.insert(p);}
    if(pts.size()==9)lag.insert(vector<int>(pts.begin(),pts.end()));}
  vector<vector<u8>> C0;for(auto&E:lag)for(int l=0;l<5;l++){vector<u8> row(81,0);for(int p:E)row[p]=(l==0)?1:co(p,l-1);C0.push_back(row);}
  auto B20=nullspace(C0,81);vector<u8> r0(81,0);r0[0]=1;C0.push_back(r0);auto B19=nullspace(C0,81);
  printf("Lagrange-Ebenen=%zu, dim IQ(P)=%zu (global quadratisch 15), dim IQ_0(P)=%zu\n",lag.size(),B20.size(),B19.size());
  int T=TRI.size();vector<vector<int>> extra;for(auto&s:B19){vector<int> col(T);for(int i=0;i<T;i++){const Tri&t=TRI[i];
      col[i]=(s[neg4(add4(t.y,t.z))]+s[neg4(add4(t.x,t.z))]+s[neg4(add4(t.x,t.y))]+s[neg4(t.t)])%3;}extra.push_back(col);}
  vector<int> all(T),one(T,1);iota(all.begin(),all.end(),0);Sol s=solveSys(all,extra,one);
  printf("Erweitertes System [D|Psi_sigma (19)|1] mit sigma(0)=0: Rang=%d, %s\n",s.rank,s.consistent?"LOESBAR":"INKONSISTENT");
  return lag.size()==40&&B20.size()==20&&B19.size()==19&&!s.consistent&&s.rank==2081;}
static bool cmdDirection(){buildP();int T=TRI.size();vector<int> ind,rhs(T,0);for(int i=0;i<T;i++)if(!TRI[i].dep){ind.push_back(i);if(TRI[i].t==1||TRI[i].t==2)rhs[i]=1;}
  Sol s=solveSys(ind,{},rhs);printf("Richtungsindikator [h0=e1] auf unabhaengigen Dreiecken: Rang=%d, %s\n",s.rank,s.consistent?"LOESBAR":"INKONSISTENT");return !s.consistent;}
// ---------- Listen ueber V ----------
struct LRes{bool N;long nComm,nTri,nFull;int theta,thDep,thInd,nSupp;bool muAgree,edgeOK,ROK;int acc;bool fullOK;int commSum=1,fullCorr=0;};
static vector<vector<int>> builtin(const string&nm){auto P=[](const char*s){vector<int> v;for(const char*c=s;*c;c++)v.push_back(*c-'0');return v;};vector<vector<int>> L;
  if(nm=="A"){for(auto s:{"10000","10000","10000","00100","00100","20201","01102","21201","00001","01000","02002","00010","00010"})L.push_back(P(s));}
  else if(nm=="B"||nm=="S0"){for(auto s:{"100000","100000","100000","001000","001000","202010","001021","202011","000010","000001","000022"})L.push_back(P(s));
    if(nm=="B")for(auto s:{"010000","010000","000100","000100"})L.push_back(P(s));}
  return L;}
static LRes listcheck(const vector<vector<int>>&S,bool verbose){int N=S.size(),A=S[0].size();int VN=1;for(int i=0;i<A;i++)VN*=3;
  auto code=[&](const vector<int>&v){int c=0;for(int k=A-1;k>=0;k--)c=c*3+v[k];return c;};
  vector<int> c(N),pc(N);for(int i=0;i<N;i++){c[i]=code(S[i]);pc[i]=c[i]%81;}
  vector<vector<int>> W(N,vector<int>(N));for(int i=0;i<N;i++)for(int j=0;j<N;j++)W[i][j]=om4(pc[i],pc[j]);
  auto vadd=[&](int x,int y){int s=0,p=1;for(int k=0;k<A;k++){s+=(((x/p)%3+(y/p)%3)%3)*p;p*=3;}return s;};
  auto vneg=[&](int x){int s=0,p=1;for(int k=0;k<A;k++){s+=((3-(x/p)%3)%3)*p;p*=3;}return s;};
  map<array<int,3>,int> muE,muA;LRes R{true,0,0,0,0,0,0,0,true,true,true,0,true};
  vector<int> sm(1u<<N,0);
  for(unsigned m=1;m<(1u<<N);m++){int b=__builtin_ctz(m);sm[m]=vadd(sm[m&(m-1)],c[b]);if(sm[m])continue;
    vector<int> idx;for(int i=0;i<N;i++)if(m>>i&1)idx.push_back(i);int n=idx.size(),ne=0;
    for(int a=0;a<n;a++)for(int d=a+1;d<n;d++)if(W[idx[a]][idx[d]])ne++;
    int sgn=((n-3)%2==0)?1:2;int ntri=0;
    if(ne>=3)for(int a=0;a<n;a++)for(int d=a+1;d<n;d++)for(int e=d+1;e<n;e++){int i=idx[a],j=idx[d],k=idx[e];
      if(W[i][j]&&W[j][k]&&W[k][i]&&W[i][j]==W[j][k]&&W[j][k]==W[k][i]){ntri++;auto&v=muE[{i,j,k}];v=(v+sgn)%3;}}
    if(ne>0&&!RW.empty()){int sb=(n%2==0)?1:2;for(int a=0;a<n;a++)for(int d=a+1;d<n;d++)if(W[idx[a]][idx[d]]){int i=idx[a],j=idx[d],te=0;
        for(int e=0;e<n;e++){int k=idx[e];if(k==i||k==j)continue;if(W[i][k]&&W[j][k]){int x=i,y=j,z=k;int o1=W[x][y],o2=W[y][z],o3=W[z][x];if(o1==o2&&o2==o3)te++;}}
        R.acc=(R.acc+sb*RW[eid(pc[i],pc[j])]*(((te-1)%3+3)%3))%3;}}
    {int sB=(n%2==0)?1:2;if(ne==0)R.commSum=(R.commSum+sB)%3;else if(!(ne==3&&ntri==1))R.fullCorr=(R.fullCorr+sB*(((1-ntri)%3+3)%3))%3;}
    if(ne==0)R.nComm++;else if(ne==3&&ntri==1)R.nTri++;else{R.nFull++;R.N=false;}}
  // Gruppenalgebra-Weg
  for(int i=0;i<N;i++)for(int j=i+1;j<N;j++)for(int k=j+1;k<N;k++)if(W[i][j]&&W[j][k]&&W[k][i]&&W[i][j]==W[j][k]&&W[j][k]==W[k][i]){
    vector<int> f(VN,0),g(VN);f[0]=1;for(int l=0;l<N;l++)if(l!=i&&l!=j&&l!=k){int nx=vneg(c[l]);for(int v=0;v<VN;v++)g[v]=(f[v]+3-f[vadd(v,nx)])%3;f.swap(g);}
    int t=vadd(vadd(c[i],c[j]),c[k]);muA[{i,j,k}]=f[vneg(t)];}
  for(auto&kv:muA){int e=muE.count(kv.first)?muE[kv.first]:0;if(e!=kv.second)R.muAgree=false;
    if(kv.second){R.nSupp++;int i=kv.first[0],j=kv.first[1],k=kv.first[2];int pt=add4(add4(pc[i],pc[j]),pc[k]);
      R.theta=(R.theta+kv.second)%3;if(pt==0)R.thDep=(R.thDep+kv.second)%3;else R.thInd=(R.thInd+kv.second)%3;
      if(verbose)printf("  gestuetzt: (%d,%d,%d) mu=%d %s\n",i,j,k,kv.second==1?1:-1,pt==0?"P-abhaengig":"P-unabhaengig");}}
  for(int i=0;i<N;i++)for(int j=i+1;j<N;j++)if(W[i][j]){int s=0;for(auto&kv:muA){auto&T=kv.first;int cnt=(T[0]==i||T[1]==i||T[2]==i)+(T[0]==j||T[1]==j||T[2]==j);if(cnt==2)s=(s+kv.second)%3;}if(s)R.edgeOK=false;}
  R.fullOK=((R.thInd+R.acc)%3==0);
  if(!RW.empty()){int s=0;for(auto&kv:muA){auto&T=kv.first;int w=RW[eid(pc[T[0]],pc[T[1]])]+RW[eid(pc[T[1]],pc[T[2]])]+RW[eid(pc[T[0]],pc[T[2]])];s=(s+kv.second*w)%3;}R.ROK=(s==0);}
  return R;}
static bool cmdList(const string&nm,bool verbose){if(RW.empty()){cmdWeights(nullptr);}
  vector<vector<int>> S=builtin(nm);if(S.empty()){ifstream in(nm);string s;while(in>>s){vector<int> v;for(char ch:s)v.push_back(ch-'0');S.push_back(v);}}
  if(S.empty()){printf("Liste leer\n");return false;}LRes R=listcheck(S,verbose);
  printf("Liste %s: N=%zu, dim V=%zu | Nullbloecke: kommutierend=%ld, Dreieckstyp=%ld, voll=%ld => (N) %s\n",nm.c_str(),S.size(),S[0].size(),R.nComm,R.nTri,R.nFull,R.N?"ERFUELLT":"VERLETZT");
  printf("  gestuetzte Dreiecke=%d, Theta=%d, Theta_dep=%d, Theta_indep=%d | mu (Aufzaehlung) = mu (Gruppenalgebra): %s | Kantenidentitaeten: %s | Summe mu_T R(T)=0: %s\n",
    R.nSupp,R.theta,R.thDep,R.thInd,R.muAgree?"ja":"NEIN",R.edgeOK?"ja":"NEIN",R.ROK?"ja":"NEIN");
  bool crit=(S.size()==2*S[0].size()+3);printf("  Vollblock-Formel Theta_indep = -Summe_{B voll}(-1)^|B| Summe_e R(e)(tau_e(B)-1): %s\n",(!crit)?"(nicht kritisch)":(R.fullOK?"ja":"NEIN"));
  return R.muAgree&&(!crit||(R.fullOK&&(!R.N||(R.edgeOK&&R.ROK&&R.thInd==0))));}
static bool cmdRand(int r,int cnt,unsigned seed){if(RW.empty())cmdWeights(nullptr);mt19937 rng(seed);int A=4+r,N=2*A+3;int bad=0,withFull=0,nzInd=0,nzDep=0;
  for(int it=0;it<cnt;it++){vector<vector<int>> S;while((int)S.size()<N){vector<int> v(A);bool nz=false;for(int k=0;k<A;k++){v[k]=rng()%3;nz|=v[k]!=0;}if(nz)S.push_back(v);}
    if(it%3==0){S[1]=S[0];}                        // Wiederholungen
    if(it%3==1){for(int k=0;k<4;k++)S[2][k]=(3-(S[0][k]+S[1][k])%3)%3;}   // P-abhaengige Tripel erzwingen
    LRes R=listcheck(S,false);if(!R.muAgree||!R.fullOK)bad++;if(R.nFull)withFull++;if(R.thInd)nzInd++;if(R.thDep)nzDep++;}
  printf("Zufallslisten r=%d (N=%d): %d Listen, mit vollen Bloecken=%d, Theta_indep!=0: %d, Theta_dep!=0: %d, Verstoesse (mu-Abgleich oder Vollblock-Formel)=%d\n",r,N,cnt,withFull,nzInd,nzDep,bad);return bad==0;}
static bool cmdNb1(long&nN,long&nNew,long&nHit){vector<vector<int>> base=builtin("A");base.resize(11);nN=nNew=nHit=0;
  for(int x1=1;x1<243;x1++)for(int x2=x1;x2<243;x2++){vector<vector<int>> S=base;for(int x:{x1,x2}){vector<int> v(5);int t=x;for(int k=0;k<5;k++){v[k]=t%3;t/=3;}S.push_back(v);}
    // schnelle (N)-Pruefung + Theta ueber Blockaufzaehlung
    int N=13;vector<int> c(N),pc(N);for(int i=0;i<N;i++){int cc=0;for(int k=4;k>=0;k--)cc=cc*3+S[i][k];c[i]=cc;pc[i]=cc%81;}
    static int AT[243][243];static bool init=false;if(!init){for(int a=0;a<243;a++)for(int b=0;b<243;b++){int s=0,p=1;for(int k=0;k<5;k++){s+=(((a/p)%3+(b/p)%3)%3)*p;p*=3;}AT[a][b]=s;}init=true;}
    int W[13][13];for(int i=0;i<N;i++)for(int j=0;j<N;j++)W[i][j]=om4(pc[i],pc[j]);
    static vector<int> sm(1<<13);bool ok=true;int th=0;bool nw=false;
    for(unsigned m=1;m<(1u<<N)&&ok;m++){int b=__builtin_ctz(m);sm[m]=AT[sm[m&(m-1)]][c[b]];if(sm[m])continue;
      int idx[13],n=0;for(int i=0;i<N;i++)if(m>>i&1)idx[n++]=i;int ne=0,ea[3],eb[3];
      for(int a=0;a<n&&ne<=3;a++)for(int d=a+1;d<n;d++)if(W[idx[a]][idx[d]]){if(ne<3){ea[ne]=idx[a];eb[ne]=idx[d];}ne++;if(ne>3)break;}
      if(ne==0){if(m>>11)nw=true;continue;}if(ne!=3){ok=false;break;}
      set<int> vs={ea[0],eb[0],ea[1],eb[1],ea[2],eb[2]};if(vs.size()!=3){ok=false;break;}auto it=vs.begin();int i=*it++,j=*it++,k=*it;
      if(!(W[i][j]==W[j][k]&&W[j][k]==W[k][i])){ok=false;break;}if(m>>11)nw=true;th+=(n%2==0)?-1:1;}
    if(!ok)continue;nN++;if(nw)nNew++;th%=3;if(th<0)th+=3;if(th){nHit++;printf("TREFFER Theta=%d: x1=%d x2=%d\n",th,x1,x2);}}
  printf("nb1 (r=1, Basis = 11 Glieder von Liste A, alle 2-Ergaenzungen): (N)-Listen=%ld, davon mit neuen Bloecken=%ld, Theta!=0: %ld\n",nN,nNew,nHit);return true;}
// Summen ueber (volle) projizierte Nullbloecke: v(F) = (-1)^{|F|} c_R(F), c_R(F) = Summe_{e in F adjazent} R(e)(tau_e(F)-1); nichtvolle F haben c_R = 0
static void fullPairSums(const vector<vector<int>>&S,vector<vector<int>>&M,vector<int>&diag,int&total){int N=S.size(),A=S[0].size();
  vector<int> c(N),pc(N);for(int i=0;i<N;i++){int cc=0;for(int k=A-1;k>=0;k--)cc=cc*3+S[i][k];c[i]=cc;pc[i]=cc%81;}
  auto vadd=[&](int x,int y){int s2=0,p=1;for(int k=0;k<A;k++){s2+=(((x/p)%3+(y/p)%3)%3)*p;p*=3;}return s2;};
  vector<vector<int>> W(N,vector<int>(N));for(int i=0;i<N;i++)for(int j=0;j<N;j++)W[i][j]=om4(pc[i],pc[j]);
  M.assign(N,vector<int>(N,0));diag.assign(N,0);total=0;vector<int> sm(1u<<N,0);
  for(unsigned m=1;m<(1u<<N);m++){int b=__builtin_ctz(m);sm[m]=vadd(sm[m&(m-1)],c[b]);if(sm[m])continue;vector<int> idx;for(int i=0;i<N;i++)if(m>>i&1)idx.push_back(i);int n=idx.size(),cB=0;
    for(int a=0;a<n;a++)for(int d=a+1;d<n;d++)if(W[idx[a]][idx[d]]){int i=idx[a],j=idx[d],te=0;for(int e=0;e<n;e++){int k=idx[e];if(k==i||k==j)continue;if(W[i][k]&&W[j][k]&&W[i][j]==W[j][k]&&W[j][k]==W[k][i])te++;}
      cB=(cB+RW[eid(pc[i],pc[j])]*(((te-1)%3+3)%3))%3;}
    if(!cB)continue;int v=(((n%2==0)?1:2)*cB)%3;total=(total+v)%3;for(int a=0;a<n;a++){diag[idx[a]]=(diag[idx[a]]+v)%3;for(int d=a+1;d<n;d++)M[idx[a]][idx[d]]=(M[idx[a]][idx[d]]+v)%3;}}}
// Geteilte Selektoridentitaet: Theta_x(S) = Summe_{i<j} kappa_i kappa_j Theta_x(pi_Z(S ohne {i,j})), x in {indep, dep}; Z = letzte Radikalkoordinate
static bool cmdSelector(int r,int cnt,unsigned seed){if(RW.empty())cmdWeights(nullptr);if(r<1)return false;mt19937 rng(seed);int A=4+r,N=2*A+3;int bad=0,nzI=0,nzD=0;
  for(int it=0;it<cnt;it++){vector<vector<int>> S;while((int)S.size()<N){vector<int> v(A);bool nz=false;for(int k=0;k<A;k++){v[k]=rng()%3;nz|=v[k]!=0;}if(nz)S.push_back(v);}
    if(it%2==0){for(int k=0;k<4;k++)S[2][k]=(3-(S[0][k]+S[1][k])%3)%3;if(!S[2][0]&&!S[2][1]&&!S[2][2]&&!S[2][3])S[2][A-1]=1;}
    if(it%3==0){for(int k=0;k<4;k++)S[3][k]=0;S[3][A-1]=1+rng()%2;}
    LRes F=listcheck(S,false);int sI=0,sD=0;vector<vector<int>> Sb;for(auto&v:S)Sb.push_back(vector<int>(v.begin(),v.end()-1));
    vector<vector<int>> PM;vector<int> dg;int tot;fullPairSums(Sb,PM,dg,tot);if(tot)bad++;for(int d:dg)if(d)bad++;
    for(int i=0;i<N;i++)for(int j=i+1;j<N;j++){int kk=(S[i][A-1]*S[j][A-1])%3;vector<vector<int>> Sp;for(int l=0;l<N;l++)if(l!=i&&l!=j){vector<int> v(S[l].begin(),S[l].end()-1);Sp.push_back(v);}
      LRes G=listcheck(Sp,false);sI=(sI+kk*G.thInd)%3;sD=(sD+kk*G.thDep)%3;if((G.thInd+PM[i][j])%3!=0)bad++;}
    if(sI!=F.thInd||sD!=F.thDep)bad++;if(F.thInd)nzI++;if(F.thDep)nzD++;}
  printf("Selektor r=%d (geteilte Identitaet + Formel theta_ind_ij = -Summe_{F voll, i,j in F} (-1)^|F| c_R(F) + Diagonal-/Konstantenrelation): %d Listen, Theta_indep!=0: %d, Theta_dep!=0: %d, Verstoesse=%d\n",r,cnt,nzI,nzD,bad);return bad==0;}
// Satz W: fuer V-ABHAENGIGES balanciertes T0={u,v,w} (u+v+w=0 in V), Kante e=(u,v), K_e = dritte Ecken von e, in JEDER Liste der Laenge 2a+3:
//   mu_T0 = - Summe_{B Nullblock} (-1)^|B| * ( [u,v in B](tau_e(B)-1) + ([v,w in B]+[u,w in B]) * #{k in B, k!=w, (u,v,k) balanciert} );  nur volle B tragen bei.
static bool cmdVdep(int r,int cnt,unsigned seed){mt19937 rng(seed);int A=4+r,N=2*A+3,VN=1;for(int i=0;i<A;i++)VN*=3;int bad=0,nT=0,nz=0;
  auto vadd=[&](int x,int y){int s2=0,p=1;for(int k=0;k<A;k++){s2+=(((x/p)%3+(y/p)%3)%3)*p;p*=3;}return s2;};
  auto vneg=[&](int x){int s2=0,p=1;for(int k=0;k<A;k++){s2+=((3-(x/p)%3)%3)*p;p*=3;}return s2;};
  for(int it=0;it<cnt;it++){vector<int> c;while((int)c.size()<N){int v=1+rng()%(VN-1);c.push_back(v);}
    for(int base:{0,3}){int tries=0;while(om4(c[base]%81,c[base+1]%81)==0&&tries++<100)c[base+1]=1+rng()%(VN-1);c[base+2]=vneg(vadd(c[base],c[base+1]));}
    if(it%2==0)c[6]=c[2];                                   // zweites Vorkommen von w
    vector<int> pc(N);for(int i=0;i<N;i++)pc[i]=c[i]%81;vector<vector<int>> W(N,vector<int>(N));for(int i=0;i<N;i++)for(int j=0;j<N;j++)W[i][j]=om4(pc[i],pc[j]);
    auto bal=[&](int i,int j,int k){return W[i][j]&&W[j][k]&&W[k][i]&&W[i][j]==W[j][k]&&W[j][k]==W[k][i];};
    vector<unsigned> nb;vector<int> sm(1u<<N,0);for(unsigned m=1;m<(1u<<N);m++){int b=__builtin_ctz(m);sm[m]=vadd(sm[m&(m-1)],c[b]);if(!sm[m])nb.push_back(m);}
    for(int i=0;i<N;i++)for(int j=i+1;j<N;j++)for(int k=j+1;k<N;k++)if(bal(i,j,k)&&vadd(vadd(c[i],c[j]),c[k])==0){nT++;
      vector<int> f(VN,0),g(VN);f[0]=1;for(int l=0;l<N;l++)if(l!=i&&l!=j&&l!=k){int nx=vneg(c[l]);for(int v=0;v<VN;v++)g[v]=(f[v]+3-f[vadd(v,nx)])%3;f.swap(g);}
      int mu=f[0];if(mu)nz++;int rhs=0;
      for(unsigned m:nb){int n=__builtin_popcount(m),t=0,te=0,cK=0;for(int l=0;l<N;l++)if((m>>l&1)&&l!=i&&l!=j&&bal(i,j,l)){te++;if(l!=k)cK++;}
        if((m>>i&1)&&(m>>j&1))t+=te-1;if((m>>j&1)&&(m>>k&1))t+=cK;if((m>>i&1)&&(m>>k&1))t+=cK;t=((t%3)+3)%3;rhs=(rhs+((n%2==0)?1:2)*t)%3;}
      rhs=(3-rhs)%3;if(rhs!=mu)bad++;}}
  printf("Satz W (V-abhaengige Kerne, Vollblock-Formel) r=%d: %d Listen, %d V-abhaengige balancierte Tripel, davon mu!=0: %d, Verstoesse=%d\n",r,cnt,nT,nz,bad);return bad==0&&nT>0;}


// Satz 5: Theta = Summe_{B kommutierend, inkl. leer}(-1)^|B| + Summe_{B voll}(-1)^|B|(1-tau(B));  kommutierender Teil = Summe ueber 40 Lagrange-Ebenen f_{S_E}(0) (mod 3);
//         unter No-full zudem Theta = Summe ueber 40 Richtungen h der Rang-2-Welt-Beitraege Theta^(h) = Summe_{T Klassendreieck in h^perp} f_{A_h u Z}(-sigma(T)).
static vector<vector<int>> LAGP;static void buildLag(){if(!LAGP.empty())return;set<vector<int>> lag;for(int x=1;x<81;x++)for(int y=1;y<81;y++)if(om4(x,y)==0){set<int> pts;for(int a=0;a<3;a++)for(int b=0;b<3;b++){int p=0;for(int i=0;i<a;i++)p=add4(p,x);for(int i=0;i<b;i++)p=add4(p,y);pts.insert(p);}if(pts.size()==9)lag.insert(vector<int>(pts.begin(),pts.end()));}LAGP.assign(lag.begin(),lag.end());}
static void lagWorld(const vector<vector<int>>&S,int&lagSum,int&worldSum){buildLag();int N=S.size(),A=S[0].size(),VN=1;for(int i=0;i<A;i++)VN*=3;vector<int> c(N),pc(N);for(int i=0;i<N;i++){int cc=0;for(int k=A-1;k>=0;k--)cc=cc*3+S[i][k];c[i]=cc;pc[i]=cc%81;}
  auto vadd=[&](int x,int y){int s2=0,p=1;for(int k=0;k<A;k++){s2+=(((x/p)%3+(y/p)%3)%3)*p;p*=3;}return s2;};auto vneg=[&](int x){int s2=0,p=1;for(int k=0;k<A;k++){s2+=((3-(x/p)%3)%3)*p;p*=3;}return s2;};
  auto coef=[&](const vector<int>&idx){vector<int> f(VN,0),g(VN);f[0]=1;for(int l:idx){int nx=vneg(c[l]);for(int v=0;v<VN;v++)g[v]=(f[v]+3-f[vadd(v,nx)])%3;f.swap(g);}return f;};
  lagSum=0;for(auto&E:LAGP){vector<char> in(81,0);for(int p:E)in[p]=1;vector<int> idx;for(int i=0;i<N;i++)if(in[pc[i]])idx.push_back(i);lagSum=(lagSum+coef(idx)[0])%3;}
  worldSum=0;for(int h=1;h<81;h++){if(neg4(h)<h)continue;vector<int> cen,wld;for(int i=0;i<N;i++){if(pc[i]==0||pc[i]==h||pc[i]==neg4(h))cen.push_back(i);else if(om4(pc[i],h)==0)wld.push_back(i);}
    vector<int> f=coef(cen);int m=wld.size();for(int a=0;a<m;a++)for(int b=a+1;b<m;b++)for(int d=b+1;d<m;d++){int i=wld[a],j=wld[b],k=wld[d];int o1=om4(pc[i],pc[j]),o2=om4(pc[j],pc[k]),o3=om4(pc[k],pc[i]);if(o1&&o1==o2&&o2==o3){int t=vadd(vadd(c[i],c[j]),c[k]);worldSum=(worldSum+f[vneg(t)])%3;}}}}
static bool cmdLagcheck(long cnt,unsigned seed);
// ---------- liftscan: projizierte Liste Sbar (N = 2(A'+1)+3 Vektoren in F_3^{A'}), alle Zentralhebungen kappa ----------
// theta_ij = Theta(Sbar ohne {i,j}) aus EINEM Durchlauf ueber die projizierten Nullbloecke; No-full-Hebung <=> s_F(kappa) != 0 fuer jeden vollen projizierten Nullblock F.
// Normierung: kappa = 0 auf Basispositionen (Translationen kappa_i -> kappa_i + phi(qbar_i) erhalten No-full und Theta).
struct TB{unsigned m;int i,j,k;};struct Proj{int N,A;vector<int> c,pc;vector<unsigned> fulls,tris;vector<TB> tbl;vector<vector<int>> th;long nNull;};
static void analyzeProj(const vector<int>&codes,int A,Proj&P){int N=codes.size();P.N=N;P.A=A;P.c=codes;P.pc.assign(N,0);for(int i=0;i<N;i++)P.pc[i]=codes[i]%81;
  vector<vector<int>> W(N,vector<int>(N));vector<unsigned> adj(N,0);for(int i=0;i<N;i++)for(int j=0;j<N;j++){W[i][j]=om4(P.pc[i],P.pc[j]);if(W[i][j])adj[i]|=1u<<j;}
  auto vadd=[&](int x,int y){int s2=0,p=1;for(int k=0;k<A;k++){s2+=(((x/p)%3+(y/p)%3)%3)*p;p*=3;}return s2;};
  P.th.assign(N,vector<int>(N,0));P.fulls.clear();P.tris.clear();P.tbl.clear();P.nNull=0;vector<int> sm(1u<<N,0);
  for(unsigned m=1;m<(1u<<N);m++){int b=__builtin_ctz(m);sm[m]=vadd(sm[m&(m-1)],codes[b]);if(sm[m])continue;P.nNull++;
    int n=__builtin_popcount(m),deg2=0,ne=0;for(int i=0;i<N;i++)if(m>>i&1){int d=__builtin_popcount(adj[i]&m);ne+=d;if(d==2)deg2++;}ne/=2;
    if(ne==0)continue;int tau=0;
    for(int i=0;i<N;i++)if(m>>i&1)for(int j=i+1;j<N;j++)if((m>>j&1)&&W[i][j]){unsigned cm=adj[i]&adj[j]&m;for(int k=j+1;k<N;k++)if((cm>>k&1)&&W[i][j]==W[j][k]&&W[j][k]==W[k][i]){tau++;P.tris.push_back((1u<<i)|(1u<<j)|(1u<<k));}}
    bool nonfull=(ne==3&&deg2==3&&tau==1);if(!nonfull)P.fulls.push_back(m);
    else{int v[3],q=0;for(int i=0;i<N;i++)if((m>>i&1)&&__builtin_popcount(adj[i]&m)==2)v[q++]=i;P.tbl.push_back({m,v[0],v[1],v[2]});}
    tau%=3;if(!tau)continue;int val=(n%2==0)?(3-tau)%3:tau;                 // Beitrag -(-1)^{|B|} tau(B)
    for(int i=0;i<N;i++)if(!(m>>i&1))for(int j=i+1;j<N;j++)if(!(m>>j&1))P.th[i][j]=(P.th[i][j]+val)%3;}}
static bool potentialSolvable(Proj&P){sort(P.tris.begin(),P.tris.end());P.tris.erase(unique(P.tris.begin(),P.tris.end()),P.tris.end());int N=P.N;map<pair<int,int>,int> pid;
  vector<vector<u8>> M;for(unsigned t:P.tris){int v[3],n=0;for(int i=0;i<N;i++)if(t>>i&1)v[n++]=i;for(int a=0;a<3;a++)for(int b=a+1;b<3;b++)if(!pid.count({v[a],v[b]})){int id=pid.size();pid[{v[a],v[b]}]=id;}}
  int C=pid.size()+1;for(unsigned t:P.tris){int v[3],n=0;for(int i=0;i<N;i++)if(t>>i&1)v[n++]=i;vector<u8> row(C,0);row[pid[{v[0],v[1]}]]=1;row[pid[{v[0],v[2]}]]=1;row[pid[{v[1],v[2]}]]=1;row[C-1]=1;M.push_back(row);}
  if(M.empty())return true;vector<int> piv;rref(M,C,piv);for(int p:piv)if(p==C-1)return false;return true;}
struct ScanRes{long lifts,nofull,hits;vector<int> hitKappa;long suppDep=0,Lviol=0,impure=0;vector<int> exKappa,firstNF,impKappa,noKappa;long nonorth=0,cross=0,suppInd=0,twoInd=0,linked=0;vector<int> lkKappa;vector<int> lkDirs;};static int LSTAT=0;
static ScanRes scanLifts(const Proj&P,bool stopAtHit){int N=P.N,A=P.A;ScanRes R{0,0,0,{}};
  // Basispositionen (Rang ueber F_3)
  vector<vector<int>> basis;vector<int> fixedPos;vector<int> freePos;
  for(int i=0;i<N;i++){vector<int> v(A);int t=P.c[i];for(int k=0;k<A;k++){v[k]=t%3;t/=3;}
    for(auto&b:basis){int pv=-1;for(int k=0;k<A;k++)if(b[k]){pv=k;break;}if(v[pv]){int f=(v[pv]*(b[pv]==1?1:2))%3;for(int k=0;k<A;k++)v[k]=((v[k]-f*b[k])%3+3)%3;}}
    bool nz=false;for(int k=0;k<A;k++)nz|=v[k]!=0;if(nz){basis.push_back(v);fixedPos.push_back(i);}else freePos.push_back(i);}
  int mfree=freePos.size();long total=1;for(int i=0;i<mfree;i++)total*=3;vector<int> kap(N,0);
  for(long t=0;t<total;t++){long tt=t;unsigned M1=0,M2=0;bool ok=true;for(int a=0;a<mfree;a++){int d=tt%3;tt/=3;int p=freePos[a];kap[p]=d;if(d==1)M1|=1u<<p;else if(d==2)M2|=1u<<p;else if(P.c[p]==0){ok=false;}}
    if(!ok)continue;R.lifts++;for(unsigned F:P.fulls){int sF=(__builtin_popcount(F&M1)+2*__builtin_popcount(F&M2))%3;if(sF==0){ok=false;break;}}
    if(!ok)continue;R.nofull++;if(R.firstNF.empty())R.firstNF=kap;int Q=0;for(int a=0;a<mfree;a++){int i=freePos[a];if(!kap[i])continue;for(int b2=a+1;b2<mfree;b2++){int j=freePos[b2];if(kap[j])Q+=P.th[min(i,j)][max(i,j)]*kap[i]*kap[j];}}
    if(LSTAT){map<array<int,3>,int> mu;for(const TB&b:P.tbl){int sB=(__builtin_popcount(b.m&M1)+2*__builtin_popcount(b.m&M2))%3;if(sB)continue;int n=__builtin_popcount(b.m);auto&v=mu[{b.i,b.j,b.k}];v=(v+((n%2==0)?2:1))%3;}
      bool anyDep=false,viol=false,imp=false;map<pair<int,int>,set<int>> ed;
      auto lineOf=[&](int c){int d=neg4(c);return min(c,d);};
      for(auto&kv:mu)if(kv.second){auto&T=kv.first;int ps=add4(add4(P.pc[T[0]],P.pc[T[1]]),P.pc[T[2]]);if(ps){int L=lineOf(ps);ed[{T[0],T[1]}].insert(L);ed[{T[1],T[2]}].insert(L);ed[{T[0],T[2]}].insert(L);}}
      for(auto&e:ed)if(e.second.size()>1)imp=true;
      for(auto&kv:mu)if(kv.second){auto&T=kv.first;int ps=add4(add4(P.pc[T[0]],P.pc[T[1]]),P.pc[T[2]]);if(ps==0){anyDep=true;set<int> D;pair<int,int> es[3]={{T[0],T[1]},{T[1],T[2]},{T[0],T[2]}};for(auto&e:es)if(ed.count(e))for(int L:ed[e])D.insert(L);if(D.size()>1)viol=true;}}
      {vector<pair<int,array<int,3>>> ind;for(auto&kv:mu)if(kv.second){auto&T=kv.first;int ps=add4(add4(P.pc[T[0]],P.pc[T[1]]),P.pc[T[2]]);if(ps)ind.push_back({ps,T});}
        if(!ind.empty())R.suppInd++;if(ind.size()>=2)R.twoInd++;bool no=false,cr=false;for(size_t u1=0;u1<ind.size()&&!cr;u1++)for(size_t u2=u1+1;u2<ind.size();u2++)if(om4(ind[u1].first,ind[u2].first)){no=true;int sh=0;for(int a1:ind[u1].second)for(int a2:ind[u2].second)if(a1==a2)sh++;if(sh==1){cr=true;break;}}
        if(no){R.nonorth++;if(R.noKappa.empty())R.noKappa=kap;}if(cr)R.cross++;
        {bool lk=false;for(size_t u1=0;u1<ind.size()&&!lk;u1++)for(size_t u2=u1+1;u2<ind.size();u2++){int h1=lineOf(ind[u1].first),h2=lineOf(ind[u2].first);if(h1==h2)continue;bool comp=false;
            for(int a1:ind[u1].second)for(int a2:ind[u2].second)if(P.pc[a1]==P.pc[a2])comp=true;
            if(!comp&&om4(h1,h2)==0){for(int a1:ind[u1].second)if(lineOf(P.pc[a1])==h2)comp=true;for(int a2:ind[u2].second)if(lineOf(P.pc[a2])==h1)comp=true;}
            if(!comp){lk=true;break;}}
          if(lk){R.linked++;if(R.lkKappa.empty()){R.lkKappa=kap;set<int> D;for(auto&q:ind)D.insert(lineOf(q.first));R.lkDirs.assign(D.begin(),D.end());}}}}
      if(anyDep)R.suppDep++;if(viol){R.Lviol++;if(R.exKappa.empty())R.exKappa=kap;}if(imp){R.impure++;if(R.impKappa.empty())R.impKappa=kap;}}
    if(Q%3){R.hits++;if(R.hitKappa.empty())R.hitKappa=kap;if(stopAtHit)break;}}
  return R;}
static vector<vector<int>> liftList(const Proj&P,const vector<int>&kap){vector<vector<int>> S;for(int i=0;i<P.N;i++){vector<int> v(P.A+1);int t=P.c[i];for(int k=0;k<P.A;k++){v[k]=t%3;t/=3;}v[P.A]=kap[i];S.push_back(v);}return S;}
static bool cmdLiftcheck(){if(RW.empty())cmdWeights(nullptr);vector<vector<int>> S=builtin("A");vector<int> codes,kap;for(auto&v:S){int c=0;for(int k=3;k>=0;k--)c=c*3+v[k];codes.push_back(c);kap.push_back(v[4]);}
  Proj P;analyzeProj(codes,4,P);int Q=0;for(int i=0;i<P.N;i++)for(int j=i+1;j<P.N;j++)Q+=P.th[i][j]*kap[i]*kap[j];Q%=3;
  bool nf=true;for(unsigned F:P.fulls){int s=0;for(int i=0;i<P.N;i++)if(F>>i&1)s+=kap[i];if(s%3==0)nf=false;}
  ScanRes R=scanLifts(P,false);printf("Liste A projiziert: P-Nullbloecke=%ld, volle=%zu, tatsaechliche Hebung No-full: %s, Q_theta(kappa)=%d | normierte Hebungen=%ld, davon No-full=%ld, Treffer Q!=0: %ld\n",P.nNull,P.fulls.size(),nf?"ja":"NEIN",Q,R.lifts,R.nofull,R.hits);
  // Gegenprobe Q_theta gegen listcheck auf Zufallshebungen
  mt19937 rng(5);int bad=0;for(int it=0;it<6;it++){vector<int> k2(P.N);for(int i=0;i<P.N;i++){k2[i]=rng()%3;if(codes[i]==0&&k2[i]==0)k2[i]=1;}int q=0;for(int i=0;i<P.N;i++)for(int j=i+1;j<P.N;j++)q+=P.th[i][j]*k2[i]*k2[j];q%=3;LRes L=listcheck(liftList(P,k2),false);if(L.theta!=q)bad++;}
  printf("Gegenprobe Q_theta(kappa) = Theta(S(kappa)) auf 6 Zufallshebungen: Verstoesse=%d\n",bad);return nf&&Q==0&&R.hits==0&&bad==0;}
static bool cmdLiftscan(int A,long cnt,unsigned seed,int maxFull,int mut=0){if(RW.empty())cmdWeights(nullptr);mt19937 rng(seed);int N=2*(A+1)+3;long nScan=0,nSkip=0,nNonEmpty=0,nNontriv=0,nHits=0,sumNofull=0,nUnsolv=0,nUnsolvAll=0,sSupp=0,sL=0,sImp=0,sNo=0,sCr=0,nCF=0;int shownN=0;int bad=0,shown=0,shownI=0;
  vector<int> nzP;for(int x=1;x<81;x++)nzP.push_back(x);
  for(long it=0;it<cnt;it++){int x,y;do{x=1+rng()%80;y=1+rng()%80;}while(!om4(x,y));if(mut){x=1;y=9;}vector<int> Hs;for(int h=1;h<81;h++)if(!om4(h,x)&&!om4(h,y))Hs.push_back(h);
    int w=neg4(add4(x,y));vector<int> PiV={x,y,w,neg4(x),neg4(y),neg4(w),add4(x,neg4(y)),add4(y,neg4(x))};vector<int> supp;
    if(rng()%10<8){supp={x,y,w};}else{supp={x,y};}
    int nPi=rng()%3;for(int i=0;i<nPi;i++)supp.push_back(PiV[rng()%8]);int nH=1+rng()%3;for(int i=0;i<nH;i++)supp.push_back(Hs[rng()%8]);
    int nMix=rng()%5;for(int i=0;i<nMix;i++)supp.push_back(add4(PiV[rng()%8],Hs[rng()%8]));int nR=rng()%2;for(int i=0;i<nR;i++)supp.push_back(1+rng()%80);
    vector<int> codes;int n0=(rng()%20<10)?0:((rng()%20<14)?1:2);for(int i=0;i<n0;i++)codes.push_back(0);
    for(int v:supp)if((int)codes.size()<N)codes.push_back(v);while((int)codes.size()<N)codes.push_back(supp[rng()%supp.size()]);
    if(A==5){for(auto&c:codes){int rad=(rng()%10<6)?0:(1+rng()%2);c+=81*rad;}for(auto&c:codes)if(c==0)c=81*(1+rng()%2);}
    if(mut>0){vector<vector<int>> B0=builtin(A==4?"A":"B");codes.clear();for(auto&v:B0){int c=0;for(int k=A-1;k>=0;k--)c=c*3+v[k];codes.push_back(c);}
      int nm=1+rng()%max(1,mut);for(int q=0;q<nm;q++){int pos=rng()%N;int nv;int typ=rng()%4;if(typ==0)nv=PiV[rng()%8];else if(typ==1)nv=Hs[rng()%8];else if(typ==2)nv=add4(PiV[rng()%8],Hs[rng()%8]);else nv=1+rng()%80;
        if(typ==3&&rng()%6==0)nv=0;if(A==5){int rad=(rng()%10<6)?0:(1+rng()%2);nv+=81*rad;if(nv==0)nv=81*(1+rng()%2);}codes[pos]=nv;}
      if(A==4){/* x,y der Mutation auf Pi = <e1,f1> legen */}}
    if(mut==-3){codes.clear();vector<int> pl={1,9,20,23,55,6,27,15,36,29,16};for(int v:pl)codes.push_back(v);vector<int> pool={1,9,20,23,55,42,6,27,57,15,36,29,16,33,3,54,23,55,1,20,9,58,32};
      while((int)codes.size()<N){int nv=(rng()%12<11)?pool[rng()%pool.size()]:(int)(1+rng()%80);codes.push_back(nv);}
      if(A>4){int RN=1;for(int q=4;q<A;q++)RN*=3;for(auto&c:codes){int rad=(rng()%10<4)?0:(int)(rng()%RN);c=c%81+81*rad;}}}
    else if(mut==-2){codes.clear();vector<int> pl={1,9,20,23,55};for(int v:pl)codes.push_back(v);vector<int> pool={1,9,20,23,55,42,6,27,57,15,36,29,16,33,3,54,1,9,20,23,55,6,27,15,36,29,16};
      while((int)codes.size()<N){int typ=rng()%12;int nv;if(typ<10)nv=pool[rng()%pool.size()];else nv=1+rng()%80;codes.push_back(nv);}
      if(A>4){int RN=1;for(int q=4;q<A;q++)RN*=3;for(auto&c:codes){int rad=(rng()%10<5)?0:(int)(rng()%RN);c=c%81+81*rad;}}}
    else if(mut<0){codes.clear();vector<int> pl={1,9,23,47,6,54};for(int v:pl)codes.push_back(v);int nz=1+rng()%2;for(int q=0;q<nz;q++)codes.push_back(0);
      vector<int> pool={1,9,20,2,18,10,23,47,26,50,3,6,27,54,30,60,33,57,12,15,36,45,21,24,48,74};
      while((int)codes.size()<N){int typ=rng()%10;int nv;if(typ<6)nv=pool[rng()%pool.size()];else if(typ<8)nv=pl[rng()%pl.size()];else nv=1+rng()%80;codes.push_back(nv);}
      if(A==5){for(auto&c:codes){int rad=(rng()%10<5)?0:(1+rng()%2);c=c%81+81*rad;}for(auto&c:codes)if(c==0)c=81*(1+rng()%2);}}
    Proj P;analyzeProj(codes,A,P);nScan++;if((int)P.fulls.size()>maxFull){nSkip++;continue;}
    ScanRes R=scanLifts(P,true);sSupp+=R.suppDep;sL+=R.Lviol;sImp+=R.impure;{bool cf=true;for(int c:codes)if(c%81==0)cf=false;if(cf&&R.nofull>0)nCF++;if(cf){sNo+=R.nonorth;sCr+=R.cross;if(R.nonorth&&shownN<3){shownN++;printf("  ZWEI NICHTORTHOGONALE WELTEN (zentralfrei): Codes:");for(int c:codes)printf(" %d",c);printf(" | kappa:");for(int q:R.noKappa)printf(" %d",q);printf("\n");}}}if(R.impure&&shownI<3){shownI++;printf("  UNREINE KANTE: Codes:");for(int c:codes)printf(" %d",c);printf(" | kappa:");for(int q:R.impKappa)printf(" %d",q);printf("\n");}if(R.Lviol&&shown<3){shown++;printf("  (L)-VERLETZUNG: Codes:");for(int c:codes)printf(" %d",c);printf(" | kappa:");for(int q:R.exKappa)printf(" %d",q);printf("\n");}if(R.nofull>0){nNonEmpty++;sumNofull+=R.nofull;bool nzth=false;for(auto&r:P.th)for(int v:r)if(v)nzth=true;if(nzth)nNontriv++;if(!potentialSolvable(P)){nUnsolvAll++;if(nzth)nUnsolv++;printf("  POTENTIAL UNLOESBAR bei No-full-hebbarer Liste (it=%ld, Q_theta %s): Codes:",it,nzth?"!=0":"==0");for(int c:codes)printf(" %d",c);printf("\n");}}
    if(R.hits){nHits++;printf("TREFFER (it=%ld): Sbar-Codes:",it);for(int c:codes)printf(" %d",c);printf(" | kappa:");for(int k:R.hitKappa)printf(" %d",k);printf("\n");
      LRes L=listcheck(liftList(P,R.hitKappa),false);printf("  Gegenprobe listcheck: (N)=%s voll=%ld Theta=%d Theta_dep=%d Theta_indep=%d muAgree=%d\n",L.N?"ja":"NEIN",L.nFull,L.theta,L.thDep,L.thInd,(int)L.muAgree);if(!(L.N&&L.theta))bad++;fflush(stdout);}
    if((it+1)%500==0){printf("  [Fortschritt %ld] mitNoFull=%ld nichttrivial=%ld NoFullHebungen=%ld PotentialUnloesbar=%ld TREFFER=%ld\n",it+1,nNonEmpty,nNontriv,sumNofull,nUnsolvAll,nHits);fflush(stdout);}}
  printf("liftscan A'=%d (N=%d): gescannt=%ld, uebersprungen(|F|>%d)=%ld, mit No-full-Hebung=%ld (davon Q_theta nicht identisch 0: %ld), No-full-Hebungen gesamt(bis Abbruch)=%ld, Potentialsystem unloesbar (unter den No-full-hebbaren)=%ld (davon Q_theta!=0: %ld), TREFFER=%ld, inkonsistente Treffer=%d\n",A,N,nScan,maxFull,nSkip,nNonEmpty,nNontriv,sumNofull,nUnsolvAll,nUnsolv,nHits,bad);
  if(LSTAT)printf("  Zweiwelten-Statistik (nur zentralfreie Listen): No-full-hebbare zentralfreie Listen=%ld, Hebungen mit zwei gestuetzten unabh. Tripeln nichtorthogonaler Richtungen=%ld, davon mit genau einer gemeinsamen Ecke=%ld\n",nCF,sNo,sCr);
  if(LSTAT)printf("  (L)-Statistik ueber No-full-Hebungen: mit gestuetztem P-abhaengigem Kern=%ld, (L)-Verletzungen=%ld, Hebungen mit richtungsunreiner Kante=%ld\n",sSupp,sL,sImp);return true;}

// xlift: gegebene P-Wertemenge X (Codes) + alle Einzel-Ergaenzungen (r=1) bzw. Zufalls-Ergaenzungen (r>=2): Potential, No-full-Hebungen, Treffer
static bool cmdXlift(int A,vector<int> X,long samples,unsigned seed){int N=2*(A+1)+3;int k=N-(int)X.size();if(k<0){printf("zu viele Werte\n");return false;}mt19937 rng(seed);int VN=1;for(int i=0;i<A;i++)VN*=3;
  long nTot=0,nUnsolv=0,nLiftable=0,nLiftUnsolv=0,nHits=0,sumNF=0;
  auto runOne=[&](vector<int> codes){Proj P;analyzeProj(codes,A,P);nTot++;bool ps=potentialSolvable(P);if(!ps)nUnsolv++;ScanRes R=scanLifts(P,true);if(R.nofull>0){nLiftable++;sumNF+=R.nofull;if(!ps){nLiftUnsolv++;printf("  UNLOESBAR + No-full-hebbar: volle Bloecke=%zu, No-full-Hebungen>=%ld, Treffer=%ld | Codes:",P.fulls.size(),R.nofull,R.hits);for(int c:codes)printf(" %d",c);printf("\n");}}
    if(R.hits){nHits++;printf("  TREFFER: Codes:");for(int c:codes)printf(" %d",c);printf(" | kappa:");for(int q:R.hitKappa)printf(" %d",q);printf("\n");if(RW.empty())cmdWeights(nullptr);LRes L=listcheck(liftList(P,R.hitKappa),false);printf("    Gegenprobe: (N)=%s voll=%ld Theta=%d dep=%d indep=%d\n",L.N?"ja":"NEIN",L.nFull,L.theta,L.thDep,L.thInd);fflush(stdout);}};
  if(k==0){runOne(X);}
  else if(k==1&&A==4){for(int e=0;e<VN;e++){vector<int> c=X;c.push_back(e);runOne(c);}}
  else{for(long it=0;it<samples;it++){vector<int> c=X;if(A>4)for(auto&v:c)v=v%81+81*((rng()%3==0)?(rng()%3):0)*1; for(int j=0;j<k;j++){int e;int typ=rng()%3;if(typ==0)e=X[rng()%X.size()]%81;else e=rng()%81;if(A>4){int rad=rng()%3;e+=81*rad;if(e==0)e=81;}c.push_back(e);}runOne(c);}}
  printf("xlift A'=%d N=%d |X|=%zu: Listen=%ld, Potential unloesbar=%ld, No-full-hebbar=%ld (davon unloesbar: %ld), No-full-Hebungen(bis Abbruch)=%ld, TREFFER=%ld\n",A,N,X.size(),nTot,nUnsolv,nLiftable,nLiftUnsolv,sumNF,nHits);return true;}

static bool cmdLagcheck(long cnt,unsigned seed){if(RW.empty())cmdWeights(nullptr);int bad=0,nChecked=0,nGen=0,nGenBad=0;mt19937 rng(seed);
  for(string nm:{"A","B"}){auto S=builtin(nm);LRes L=listcheck(S,false);int ls,ws;lagWorld(S,ls,ws);nChecked++;if(!(L.N&&L.theta==L.commSum&&L.commSum==ls&&ws==L.theta))bad++;}
  vector<vector<int>> B0=builtin("A");for(long it=0;it<cnt;it++){vector<int> codes;for(auto&v:B0){int c=0;for(int k=3;k>=0;k--)c=c*3+v[k];codes.push_back(c);}int nm=1+rng()%3;for(int q=0;q<nm;q++)codes[rng()%13]=rng()%81;
    Proj P;analyzeProj(codes,4,P);ScanRes R=scanLifts(P,false);if(R.firstNF.empty())continue;auto S=liftList(P,R.firstNF);bool zero=false;for(auto&v:S){bool nz=false;for(int x:v)nz|=x!=0;if(!nz)zero=true;}if(zero)continue;
    LRes L=listcheck(S,false);int ls,ws;lagWorld(S,ls,ws);nChecked++;if(!(L.N&&L.theta==L.commSum&&L.commSum==ls&&ws==L.theta))bad++;}
  for(int it=0;it<12;it++){int A=5,N=13;vector<vector<int>> S;while((int)S.size()<N){vector<int> v(A);bool nz=false;for(int k=0;k<A;k++){v[k]=rng()%3;nz|=v[k]!=0;}if(nz)S.push_back(v);}LRes L=listcheck(S,false);int ls,ws;lagWorld(S,ls,ws);nGen++;if(!(L.theta==(L.commSum+L.fullCorr)%3&&L.commSum==ls))nGenBad++;}
  printf("Satz 5: No-full-Listen geprueft=%d (Theta = kommutierende Summe = Lagrange-Summe = Weltsumme), Verstoesse=%d | beliebige Listen=%d (Theta = komm. Summe + Vollblock-Korrektur; komm. Summe = Lagrange-Summe), Verstoesse=%d\n",nChecked,bad,nGen,nGenBad);return bad==0&&nGenBad==0;}
// obstruct: minimale P-Ebenen-Obstruktionsmengen per randomisierter Schrumpfsuche
static bool solvableOn(const vector<char>&in){map<pair<int,int>,int> e2;vector<array<int,3>> rows;for(auto&t:TRI)if(in[t.x]&&in[t.y]&&in[t.z]){int e[3];pair<int,int> ps[3]={{t.x,t.y},{t.y,t.z},{t.x,t.z}};for(int k=0;k<3;k++){auto it=e2.find(ps[k]);if(it==e2.end()){int id=e2.size();e2[ps[k]]=id;e[k]=id;}else e[k]=it->second;}rows.push_back({e[0],e[1],e[2]});}
  int C=e2.size()+1,R=rows.size();if(!R)return true;vector<vector<u8>> M(R,vector<u8>(C,0));for(int r=0;r<R;r++){for(int k=0;k<3;k++)M[r][rows[r][k]]=1;M[r][C-1]=1;}vector<int> piv;rref(M,C,piv);for(int p:piv)if(p==C-1)return false;return true;}
static bool cmdObstruct(int runs,unsigned seed){buildP();mt19937 rng(seed);int best=99;for(int run=0;run<runs;run++){vector<char> in(81,1);in[0]=0;int sz=80,chunk=10;
    while(chunk>=1){vector<int> cur;for(int v=1;v<81;v++)if(in[v])cur.push_back(v);shuffle(cur.begin(),cur.end(),rng);bool any=false;for(size_t q=0;q+chunk<=cur.size();q+=chunk){vector<char> t=in;for(int k=0;k<chunk;k++)t[cur[q+k]]=0;if(!solvableOn(t)){in=t;sz-=chunk;any=true;break;}}if(!any)chunk=(chunk>1)?chunk/2:0;}
    bool ch=true;while(ch){ch=false;vector<int> cur;for(int v=1;v<81;v++)if(in[v])cur.push_back(v);shuffle(cur.begin(),cur.end(),rng);for(int v:cur){in[v]=0;if(!solvableOn(in)){sz--;ch=true;}else in[v]=1;}}
    int nd=0,ni=0;for(auto&t:TRI)if(in[t.x]&&in[t.y]&&in[t.z]){if(t.dep)nd++;else ni++;}printf("Lauf %d: |X|=%d (abhaengige Dreiecke=%d, unabhaengige=%d) X:",run,sz,nd,ni);for(int v=1;v<81;v++)if(in[v])printf(" %d",v);printf("\n");fflush(stdout);best=min(best,sz);}
  printf("kleinste gefundene Obstruktionsmenge: %d Werte\n",best);return true;}
static bool cmdObstCheck(){buildP();vector<char> in(81,0);for(int v:{3,5,14,20,29,31,51,58,62,67,68,71})in[v]=1;bool uns=!solvableOn(in);bool minimal=true;for(int v=1;v<81;v++)if(in[v]){in[v]=0;if(!solvableOn(in))minimal=false;in[v]=1;}
  printf("X12 = {3,5,14,20,29,31,51,58,62,67,68,71}: Potentialsystem %s, 1-minimal: %s\n",uns?"UNLOESBAR":"loesbar",minimal?"ja":"nein");return uns&&minimal;}

// loctest: lokalisierte universelle Systeme: R'(abh.)=1, R'(unabh.)=0 ausser auf einer "freien" Klasse unabhaengiger Dreiecke (bzgl. Linearform l = Koordinate a1 bzw. Paar)
static bool cmdLoctest(){buildP();int T=TRI.size();auto ell=[&](int x){return co(x,0);};auto ell2=[&](int x){return co(x,1);};
  struct Var{const char*name;function<bool(const Tri&)> freeT;};
  vector<Var> vs={{"frei: l(t)=0",[&](const Tri&t){return ell(t.t)==0;}},{"frei: l(t)!=0",[&](const Tri&t){return ell(t.t)!=0;}},
    {"frei: eine Ecke mit l=0",[&](const Tri&t){return ell(t.x)==0||ell(t.y)==0||ell(t.z)==0;}},{"frei: keine Ecke mit l=0",[&](const Tri&t){return !(ell(t.x)==0||ell(t.y)==0||ell(t.z)==0);}},
    {"frei: l(t)=0 und l2(t)=0",[&](const Tri&t){return ell(t.t)==0&&ell2(t.t)==0;}},{"frei: alle Ecken l!=0 und l(t)!=0",[&](const Tri&t){return ell(t.x)&&ell(t.y)&&ell(t.z)&&ell(t.t);}},
    {"frei: l-Werte der Ecken nicht alle gleich",[&](const Tri&t){return !(ell(t.x)==ell(t.y)&&ell(t.y)==ell(t.z));}},{"frei: l-Werte der Ecken alle gleich",[&](const Tri&t){return (ell(t.x)==ell(t.y)&&ell(t.y)==ell(t.z));}}};
  for(auto&v:vs){vector<int> rows,rhs(T,0);int nfree=0;for(int i=0;i<T;i++){if(TRI[i].dep){rows.push_back(i);rhs[i]=1;}else if(v.freeT(TRI[i]))nfree++;else rows.push_back(i);}
    Sol s2=solveSys(rows,{},rhs);printf("%-45s freie unabh. Dreiecke=%d, Zeilen=%zu: %s (Rang %d)\n",v.name,nfree,rows.size(),s2.consistent?"LOESBAR":"inkonsistent",s2.rank);fflush(stdout);}
  return true;}

// dirmin: minimale "schlechte" Richtungsmengen D: System {R'=1 auf allen abh. Dreiecken, R'=0 auf unabh. Dreiecken mit Richtung in D} inkonsistent
static int lineRep(int c){int d=neg4(c);return min(c,d);}
static bool dirBad(const set<int>&D){buildP();int T=TRI.size();vector<int> rows,rhs(T,0);for(int i=0;i<T;i++){if(TRI[i].dep){rows.push_back(i);rhs[i]=1;}else if(D.count(lineRep(TRI[i].t)))rows.push_back(i);}Sol s2=solveSys(rows,{},rhs);return !s2.consistent;}
// ---------- Richtungsmengen: Zertifikate ----------
// dirStatus: 1 = gut (Loesung gefunden UND durch direkte Auswertung aller Dreiecke bestaetigt), 0 = schlecht (System inkonsistent), -1 = Zertifikatspruefung fehlgeschlagen
static vector<int> LASTCERT;static vector<long> DC_ORB,DC_MINBAD,DD_CAND,DD_IN;static long DD_BAD=-1;static bool DD_DONE=false;
static int dirStatus(const set<int>&D){buildP();int T=TRI.size();vector<int> rows,rhs(T,0);for(int i=0;i<T;i++){if(TRI[i].dep){rows.push_back(i);rhs[i]=1;}else if(D.count(lineRep(TRI[i].t)))rows.push_back(i);}
  Sol s2=solveSys(rows,{},rhs);if(!s2.consistent)return 0;
  for(const Tri&t:TRI){int v=(s2.x[eid(t.x,t.y)]+s2.x[eid(t.y,t.z)]+s2.x[eid(t.x,t.z)])%3;if(t.dep){if(v!=1)return -1;}else if(D.count(lineRep(t.t))&&v!=0)return -1;}LASTCERT=s2.x;return 1;}
// farkas: Unloesbarkeitszertifikat lambda (Zeilenkombination mit lambda^T M = 0 und Summe der abhaengigen Koeffizienten = 1), unabhaengig nachgerechnet
static bool farkas(const set<int>&D){buildP();int T=TRI.size(),E=EDG.size();vector<int> rows;for(int i=0;i<T;i++){if(TRI[i].dep||D.count(lineRep(TRI[i].t)))rows.push_back(i);}int R=rows.size(),C=R+1;
  vector<vector<u8>> A(E+1,vector<u8>(C,0));for(int r=0;r<R;r++){const Tri&t=TRI[rows[r]];A[eid(t.x,t.y)][r]=1;A[eid(t.y,t.z)][r]=1;A[eid(t.x,t.z)][r]=1;if(t.dep)A[E][r]=1;}A[E][C-1]=1;
  vector<int> piv;rref(A,C,piv);for(int p:piv)if(p==C-1)return false;vector<int> lam(R,0);for(size_t i=0;i<piv.size();i++)lam[piv[i]]=A[i][C-1];
  vector<int> acc(E,0);int sd=0;for(int r=0;r<R;r++)if(lam[r]){const Tri&t=TRI[rows[r]];acc[eid(t.x,t.y)]+=lam[r];acc[eid(t.y,t.z)]+=lam[r];acc[eid(t.x,t.z)]+=lam[r];if(t.dep)sd+=lam[r];}
  for(int e=0;e<E;e++)if(acc[e]%3)return false;return sd%3==1;}

static bool cmdDirmin(unsigned seed,vector<int> start){buildP();mt19937 rng(seed);set<int> D;if(start.empty()){for(int x=1;x<81;x++)D.insert(lineRep(x));}else for(int v:start)D.insert(v);
  vector<int> order(D.begin(),D.end());shuffle(order.begin(),order.end(),rng);printf("Start |D|=%zu\n",D.size());fflush(stdout);
  for(int h:order){set<int> D2=D;D2.erase(h);if(dirBad(D2)){D=D2;printf("  entfernt %d -> |D|=%zu\n",h,D.size());}else printf("  %d ist noetig\n",h);fflush(stdout);}
  printf("minimale schlechte Richtungsmenge |D|=%zu:",D.size());for(int h:D)printf(" %d",h);printf("\n");return true;}

// dirmax: maximale "gute" Richtungsmengen (Start: Hyperebene x0^perp), gierig erweitert
static bool cmdDirmax(unsigned seed,int x0){buildP();mt19937 rng(seed);set<int> D;vector<int> rest;for(int x=1;x<81;x++){int L=lineRep(x);if(om4(x,x0)==0)D.insert(L);}
  for(int x=1;x<81;x++){int L=lineRep(x);if(!D.count(L)&&find(rest.begin(),rest.end(),L)==rest.end())rest.push_back(L);}shuffle(rest.begin(),rest.end(),rng);
  printf("Start (x0=%d): |D|=%zu gut? %s\n",x0,D.size(),dirBad(D)?"NEIN":"ja");fflush(stdout);
  for(int h:rest){set<int> D2=D;D2.insert(h);if(!dirBad(D2)){D=D2;printf("  hinzugefuegt %d -> |D|=%zu\n",h,D.size());}else printf("  %d macht schlecht\n",h);fflush(stdout);}
  printf("maximale gute Richtungsmenge |D|=%zu; Komplement (Traeger der Ladung):",D.size());for(int x=1;x<81;x++){int L=lineRep(x);if(L==x&&!D.count(L))printf(" %d",L);}printf("\n");return true;}

// hyperplane: Lokalisierungszertifikat R'_{x0}: Kantensumme 1 auf allen 720 abh. Dreiecken, 0 auf allen unabh. Dreiecken mit Richtung senkrecht zu x0
static vector<int> RH;static bool cmdHyperplane(int x0,const char*out){buildP();int T=TRI.size();vector<int> rows,rhs(T,0);int nz=0;for(int i=0;i<T;i++){if(TRI[i].dep){rows.push_back(i);rhs[i]=1;}else if(om4(TRI[i].t,x0)==0){rows.push_back(i);nz++;}}
  Sol s2=solveSys(rows,{},rhs);printf("Lokalisierungssystem x0=%d: Zeilen=%zu (720 abh. + %d unabh. mit Richtung in x0^perp), Rang=%d, %s\n",x0,rows.size(),nz,s2.rank,s2.consistent?"LOESBAR":"INKONSISTENT");if(!s2.consistent)return false;RH=s2.x;
  int badD=0,badI=0;for(const Tri&t:TRI){int v=(RH[eid(t.x,t.y)]+RH[eid(t.y,t.z)]+RH[eid(t.x,t.z)])%3;if(t.dep){if(v!=1)badD++;}else if(om4(t.t,x0)==0&&v!=0)badI++;}
  printf("Auswertung: Verstoesse abhaengig(!=1)=%d, unabhaengig mit Richtung in x0^perp (!=0)=%d\n",badD,badI);
  if(out){FILE*f=fopen(out,"w");for(size_t e=0;e<EDG.size();e++)fprintf(f,"%d %d %d\n",EDG[e].first,EDG[e].second,RH[e]);fclose(f);}
  return badD==0&&badI==0&&nz==1872;}


// dirclass kmax: EXAKTE Klassifikation kleiner Richtungsmengen bis auf Sp_4(3). Eine Richtungsmenge D heisst gut, wenn es P-Kantengewichte mit Summe 1 auf allen 720 P-abhaengigen
// und Summe 0 auf allen P-unabhaengigen balancierten Dreiecken mit Richtung in D gibt (dirBad = unloesbar). Gut ist abwaerts abgeschlossen; gesucht: minimale schlechte Mengen.
static bool cmdDirclass(int kmax){buildP();DC_ORB.clear();DC_MINBAD.clear();vector<int> pts;for(int x=1;x<81;x++)if(lineRep(x)==x)pts.push_back(x);map<int,int> pidx;for(int i=0;i<40;i++)pidx[pts[i]]=i;
  typedef array<unsigned char,40> Perm;vector<Perm> gens;for(int v:pts){Perm g;for(int i=0;i<40;i++){int x=pts[i];int o=om4(x,v);int y=x;if(o==1)y=add4(x,v);else if(o==2)y=add4(x,neg4(v));g[i]=pidx[lineRep(y)];}gens.push_back(g);}
  set<Perm> seen;vector<Perm> G;Perm id;for(int i=0;i<40;i++)id[i]=i;seen.insert(id);G.push_back(id);for(size_t q=0;q<G.size();q++){for(auto&g:gens){Perm h;for(int i=0;i<40;i++)h[i]=g[G[q][i]];if(seen.insert(h).second)G.push_back(h);}}
  printf("Gruppe auf den 40 Richtungen: Ordnung %zu (erwartet 25920)\n",G.size());if(G.size()!=25920)return false;
  auto canon=[&](unsigned long long m){int p[16],k=0;for(int i=0;i<40;i++)if(m>>i&1)p[k++]=i;unsigned long long best=~0ULL;for(auto&g:G){unsigned long long mm=0;for(int j=0;j<k;j++)mm|=1ULL<<g[p[j]];if(mm<best)best=mm;}return best;};
  auto toSet=[&](unsigned long long m){set<int> D;for(int i=0;i<40;i++)if(m>>i&1)D.insert(pts[i]);return D;};
  set<unsigned long long> good={0ULL};bool ok=true;
  for(int k=1;k<=kmax;k++){set<unsigned long long> cand;for(unsigned long long R:good)for(int p=0;p<40;p++)if(!(R>>p&1))cand.insert(canon(R|(1ULL<<p)));
    set<unsigned long long> ngood;vector<unsigned long long> minbad;long skipped=0;
    for(unsigned long long m:cand){bool sub=true;if(k>1){for(int p=0;p<40&&sub;p++)if(m>>p&1){if(!good.count(canon(m&~(1ULL<<p))))sub=false;}}if(!sub){skipped++;continue;}
      int st=dirStatus(toSet(m));if(st<0){printf("FEHLER: Zertifikatspruefung\n");return false;}if(st==0){if(!farkas(toSet(m))){printf("FEHLER: Farkas-Zertifikat\n");return false;}minbad.push_back(m);}else ngood.insert(m);}
    printf("k=%d: Bahnen mit lauter guten (k-1)-Teilmengen=%zu, davon gut=%zu, minimal schlecht=%zu (verworfen wegen schlechter Teilmenge: %ld)\n",k,ngood.size()+minbad.size(),ngood.size(),minbad.size(),skipped);DC_ORB.push_back(ngood.size()+minbad.size());DC_MINBAD.push_back(minbad.size());
    for(size_t q=0;q<minbad.size()&&q<6;q++){printf("   minimal schlecht:");for(int i=0;i<40;i++)if(minbad[q]>>i&1)printf(" %d",pts[i]);printf("\n");}fflush(stdout);
    good=ngood;if(good.empty())break;}
  return ok;}



// dcompat sek [zustand] [log]: Familie DD der vertraeglichen Richtungsmengen, bahnweise (Sp_4(3)), fortsetzbar mit Zeitbudget.
// D in DD :<=> es gibt je Richtung h in D ein balanciertes P-unabhaengiges P-Dreieck T_h der Richtung h mit: fuer h != h' gilt
//   omega(h,h') != 0: T_h und T_h' haben einen gemeinsamen P-Vektor;   omega(h,h') = 0: gemeinsamer P-Vektor ODER T_h enthaelt einen Vektor der Geraden h' ODER T_h' einen der Geraden h.
// (P-Ebenen-Folgerung aus Lemma C: zentralfrei + No-full; je zwei Dreiecksbloecke schneiden sich.) DD ist abwaerts abgeschlossen. Jede Menge in DD wird auf "gut" geprueft (Zertifikat ausgewertet).
static bool cmdDcompat(int budget,const char*stf,const char*logf,const char*dumpf=nullptr,const char*certf=nullptr){buildP();auto t0=chrono::steady_clock::now();auto elapsed=[&](){return chrono::duration<double>(chrono::steady_clock::now()-t0).count();};
  vector<int> pts;for(int x=1;x<81;x++)if(lineRep(x)==x)pts.push_back(x);map<int,int> pidx;for(int i=0;i<40;i++)pidx[pts[i]]=i;
  typedef array<unsigned char,40> Perm;vector<Perm> gens;for(int v:pts){Perm g;for(int i=0;i<40;i++){int x=pts[i];int o=om4(x,v);int y=x;if(o==1)y=add4(x,v);else if(o==2)y=add4(x,neg4(v));g[i]=pidx[lineRep(y)];}gens.push_back(g);}
  set<Perm> seen;vector<Perm> G;Perm id;for(int i=0;i<40;i++)id[i]=i;seen.insert(id);G.push_back(id);for(size_t q=0;q<G.size();q++){for(auto&g:gens){Perm h;for(int i=0;i<40;i++)h[i]=g[G[q][i]];if(seen.insert(h).second)G.push_back(h);}}
  if(G.size()!=25920){printf("Gruppenordnung falsch\n");return false;}
  auto canon=[&](unsigned long long m){int p[40],k=0;for(int i=0;i<40;i++)if(m>>i&1)p[k++]=i;unsigned long long best=~0ULL;for(auto&g:G){unsigned long long mm=0;for(int j=0;j<k;j++)mm|=1ULL<<g[p[j]];if(mm<best)best=mm;}return best;};
  vector<vector<array<int,3>>> TD(40);for(const Tri&t:TRI)if(!t.dep)TD[pidx[lineRep(t.t)]].push_back({t.x,t.y,t.z});for(int d=0;d<40;d++)if(TD[d].size()!=144){printf("Dreieckszahl falsch\n");return false;}
  auto compatDirect=[&](int d,int i,int e,int j){for(int a:TD[d][i])for(int b:TD[e][j])if(a==b)return true;if(om4(pts[d],pts[e])!=0)return false;for(int a:TD[d][i])if(lineRep(a)==pts[e])return true;for(int b:TD[e][j])if(lineRep(b)==pts[d])return true;return false;};
  typedef bitset<144> BS;vector<vector<vector<BS>>> CM(40,vector<vector<BS>>(40));
  for(int d=0;d<40;d++)for(int e=0;e<40;e++){if(d==e)continue;CM[d][e].assign(144,BS());for(int i=0;i<144;i++)for(int j=0;j<144;j++)if(compatDirect(d,i,e,j))CM[d][e][i].set(j);}
  vector<int> famT;function<bool(const vector<int>&,vector<BS>&,vector<int>&)> rec=[&](const vector<int>&D,vector<BS>&cand,vector<int>&asg)->bool{int n=D.size(),best=-1;size_t bc=1000;for(int l=0;l<n;l++)if(asg[l]<0){size_t c=cand[l].count();if(c<bc){bc=c;best=l;}}
    if(best<0)return true;if(bc==0)return false;BS m=cand[best];for(int j=0;j<144;j++)if(m[j]){vector<BS> nc=cand;bool ok=true;for(int l=0;l<n&&ok;l++)if(asg[l]<0&&l!=best){nc[l]&=CM[D[best]][D[l]][j];if(nc[l].none())ok=false;}
      if(ok){asg[best]=j;if(rec(D,nc,asg))return true;asg[best]=-1;}}return false;};
  auto feasible=[&](unsigned long long m){vector<int> D;for(int i=0;i<40;i++)if(m>>i&1)D.push_back(i);vector<BS> cand(D.size());for(auto&b:cand)b.set();vector<int> asg(D.size(),-1);if(!rec(D,cand,asg))return false;
    for(size_t u=0;u<D.size();u++)for(size_t v=u+1;v<D.size();v++)if(!compatDirect(D[u],asg[u],D[v],asg[v])){printf("FEHLER: Familie verletzt Vertraeglichkeit\n");exit(3);}return true;};
  auto spanning=[&](unsigned long long m){for(int x0=1;x0<81;x0++){bool all=true;for(int i=0;i<40&&all;i++)if((m>>i&1)&&om4(pts[i],x0)!=0)all=false;if(all)return false;}return true;};
  auto toSet=[&](unsigned long long m){set<int> D;for(int i=0;i<40;i++)if(m>>i&1)D.insert(pts[i]);return D;};
  DD_CAND.clear();DD_IN.clear();int K=1;vector<unsigned long long> cur={0ULL},cand,acc;size_t idx=0;long nspan=0,nbad=0,badTotal=0;bool done=false;
  if(stf){FILE*f=fopen(stf,"r");if(f){size_t n1,n2,n3;int dn;if(fscanf(f,"%d %zu %ld %ld %ld %d",&K,&idx,&nspan,&nbad,&badTotal,&dn)==6){done=dn;unsigned long long mm;if(fscanf(f,"%zu",&n1)==1){cur.clear();for(size_t i=0;i<n1;i++){if(fscanf(f,"%llu",&mm)!=1)break;cur.push_back(mm);}}
        if(fscanf(f,"%zu",&n2)==1){for(size_t i=0;i<n2;i++){if(fscanf(f,"%llu",&mm)!=1)break;cand.push_back(mm);}}if(fscanf(f,"%zu",&n3)==1){for(size_t i=0;i<n3;i++){if(fscanf(f,"%llu",&mm)!=1)break;acc.push_back(mm);}}
        printf("Zustand geladen: Stufe %d, |DD_%d|=%zu, Kandidaten=%zu, Index=%zu, angenommen=%zu\n",K,K-1,cur.size(),cand.size(),idx,acc.size());}fclose(f);}}
  auto save=[&](){if(!stf)return;FILE*f=fopen(stf,"w");fprintf(f,"%d %zu %ld %ld %ld %d\n%zu\n",K,idx,nspan,nbad,badTotal,(int)done,cur.size());for(auto m:cur)fprintf(f,"%llu\n",m);fprintf(f,"%zu\n",cand.size());for(auto m:cand)fprintf(f,"%llu\n",m);fprintf(f,"%zu\n",acc.size());for(auto m:acc)fprintf(f,"%llu\n",m);fclose(f);};
  while(!done){if(cand.empty()&&idx==0){set<unsigned long long> cs;for(unsigned long long R:cur)for(int p=0;p<40;p++)if(!(R>>p&1))cs.insert(canon(R|(1ULL<<p)));cand.assign(cs.begin(),cs.end());save();}
    for(;idx<cand.size();idx++){if(elapsed()>budget){save();printf("UNTERBROCHEN in Stufe %d bei Kandidat %zu/%zu (angenommen bisher %zu, schlecht %ld) — Zustand gespeichert\n",K,idx,cand.size(),acc.size(),nbad);return true;}
      unsigned long long m=cand[idx];bool fe=feasible(m);if(dumpf){FILE*df=fopen(dumpf,"a");fprintf(df,"%d %llu %d\n",K,m,(int)fe);fclose(df);}if(!fe)continue;bool sp=spanning(m);if(sp)nspan++;{int st=dirStatus(toSet(m));if(st<0){printf("FEHLER: Zertifikatspruefung\n");exit(4);}
        if(st==1&&certf){FILE*cf=fopen(certf,"a");if(ftell(cf)==0){fprintf(cf,"EDGES %zu",EDG.size());for(auto&e:EDG)fprintf(cf," %d %d",e.first,e.second);fprintf(cf,"\n");}fprintf(cf,"%d %llu ",K,m);for(int w:LASTCERT)fputc('0'+w,cf);fputc('\n',cf);fclose(cf);}
        if(st==0){nbad++;badTotal++;printf("   SCHLECHT und vertraeglich:");for(int i=0;i<40;i++)if(m>>i&1)printf(" %d",pts[i]);printf("\n");if(logf){FILE*lf=fopen(logf,"a");fprintf(lf,"BAD k=%d mask=%llu\n",K,m);fclose(lf);}continue;}}acc.push_back(m);}
    printf("k=%d: Kandidatenbahnen=%zu, in DD=%zu, davon aufspannend=%ld, schlecht=%ld\n",K,cand.size(),acc.size()+nbad,nspan,nbad);fflush(stdout);DD_CAND.push_back(cand.size());DD_IN.push_back(acc.size()+nbad);
    if(logf){FILE*lf=fopen(logf,"a");fprintf(lf,"k=%d cand=%zu inDD=%zu spanning=%ld bad=%ld\n",K,cand.size(),acc.size()+nbad,nspan,nbad);fclose(lf);}
    cur=acc;acc.clear();cand.clear();idx=0;nspan=0;nbad=0;K++;if(cur.empty()){done=true;printf("DD_%d ist leer: Aufzaehlung vollstaendig.\n",K-1);}save();}
  printf("dcompat: schlechte vertraegliche Mengen insgesamt: %ld (Aufzaehlung %s)\n",badTotal,done?"VOLLSTAENDIG":"unvollstaendig");DD_BAD=badTotal;DD_DONE=done;return badTotal==0;}


// linkscan A' n seed maxVoll: STRUKTURPROBE (keine Evidenzsammlung): Listen MIT mindestens einem zentralen Glied; gesucht sind No-full-Hebungen, in denen zwei gestuetzte
// P-unabhaengige Tripel verschiedener Richtungen auf P-Ebene UNVERTRAEGLICH sind (dann sind nach Lemma C alle Ergaenzungspaare zentral verkettet). Erfolgstor: erstes Beispiel.
static bool cmdLinkscan(int A,long cnt,unsigned seed,int maxFull,int planted=0){if(RW.empty())cmdWeights(nullptr);LSTAT=1;mt19937 rng(seed);int N=2*(A+1)+3;long nScan=0,nLift=0,nNF=0,nLinked=0,nLists=0,nHits=0;int shown=0;
  for(long it=0;it<cnt;it++){int x,y;do{x=1+rng()%80;y=1+rng()%80;}while(!om4(x,y));vector<int> Hs;for(int h=1;h<81;h++)if(!om4(h,x)&&!om4(h,y))Hs.push_back(h);int w=neg4(add4(x,y));vector<int> PiV={x,y,w,neg4(x),neg4(y),neg4(w),add4(x,neg4(y)),add4(y,neg4(x))};
    vector<int> supp={x,y,w};int nPi=rng()%3;for(int i=0;i<nPi;i++)supp.push_back(PiV[rng()%8]);int nH=1+rng()%4;for(int i=0;i<nH;i++)supp.push_back(Hs[rng()%8]);int nMix=1+rng()%5;for(int i=0;i<nMix;i++)supp.push_back(add4(PiV[rng()%8],Hs[rng()%8]));int nR=rng()%3;for(int i=0;i<nR;i++)supp.push_back(1+rng()%80);
    vector<int> codes;int n0=1+rng()%2;for(int i=0;i<n0;i++)codes.push_back(0);for(int v:supp)if((int)codes.size()<N)codes.push_back(v);while((int)codes.size()<N)codes.push_back(supp[rng()%supp.size()]);
    if(planted){codes={0,1,9,23,6,2,18,37,54};vector<int> pool={1,9,20,23,6,3,2,18,10,37,54,27,0,64,46,12,15,30,33,57,60};while((int)codes.size()<N){int nv=(rng()%10<8)?pool[rng()%pool.size()]:(int)(rng()%81);codes.push_back(nv);}}
    if(A>4){int RN=1;for(int q=4;q<A;q++)RN*=3;for(auto&c:codes){int rad=(rng()%10<5)?0:(int)(rng()%RN);c=c%81+81*rad;}for(auto&c:codes)if(c==0)c=81*(1+rng()%(RN-1));}
    Proj P;analyzeProj(codes,A,P);nScan++;if((int)P.fulls.size()>maxFull)continue;ScanRes R=scanLifts(P,false);if(R.nofull>0){nLift++;nNF+=R.nofull;}nHits+=R.hits;
    if(R.linked){nLists++;nLinked+=R.linked;if(shown<4){shown++;printf("  ZENTRAL VERKETTETES UNVERTRAEGLICHES PAAR: Codes:");for(int c:codes)printf(" %d",c);printf(" | kappa:");for(int q:R.lkKappa)printf(" %d",q);set<int> D(R.lkDirs.begin(),R.lkDirs.end());printf(" | Richtungen: %zu, Richtungsmenge %s\n",D.size(),dirBad(D)?"SCHLECHT":"gut");fflush(stdout);}}}
  printf("linkscan A'=%d: Listen=%ld, No-full-hebbar=%ld, No-full-Hebungen=%ld, Hebungen mit unvertraeglichem gestuetztem Paar=%ld (in %ld Listen), Treffer Theta!=0: %ld\n",A,nScan,nLift,nNF,nLinked,nLists,nHits);return true;}


// central r n seed: Selbsttest der neuen ALGEBRAISCHEN Identitaeten fuer Listen kritischer Laenge mit zentralem Glied z (beliebige Listen, No-full wird NICHT vorausgesetzt):
//  (i)  Theta(S) = Summe_j kappa_j Theta(pi(S ohne {z,j}))  und  Summe_j Theta(pi(S ohne {z,j})) * pi(q_j) = 0 in V/<z>;
//  (ii) Gadget: mu_T(S+) = mu_T(S) fuer alle balancierten T in S ohne z, wobei S+ = (S ohne z) + {p+z+w, p+w, p+w} in V + F_3 w;
//  (iii) g(v) := -Summe_{B in S ohne z, sigma(B)=v} (-1)^|B| tau(B) ist affin und Theta(S) = g(v) - g(v-z) fuer ALLE v.
static bool cmdCentral(int r,int cnt,unsigned seed){mt19937 rng(seed);int a=4+r,n=2*a+3;if(r<1)return false;int bad1=0,bad1v=0,bad2=0,bad3=0,bad3a=0,bad4=0,nzTheta=0;long nT=0,nIv=0,nIvNZ=0,nIvMu=0;
  auto omv=[&](const vector<int>&x,const vector<int>&y){int o=x[0]*y[2]-x[2]*y[0]+x[1]*y[3]-x[3]*y[1];o%=3;if(o<0)o+=3;return o;};
  auto enc=[&](const vector<int>&v,int dim){int c=0;for(int k=dim-1;k>=0;k--)c=c*3+v[k];return c;};
  // Theta und mu_T per Gruppenalgebra in Dimension dim; L: Liste von Vektoren (Laenge dim), Balanciertheit aus den ersten 4 Koordinaten
  auto muAll=[&](const vector<vector<int>>&L,int dim,map<array<int,3>,int>&mu){int N=L.size(),VN=1;for(int k=0;k<dim;k++)VN*=3;vector<int> code(N),ncode(N);for(int i=0;i<N;i++){code[i]=enc(L[i],dim);vector<int> m(dim);for(int k=0;k<dim;k++)m[k]=(3-L[i][k])%3;ncode[i]=enc(m,dim);}
    auto vadd=[&](int x,int y){int s2=0,p=1;for(int k=0;k<dim;k++){s2+=(((x/p)%3+(y/p)%3)%3)*p;p*=3;}return s2;};
    int th=0;for(int i=0;i<N;i++)for(int j=i+1;j<N;j++)for(int k=j+1;k<N;k++){int o1=omv(L[i],L[j]),o2=omv(L[j],L[k]),o3=omv(L[k],L[i]);if(!(o1&&o1==o2&&o2==o3))continue;
      vector<int> f(VN,0),g2(VN);f[0]=1;for(int l=0;l<N;l++)if(l!=i&&l!=j&&l!=k){for(int v=0;v<VN;v++)g2[v]=(f[v]+3-f[vadd(v,ncode[l])])%3;f.swap(g2);}
      int t=vadd(vadd(code[i],code[j]),code[k]);int nt=vadd(vadd(ncode[i],ncode[j]),ncode[k]);(void)t;int m=f[nt];mu[{i,j,k}]=m;th=(th+m)%3;}return th;};
  for(int it=0;it<cnt;it++){vector<vector<int>> S(n,vector<int>(a,0));for(int i=1;i<n;i++){for(int k=0;k<a;k++)S[i][k]=rng()%3;if(rng()%7==0)for(int k=0;k<4;k++)S[i][k]=0;bool z0=true;for(int k=0;k<a;k++)if(S[i][k])z0=false;if(z0)S[i][0]=1;}
    S[0][a-1]=1; // z = letzter Radikalbasisvektor, Index 0
    // eingepflanzter abhaengiger Kern (S[1],S[2],S[3]) mit t0 = c*z fuer Test (iv)
    {do{for(int k=0;k<a;k++){S[1][k]=rng()%3;S[2][k]=rng()%3;}}while(!omv(S[1],S[2]));for(int k=0;k<a;k++)S[3][k]=(6-S[1][k]-S[2][k])%3;S[3][a-1]=(S[3][a-1]+rng()%3)%3;}
    map<array<int,3>,int> mu;int th=muAll(S,a,mu);nT+=mu.size();if(th)nzTheta++;
    // (i)
    int acc=0;vector<int> vec(a-1,0);for(int j=1;j<n;j++){vector<vector<int>> Lj;for(int i=1;i<n;i++)if(i!=j){vector<int> v(S[i].begin(),S[i].begin()+(a-1));Lj.push_back(v);}map<array<int,3>,int> m2;int tj=muAll(Lj,a-1,m2);acc=(acc+S[j][a-1]*tj)%3;for(int k=0;k<a-1;k++)vec[k]=(vec[k]+tj*S[j][k])%3;}
    if(acc!=th)bad1++;for(int k=0;k<a-1;k++)if(vec[k])bad1v++;
    // (ii)
    {vector<int> p(a,0);do{for(int k=0;k<4;k++)p[k]=rng()%3;}while(!(p[0]||p[1]||p[2]||p[3]));for(int k=4;k<a;k++)p[k]=rng()%3;vector<vector<int>> Sp;for(int i=1;i<n;i++){vector<int> v=S[i];v.push_back(0);Sp.push_back(v);}
      vector<int> u1=p;u1[a-1]=(u1[a-1]+1)%3;u1.push_back(1);vector<int> u2=p;u2.push_back(1);Sp.push_back(u1);Sp.push_back(u2);Sp.push_back(u2);map<array<int,3>,int> m3;muAll(Sp,a+1,m3);
      for(auto&kv:mu){array<int,3> T={kv.first[0]-1,kv.first[1]-1,kv.first[2]-1};int v3=m3.count(T)?m3[T]:-1;if(v3!=kv.second)bad2++;}}
    // (iii)
    {int VN=1;for(int k=0;k<a;k++)VN*=3;int N1=n-1;vector<int> code(N1);for(int i=0;i<N1;i++)code[i]=enc(S[i+1],a);auto vadd=[&](int x,int y){int s2=0,p2=1;for(int k=0;k<a;k++){s2+=(((x/p2)%3+(y/p2)%3)%3)*p2;p2*=3;}return s2;};auto vneg=[&](int x){int s2=0,p2=1;for(int k=0;k<a;k++){s2+=((3-(x/p2)%3)%3)*p2;p2*=3;}return s2;};
      vector<array<int,3>> bt;for(int i=0;i<N1;i++)for(int j=i+1;j<N1;j++)for(int k=j+1;k<N1;k++){int o1=omv(S[i+1],S[j+1]),o2=omv(S[j+1],S[k+1]),o3=omv(S[k+1],S[i+1]);if(o1&&o1==o2&&o2==o3)bt.push_back({i,j,k});}
      vector<int> g(VN,0);vector<int> sum(1u<<N1,0);for(unsigned m=1;m<(1u<<N1);m++){int lb=__builtin_ctz(m);sum[m]=vadd(sum[m&(m-1)],code[lb]);}
      for(unsigned m=0;m<(1u<<N1);m++){int tau=0;for(auto&T:bt)if((m>>T[0]&1)&&(m>>T[1]&1)&&(m>>T[2]&1))tau++;if(tau%3==0)continue;int sg=(__builtin_popcount(m)%2==0)?1:2;g[sum[m]]=(g[sum[m]]+3-(sg*tau)%3)%3;}
      int zc=enc(S[0],a);for(int v=0;v<VN;v++){if((g[v]-g[vadd(v,vneg(zc))]+6)%3!=th)bad3++;}
      for(int q=0;q<400;q++){int v=rng()%VN,u=rng()%VN;if((g[vadd(v,u)]+g[v]+g[vadd(v,vneg(u))])%3)bad3a++;}
      // (iv) abhaengige Kerne mit t0 = c*z:  c*mu_T0 = n(uv)+n(vw)+n(uw),  n(e) = signierte Zahl der B in S ohne z mit e in B und Summe -z
      {vector<unsigned> Mz;int nz=vneg(zc);for(unsigned m=1;m<(1u<<N1);m++)if(sum[m]==nz)Mz.push_back(m);auto npair=[&](int i,int j){int s2=0;for(unsigned m:Mz)if((m>>i&1)&&(m>>j&1))s2+=(__builtin_popcount(m)%2==0)?1:2;return s2%3;};
        for(auto&T:bt){bool inz=true;int c=0;for(int k=0;k<a;k++){int tk=(S[T[0]+1][k]+S[T[1]+1][k]+S[T[2]+1][k])%3;if(k<a-1){if(tk)inz=false;}else c=tk;}if(!inz)continue;nIv++;if(c)nIvNZ++;if(c&&mu[{T[0]+1,T[1]+1,T[2]+1}])nIvMu++;
          int muT=mu[{T[0]+1,T[1]+1,T[2]+1}];int rhs=(npair(T[0],T[1])+npair(T[1],T[2])+npair(T[0],T[2]))%3;if((c*muT)%3!=rhs)bad4++;}}}
  }
  printf("central r=%d: %d Listen mit zentralem Glied, %ld balancierte Tripel, Theta!=0 in %d Listen; Verstoesse: (i) Skalaridentitaet=%d, Vektoridentitaet=%d, (ii) Gadget mu_T(S+)=mu_T(S): %d, (iii) Theta=g(v)-g(v-z): %d, Affinitaet von g: %d, (iv) c*mu_T0=n(uv)+n(vw)+n(uw): %d (gepruefte Kerne mit t0 in <z>: %ld, davon c!=0: %ld, davon mu!=0: %ld)\n",r,cnt,nT,nzTheta,bad1,bad1v,bad2,bad3,bad3a,bad4,nIv,nIvNZ,nIvMu);
  return bad1==0&&bad1v==0&&bad2==0&&bad3==0&&bad3a==0&&bad4==0&&nT>0&&nIvNZ>0;}


// ---- kleiner Loeser ueber F_3: rows*x = rhs; gibt false bei Inkonsistenz; part = partikulaere Loesung, ker = Kernbasis ----
static bool solveF3(vector<vector<int>> M,int n,vector<int>&part,vector<vector<int>>&ker){vector<int> piv;int r=0;for(int c=0;c<n&&r<(int)M.size();c++){int p=-1;for(int i=r;i<(int)M.size();i++)if(M[i][c]%3){p=i;break;}if(p<0)continue;swap(M[r],M[p]);int inv=(M[r][c]%3==1)?1:2;for(auto&x:M[r])x=(x*inv)%3;
    for(int i=0;i<(int)M.size();i++)if(i!=r&&M[i][c]%3){int f=M[i][c];for(int k=0;k<=n;k++)M[i][k]=((M[i][k]-f*M[r][k])%3+3)%3;}piv.push_back(c);r++;}
  for(int i=r;i<(int)M.size();i++)if(M[i][n]%3)return false;part.assign(n,0);for(int i=0;i<r;i++)part[piv[i]]=M[i][n];ker.clear();vector<char> isP(n,0);for(int c:piv)isP[c]=1;
  for(int f=0;f<n;f++)if(!isP[f]){vector<int> v(n,0);v[f]=1;for(int i=0;i<r;i++)v[piv[i]]=(3-M[i][f])%3;ker.push_back(v);}return true;}
// m0test rr n seed: Selbsttest der Identitaeten aus 4l an projizierten, UEBERKRITISCHEN, zentralfreien Listen L in V' = P + F_3^rr (rr = 0,1), Laenge 2(4+rr)+4:
//  (V1) N_L(Y)=0 fuer |Y|<=3;  theta = Summe m_T;  (V3) Kantenidentitaet Summe_{T>e} m_T = w_e mit Koeffizientensumme 0;  (V4) theta^ind = A^T lambda^R, Summe lambda^R = 0;
//  fuer hebbare L (A kappa = 1 loesbar): alpha = -t, Restform Theta(S_kappa) = alpha + Summe_{B in H} (-1)^|B| kappa(B), kappa(B)=0 fuer eliminierte Dreiecksbloecke,
//  mu_{T0}(S_kappa) = -kappa(T0) E(T0) fuer jedes Nulldreieck T0 und JEDE der drei Kanten; ausserdem wird theta in M0 geprueft (Gegenzeugnis-Kandidaten werden ausgegeben).
static bool cmdM0test(int rr,int cnt,unsigned seed){if(RW.empty())cmdWeights(nullptr);buildP();mt19937 rng(seed);if(rr<0||rr>1)return false;int m=4+rr,N=2*m+4;
  long nLift=0,nLiftFull=0,nThetaNZ=0,nNotM0=0,badV1=0,badTheta=0,badEdge=0,badEdgeSum=0,badInd=0,badIndSum=0,badRest=0,badAlpha=0,badElim=0,badE=0,badNoFull=0,nETerms=0,nENZ=0,nRigid=0,badV5=0,nV5=0,nDisj=0,nMM=0,nMMind=0,nMMsame=0,badCls=0,nLinkIdx=0,badK3=0,nLinkSupp=0,nLinkInc=0;
  for(int it=0;it<cnt;it++){int x,y;do{x=1+rng()%80;y=1+rng()%80;}while(!om4(x,y));int w=neg4(add4(x,y));vector<int> PiV={x,y,w,neg4(x),neg4(y),neg4(w),add4(x,neg4(y)),add4(y,neg4(x))},Hs;for(int h=1;h<81;h++)if(!om4(h,x)&&!om4(h,y))Hs.push_back(h);
    vector<int> supp={x,y,w};int nPi=rng()%3;for(int i=0;i<nPi;i++)supp.push_back(PiV[rng()%8]);int nH=1+rng()%3;for(int i=0;i<nH;i++)supp.push_back(Hs[rng()%8]);int nMix=rng()%5;for(int i=0;i<nMix;i++)supp.push_back(add4(PiV[rng()%8],Hs[rng()%8]));int nR=rng()%2;for(int i=0;i<nR;i++)supp.push_back(1+rng()%80);
    vector<int> pc;for(int v:supp)if((int)pc.size()<N)pc.push_back(v);while((int)pc.size()<N)pc.push_back(supp[rng()%supp.size()]);vector<int> rad(N,0);if(rr)for(int i=0;i<N;i++)rad[i]=(rng()%10<6)?0:(int)(rng()%3);
    vector<int> kapFix;if(it==0&&rr==0){pc={1,1,1,9,9,20,12,23,3,6,27,27};kapFix={0,0,0,0,0,1,2,1,0,2,0,0};} // Liste A ohne ihr zentrales Glied, mit ihrer eigenen Hebung
    vector<vector<int>> W(N,vector<int>(N));vector<unsigned> adj(N,0);for(int i=0;i<N;i++)for(int j=0;j<N;j++){W[i][j]=om4(pc[i],pc[j]);if(W[i][j])adj[i]|=1u<<j;}
    struct BT{int i,j,k;unsigned m;bool dep,nul;};vector<BT> bal;for(int i=0;i<N;i++)for(int j=i+1;j<N;j++)for(int k=j+1;k<N;k++)if(W[i][j]&&W[i][j]==W[j][k]&&W[j][k]==W[k][i]){int ps=add4(add4(pc[i],pc[j]),pc[k]);bal.push_back({i,j,k,(1u<<i)|(1u<<j)|(1u<<k),ps==0,ps==0&&(rad[i]+rad[j]+rad[k])%3==0});}
    unsigned FULLM=1u<<N;vector<int> sP(FULLM,0);vector<char> sR(FULLM,0);for(unsigned mk=1;mk<FULLM;mk++){int lb=__builtin_ctz(mk);sP[mk]=add4(sP[mk&(mk-1)],pc[lb]);sR[mk]=(sR[mk&(mk-1)]+rad[lb])%3;}
    struct NB{unsigned m;char typ;int tau;int sg;};vector<NB> nb;for(unsigned mk=1;mk<FULLM;mk++)if(sP[mk]==0&&sR[mk]==0){int ne=0;unsigned ev=0;for(int i=0;i<N;i++)if(mk>>i&1){unsigned a2=adj[i]&mk;if(a2){ev|=1u<<i;ne+=__builtin_popcount(a2);}}ne/=2;int tau=0;for(auto&b:bal)if((b.m&mk)==b.m)tau++;
        char typ=(ne==0)?'c':((ne==3&&__builtin_popcount(ev)==3&&tau==1)?'t':'f');nb.push_back({mk,typ,tau,(__builtin_popcount(mk)%2==0)?1:2});}
    // (V1): N_L(Y)=0 fuer |Y|<=3 (einschliesslich des leeren Blocks bei Y leer)
    {int n0=1;vector<int> n1(N,0);vector<vector<int>> n2(N,vector<int>(N,0));vector<int> n3(N*N*N,0);for(auto&b:nb){n0+=b.sg;vector<int> id;for(int i=0;i<N;i++)if(b.m>>i&1)id.push_back(i);for(size_t p=0;p<id.size();p++){n1[id[p]]+=b.sg;for(size_t q=p+1;q<id.size();q++){n2[id[p]][id[q]]+=b.sg;for(size_t r2=q+1;r2<id.size();r2++)n3[(id[p]*N+id[q])*N+id[r2]]+=b.sg;}}}
      if(n0%3)badV1++;for(int i=0;i<N;i++){if(n1[i]%3)badV1++;for(int j=i+1;j<N;j++){if(n2[i][j]%3)badV1++;for(int k=j+1;k<N;k++)if(n3[(i*N+j)*N+k]%3)badV1++;}}}
    // m_T, theta
    auto blockVec=[&](unsigned mk,int coef,vector<int>&v){for(int j=0;j<N;j++)if(mk>>j&1)v[j]=(v[j]+coef)%3;};
    vector<vector<int>> mT(bal.size(),vector<int>(N,0));for(size_t t=0;t<bal.size();t++)for(auto&b:nb)if((b.m&bal[t].m)==bal[t].m)blockVec(b.m,b.sg,mT[t]);
    vector<int> theta(N,0),thetaDirect(N,0),thetaInd(N,0);for(size_t t=0;t<bal.size();t++)for(int j=0;j<N;j++){theta[j]=(theta[j]+mT[t][j])%3;if(!bal[t].dep)thetaInd[j]=(thetaInd[j]+mT[t][j])%3;}
    for(auto&b:nb)if(b.tau%3)blockVec(b.m,(b.sg*b.tau)%3,thetaDirect);if(theta!=thetaDirect)badTheta++;
    // (V3) Kantenidentitaet und (V4) unabhaengiger Teil
    vector<int> indRep(N,0);int indSum=0;
    for(int a2=0;a2<N;a2++)for(int b2=a2+1;b2<N;b2++)if(W[a2][b2]){unsigned em=(1u<<a2)|(1u<<b2);vector<int> lhs(N,0),rhs(N,0);int cs=0;for(size_t t=0;t<bal.size();t++)if((bal[t].m&em)==em)for(int j=0;j<N;j++)lhs[j]=(lhs[j]+mT[t][j])%3;
        int Re=RW[eid(pc[a2],pc[b2])];for(auto&b:nb)if(b.typ=='f'&&(b.m&em)==em){int te=0;for(auto&q:bal)if((q.m&b.m)==q.m&&(q.m&em)==em)te++;int co2=(b.sg*(((te-1)%3+3)%3))%3;blockVec(b.m,co2,rhs);cs=(cs+co2)%3;blockVec(b.m,(co2*Re)%3,indRep);indSum=(indSum+co2*Re)%3;}
        if(lhs!=rhs)badEdge++;if(cs)badEdgeSum++;}
    if(indRep!=thetaInd)badInd++;if(indSum)badIndSum++;
    // (V5): exakte Vektoridentitaet fuer jedes Nulldreieck T0=(u,v,w), e=(u,v): m_T0 = Summe_B (-1)^|B| d_T0(B) 1_B - E_e(T0) 1_T0, Summe_B (-1)^|B| d_T0(B) = 0, d!=0 nur bei vollen B
    for(size_t t=0;t<bal.size();t++)if(bal[t].nul){int u=bal[t].i,v=bal[t].j,w2=bal[t].k;vector<int> rhs(N,0);int ds=0,E=0;for(auto&q:nb){int te=0,kc=0;for(int k=0;k<N;k++)if((q.m>>k&1)&&k!=u&&k!=v&&W[u][v]==W[v][k]&&W[v][k]==W[k][u]){te++;if(k!=w2)kc++;}
          int d=0;if((q.m>>u&1)&&(q.m>>v&1))d+=te-1;if((q.m>>v&1)&&(q.m>>w2&1))d+=kc;if((q.m>>u&1)&&(q.m>>w2&1))d+=kc;d=((d%3)+3)%3;if(d&&q.typ!='f')badV5++;int co2=(q.sg*d)%3;ds=(ds+co2)%3;blockVec(q.m,co2,rhs);if((q.m&bal[t].m)==bal[t].m)E=(E+q.sg*kc)%3;}
        for(int t2:{u,v,w2})rhs[t2]=(rhs[t2]+3-E)%3;nV5++;if(rhs!=mT[t]||ds)badV5++;}
    // Hebungen
    vector<vector<int>> rows;vector<unsigned> fulls,tris;for(auto&b:nb){if(b.typ=='f'){fulls.push_back(b.m);vector<int> r2(N+1,0);for(int j=0;j<N;j++)r2[j]=(b.m>>j)&1;r2[N]=1;rows.push_back(r2);}else if(b.typ=='t')tris.push_back(b.m);}
    bool anyTheta=false;for(int v:theta)if(v)anyTheta=true;
    if(fulls.empty()){if(anyTheta)badNoFull++;continue;}
    vector<int> kap;vector<vector<int>> ker;if(!solveF3(rows,N,kap,ker))continue;if(!kapFix.empty()){bool okF=true;for(unsigned f:fulls){int s3=0;for(int j=0;j<N;j++)if(f>>j&1)s3+=kapFix[j];if(s3%3!=1)okF=false;}if(okF)kap=kapFix;else{printf("  FEHLER: Hebung von Liste A nicht zulaessig\n");badRest++;}}nLift++;nLiftFull++;if(anyTheta)nThetaNZ++;if((int)ker.size()==m)nRigid++;
    auto dot=[&](const vector<int>&a3,const vector<int>&b3){int s2=0;for(int j=0;j<N;j++)s2+=a3[j]*b3[j];return s2%3;};auto kapOf=[&](unsigned mk){int s2=0;for(int j=0;j<N;j++)if(mk>>j&1)s2+=kap[j];return s2%3;};
    int alpha=0,tsum=0,rest=0;for(auto&b:nb){if(b.typ=='f')alpha=(alpha+b.sg*b.tau)%3;if(b.typ=='t'){tsum=(tsum+b.sg)%3;bool inH=true;for(unsigned f:fulls)if(!(f&b.m)){inH=false;break;}if(inH)rest=(rest+b.sg*kapOf(b.m))%3;else if(kapOf(b.m))badElim++;}}
    if((alpha+tsum)%3)badAlpha++;if(dot(theta,kap)!=(alpha+rest)%3)badRest++;
    bool inM0=(dot(theta,kap)==0);for(auto&k2:ker)if(dot(theta,k2))inM0=false;if(!inM0){nNotM0++;printf("  GEGENZEUGNIS-KANDIDAT (theta nicht in M0): P-Codes:");for(int v:pc)printf(" %d",v);printf(" | rad:");for(int v:rad)printf(" %d",v);printf("\n");}
    // (K2)/(K3), allgemeine Formen (Abschnitt 4n): Klassenregeln fuer nichtvolle Dreiecksbloecke und Ueberdeckungslemma fuer disjunkte Klasse-(-1)-Dreiecksbloecke mit
    // P-unabhaengigen Kernen verschiedener Richtung: jeder Nullblock, der beide verfehlt, muss leer sein.
    {struct TBk{unsigned m;int cls;int core;int dir;};vector<TBk> tb;for(auto&b:nb)if(b.typ=='t'){int core=-1;for(size_t t=0;t<bal.size();t++)if((bal[t].m&b.m)==bal[t].m){core=t;break;}int ps=add4(add4(pc[bal[core].i],pc[bal[core].j]),pc[bal[core].k]);tb.push_back({b.m,kapOf(b.m),core,ps?lineRep(ps):0});}
      for(size_t a3=0;a3<tb.size();a3++)for(size_t b3=a3+1;b3<tb.size();b3++){if(tb[a3].m&tb[b3].m)continue;int c1=tb[a3].cls,c2=tb[b3].cls;nDisj++;if((c1+c2)%3!=1)badCls++;if(c1==2&&c2==2){nMM++;if(tb[a3].dir&&tb[b3].dir)nMMind++;if(tb[a3].dir&&tb[b3].dir&&tb[a3].dir==tb[b3].dir)nMMsame++;} // disjunkte Dreiecksbloecke: Vereinigung voll, also Klassensumme 1
        if(c1==2&&c2==2&&tb[a3].dir&&tb[b3].dir&&tb[a3].dir!=tb[b3].dir){nLinkIdx++;unsigned q2=tb[a3].m|tb[b3].m;for(auto&b:nb)if(!(b.m&q2))badK3++;
          if(dot(mT[tb[a3].core],kap)&&dot(mT[tb[b3].core],kap))nLinkSupp++;
          {const BT&A1=bal[tb[a3].core];const BT&A2=bal[tb[b3].core];int v1[3]={pc[A1.i],pc[A1.j],pc[A1.k]},v2[3]={pc[A2.i],pc[A2.j],pc[A2.k]};bool comp=false;for(int x1:v1)for(int x2:v2)if(x1==x2)comp=true;if(!comp&&om4(tb[a3].dir,tb[b3].dir)==0){for(int x1:v1)if(lineRep(x1)==tb[b3].dir)comp=true;for(int x2:v2)if(lineRep(x2)==tb[a3].dir)comp=true;}if(!comp)nLinkInc++;}}}}
    // E-Formel fuer Nulldreiecke
    for(size_t t=0;t<bal.size();t++)if(bal[t].nul){int id[3]={bal[t].i,bal[t].j,bal[t].k};int lhs=dot(mT[t],kap);int kT=(kap[id[0]]+kap[id[1]]+kap[id[2]])%3;
        for(int e2=0;e2<3;e2++){int u=id[e2],v=id[(e2+1)%3];int E=0;for(int k=0;k<N;k++)if(k!=id[0]&&k!=id[1]&&k!=id[2]&&W[u][v]&&W[u][v]==W[v][k]&&W[v][k]==W[k][u]){unsigned need=bal[t].m|(1u<<k);for(auto&b:nb)if((b.m&need)==need)E+=b.sg;}E%=3;nETerms++;if(lhs)nENZ++;if(lhs!=((3-kT)*E)%3)badE++;}}
  }
  printf("m0test rr=%d: %d Listen (Laenge %d in Dimension %d), hebbar mit vollen Bloecken: %ld (davon theta!=0: %ld, starr [dim ker A = dim V']: %ld), theta nicht in M0: %ld\n",rr,cnt,N,m,nLiftFull,nThetaNZ,nRigid,nNotM0);
  printf("  Verstoesse: (V1) N_L(Y)=0,|Y|<=3: %ld | theta=Summe m_T: %ld | (V3) Kantenidentitaet: %ld, Koeffizientensumme: %ld | (V4) theta^ind=A^T lambda^R: %ld, Summe lambda^R: %ld | alpha=-t: %ld | Restform: %ld | Elimination kappa(B)=0: %ld | E-Formel: %ld (Terme %ld, davon mu!=0: %ld) | ohne volle Bloecke theta!=0: %ld | (V5) m_T0-Zerlegung: %ld (Nulldreiecke %ld)\n  4n: disjunkte Paare nichtvoller Dreiecksbloecke in hebbaren Listen: %ld, Klassensumme!=1: %ld | beide Klasse -1: %ld (beide Kerne unabhaengig: %ld, davon gleiche Richtung: %ld) | beide Klasse -1 mit unabhaengigen Kernen verschiedener Richtung (indexverkettet): %ld, Verstoesse gegen das Ueberdeckungslemma K3: %ld, beide Kerne gestuetzt: %ld, P-unvertraeglich: %ld\n",badV1,badTheta,badEdge,badEdgeSum,badInd,badIndSum,badAlpha,badRest,badElim,badE,nETerms,nENZ,badNoFull,badV5,nV5,nDisj,badCls,nMM,nMMind,nMMsame,nLinkIdx,badK3,nLinkSupp,nLinkInc);
  return badV1==0&&badTheta==0&&badEdge==0&&badEdgeSum==0&&badInd==0&&badIndSum==0&&badAlpha==0&&badRest==0&&badElim==0&&badE==0&&badNoFull==0&&badV5==0&&badCls==0&&badK3==0&&nLift>0&&nETerms>0&&nV5>0;}
// famcheck: Zertifikatspruefung (Richtungen als P-Codes der Geradenvertreter, wie in dirclass): die minimal schlechte Menge {4,9,10,16,17,28,30,36} besitzt eine
// Dreiecksauswahl mit genau ZWEI unvertraeglichen Paaren (4,28),(17,28) (dreiecksfreier Graph); die Menge ist schlecht, ohne 28 ist sie gut.
static bool cmdFamcheck(){buildP();vector<pair<int,array<int,3>>> sel={{4,{3,48,70}},{9,{3,27,78}},{10,{3,27,70}},{16,{3,32,78}},{17,{3,32,63}},{28,{27,40,78}},{30,{32,70,78}},{36,{27,32,70}}};bool ok=true;
  for(auto&s2:sel){auto&t=s2.second;int e=om4(t[0],t[1]);int ps=add4(add4(t[0],t[1]),t[2]);if(!(e&&om4(t[1],t[2])==e&&om4(t[2],t[0])==e&&ps&&lineRep(ps)==s2.first))ok=false;}
  auto compat=[&](int d,const array<int,3>&t,int e,const array<int,3>&u){for(int a2:t)for(int b2:u)if(a2==b2)return true;if(om4(d,e)!=0)return false;for(int a2:t)if(lineRep(a2)==e)return true;for(int b2:u)if(lineRep(b2)==d)return true;return false;};
  vector<pair<int,int>> inc;for(size_t a2=0;a2<sel.size();a2++)for(size_t b2=a2+1;b2<sel.size();b2++)if(!compat(sel[a2].first,sel[a2].second,sel[b2].first,sel[b2].second))inc.push_back({sel[a2].first,sel[b2].first});
  set<int> D,D1;for(auto&s2:sel){D.insert(s2.first);if(s2.first!=28)D1.insert(s2.first);}bool bD=dirBad(D),b1=dirBad(D1);
  printf("famcheck: Auswahl gueltig: %s, unvertraegliche Paare: %zu",ok?"ja":"NEIN",inc.size());for(auto&p:inc)printf(" (%d,%d)",p.first,p.second);printf(", Menge schlecht: %s, ohne 28 schlecht: %s\n",bD?"ja":"nein",b1?"ja":"nein");
  vector<pair<int,int>> exp={{4,28},{17,28}};return ok&&inc==exp&&bD&&!b1;}
// trifree c1 ... ck [-k kmax]: Eingabe sind die P-Codes der Geradenvertreter (wie in der Ausgabe von dirclass). Gesucht ist die kleinste Zahl unvertraeglicher Paare einer
// Dreiecksauswahl (ein P-unabhaengiges Dreieck je Richtung), deren Unvertraeglichkeitsgraph DREIECKSFREI ist: fuer wachsendes k werden alle dreiecksfreien Paarmengen Rel der
// Groesse k freigegeben und das Vertraeglichkeitsproblem auf den uebrigen Paaren exakt geloest (MRV-Backtracking mit Vorwaertspruefung wie in dcompat).
static vector<pair<int,array<int,3>>> TF_SEL;static vector<pair<int,int>> TF_INC;
static int cmdTrifree(vector<int> codes,int kmax){buildP();TF_SEL.clear();TF_INC.clear();vector<int> pts;for(int x=1;x<81;x++)if(lineRep(x)==x)pts.push_back(x);map<int,int> pidx;for(int i=0;i<40;i++)pidx[pts[i]]=i;vector<vector<array<int,3>>> TD(40);for(const Tri&t:TRI)if(!t.dep)TD[pidx[lineRep(t.t)]].push_back({t.x,t.y,t.z});
  vector<int> D;for(int c:codes){if(c<1||c>80||lineRep(c)!=c){printf("trifree: %d ist kein Geradenvertreter\n",c);return -2;}D.push_back(pidx[c]);}
  auto compat=[&](int d,int i,int e,int j){for(int a2:TD[d][i])for(int b2:TD[e][j])if(a2==b2)return true;if(om4(pts[d],pts[e])!=0)return false;for(int a2:TD[d][i])if(lineRep(a2)==pts[e])return true;for(int b2:TD[e][j])if(lineRep(b2)==pts[d])return true;return false;};
  int n=D.size();typedef bitset<144> BS;vector<vector<vector<BS>>> CM(n,vector<vector<BS>>(n));for(int a2=0;a2<n;a2++)for(int b2=0;b2<n;b2++)if(a2!=b2){CM[a2][b2].assign(144,BS());for(int i=0;i<144;i++)for(int j=0;j<144;j++)if(compat(D[a2],i,D[b2],j))CM[a2][b2][i].set(j);}
  vector<pair<int,int>> prs;for(int a2=0;a2<n;a2++)for(int b2=a2+1;b2<n;b2++)prs.push_back({a2,b2});vector<vector<char>> rel(n,vector<char>(n,0));vector<int> asg(n,-1);
  function<bool(vector<BS>&)> rec=[&](vector<BS>&cand)->bool{int best=-1;size_t bc=1000;for(int l=0;l<n;l++)if(asg[l]<0){size_t c=cand[l].count();if(c<bc){bc=c;best=l;}}if(best<0)return true;if(bc==0)return false;BS mm=cand[best];
    for(int j=0;j<144;j++)if(mm[j]){vector<BS> nc=cand;bool ok=true;for(int l=0;l<n&&ok;l++)if(asg[l]<0&&l!=best&&!rel[best][l]){nc[l]&=CM[best][l][j];if(nc[l].none())ok=false;}if(ok){asg[best]=j;if(rec(nc))return true;asg[best]=-1;}}return false;};
  long tried=0;for(int k=0;k<=kmax;k++){vector<int> ch(k);function<bool(int,int)> choose=[&](int pos,int from)->bool{if(pos==k){for(int a2=0;a2<n;a2++)for(int b2=a2+1;b2<n;b2++)if(rel[a2][b2])for(int c2=b2+1;c2<n;c2++)if(rel[a2][c2]&&rel[b2][c2])return false;
        tried++;fill(asg.begin(),asg.end(),-1);vector<BS> cand(n);for(auto&b:cand)b.set();return rec(cand);}
      for(int q=from;q<(int)prs.size();q++){rel[prs[q].first][prs[q].second]=rel[prs[q].second][prs[q].first]=1;ch[pos]=q;bool r2=choose(pos+1,q+1);if(r2)return true;rel[prs[q].first][prs[q].second]=rel[prs[q].second][prs[q].first]=0;}return false;};
    if(choose(0,0)){printf("trifree:");for(int c:codes)printf(" %d",c);printf(" | kleinste Zahl unvertraeglicher Paare (dreiecksfreier Graph): %d (geloeste Teilprobleme: %ld)\n  Auswahl:",k,tried);
      for(int a2=0;a2<n;a2++){auto&t=TD[D[a2]][asg[a2]];printf(" %d:(%d,%d,%d)",codes[a2],t[0],t[1],t[2]);TF_SEL.push_back({codes[a2],t});}printf("\n  unvertraeglich:");
      for(int a2=0;a2<n;a2++)for(int b2=a2+1;b2<n;b2++)if(!CM[a2][b2][asg[a2]][asg[b2]]){printf(" (%d,%d)%s",codes[a2],codes[b2],om4(codes[a2],codes[b2])?"":"[orth]");TF_INC.push_back({codes[a2],codes[b2]});}printf("\n");return k;}
    printf("trifree: mit %d unvertraeglichen Paaren keine Auswahl (Teilprobleme bisher: %ld)\n",k,tried);fflush(stdout);}
  return -1;}

static long DC1_NEW=-1,DC1_BAD=-1;
// dcompat1 <Datensatz der DD-Vertreter> [log] [zertifikate]: EXAKTE Klassifikation aller Richtungsmengen, die eine Dreiecksauswahl mit HOECHSTENS EINEM unvertraeglichen Paar besitzen
// (Familie DD1). Jede solche Menge m ausserhalb von DD hat die Form R + {a} mit R in DD; bis auf Symmetrie genuegt es, R ueber die Bahnvertreter von DD laufen zu lassen.
// Fuer jede neue Bahn: Vertraeglichkeitsproblem mit EINEM freigegebenen Paar (alle Paare werden versucht), dann Gut/Schlecht per dirStatus (Zertifikat ausgewertet) bzw. farkas.
static bool cmdDcompat1(const char*dataf,const char*logf,const char*certf,double budget=1e18){buildP();auto t0=chrono::steady_clock::now();auto elapsed=[&](){return chrono::duration<double>(chrono::steady_clock::now()-t0).count();};
  vector<int> pts;for(int x=1;x<81;x++)if(lineRep(x)==x)pts.push_back(x);map<int,int> pidx;for(int i=0;i<40;i++)pidx[pts[i]]=i;
  typedef array<unsigned char,40> Perm;vector<Perm> gens;for(int v:pts){Perm g;for(int i=0;i<40;i++){int x=pts[i];int o=om4(x,v);int y=x;if(o==1)y=add4(x,v);else if(o==2)y=add4(x,neg4(v));g[i]=pidx[lineRep(y)];}gens.push_back(g);}
  set<Perm> seenP;vector<Perm> G;Perm id;for(int i=0;i<40;i++)id[i]=i;seenP.insert(id);G.push_back(id);for(size_t q=0;q<G.size();q++){for(auto&g:gens){Perm h;for(int i=0;i<40;i++)h[i]=g[G[q][i]];if(seenP.insert(h).second)G.push_back(h);}}if(G.size()!=25920)return false;
  auto canon=[&](unsigned long long m){int p[40],k=0;for(int i=0;i<40;i++)if(m>>i&1)p[k++]=i;unsigned long long best=~0ULL;for(auto&g:G){unsigned long long mm=0;for(int j=0;j<k;j++)mm|=1ULL<<g[p[j]];if(mm<best)best=mm;}return best;};
  vector<vector<array<int,3>>> TD(40);for(const Tri&t:TRI)if(!t.dep)TD[pidx[lineRep(t.t)]].push_back({t.x,t.y,t.z});
  auto compatDirect=[&](int d,int i,int e,int j){for(int a:TD[d][i])for(int b:TD[e][j])if(a==b)return true;if(om4(pts[d],pts[e])!=0)return false;for(int a:TD[d][i])if(lineRep(a)==pts[e])return true;for(int b:TD[e][j])if(lineRep(b)==pts[d])return true;return false;};
  typedef bitset<144> BS;vector<vector<vector<BS>>> CM(40,vector<vector<BS>>(40));for(int d=0;d<40;d++)for(int e=0;e<40;e++){if(d==e)continue;CM[d][e].assign(144,BS());for(int i=0;i<144;i++)for(int j=0;j<144;j++)if(compatDirect(d,i,e,j))CM[d][e][i].set(j);}
  set<unsigned long long> DD;{FILE*f=fopen(dataf,"r");if(!f){printf("Datensatz fehlt\n");return false;}int k;unsigned long long m;while(fscanf(f,"%d %llu",&k,&m)==2){if(__builtin_popcountll(m)!=k||canon(m)!=m){printf("Datensatz: Zeile nicht kanonisch\n");fclose(f);return false;}DD.insert(m);}fclose(f);}if(DD.size()!=1241){printf("Datensatz: %zu statt 1241 Vertreter\n",DD.size());return false;}
  int rx=-1,ry=-1;vector<int> Dv,asg;function<bool(vector<BS>&)> rec=[&](vector<BS>&cand)->bool{int n=Dv.size(),best=-1;size_t bc=1000;for(int l=0;l<n;l++)if(asg[l]<0){size_t c=cand[l].count();if(c<bc){bc=c;best=l;}}if(best<0)return true;if(bc==0)return false;BS mm=cand[best];
    for(int j=0;j<144;j++)if(mm[j]){vector<BS> nc=cand;bool ok=true;for(int l=0;l<n&&ok;l++)if(asg[l]<0&&l!=best&&!((best==rx&&l==ry)||(best==ry&&l==rx))){nc[l]&=CM[Dv[best]][Dv[l]][j];if(nc[l].none())ok=false;}if(ok){asg[best]=j;if(rec(nc))return true;asg[best]=-1;}}return false;};
  vector<long> nNew(16,0),nBad(16,0);long nCand=0,nOrb=0;set<unsigned long long> seen;vector<unsigned long long> reps(DD.begin(),DD.end());reps.insert(reps.begin(),0ULL);bool okAll=true;size_t startRi=0;
  if(logf){FILE*rf=fopen(logf,"r");if(rf){char buf[256];while(fgets(buf,sizeof buf,rf)){unsigned long long cm2;int n2,p1,p2,st2;size_t r3;if(sscanf(buf,"REP %zu",&r3)==1){startRi=r3+1;}else if(sscanf(buf,"%d %llu %d %d %d",&n2,&cm2,&p1,&p2,&st2)==5){if(seen.insert(cm2).second){nNew[n2]++;if(st2==0)nBad[n2]++;}}}fclose(rf);if(startRi)printf("  Wiederaufnahme ab Vertreter %zu (aus %s)\n",startRi,logf);}}
  FILE*lf=logf?fopen(logf,"a"):nullptr;bool complete=true;
  for(size_t ri=startRi;ri<reps.size();ri++){if(elapsed()>budget){complete=false;printf("  ZEITBUDGET erreicht: bearbeitet bis Vertreter %zu von %zu; mit demselben Log erneut aufrufen\n",ri,reps.size());break;}unsigned long long R=reps[ri];for(int a=0;a<40;a++){if(R>>a&1)continue;unsigned long long m=R|(1ULL<<a);nCand++;unsigned long long cm=canon(m);if(DD.count(cm)||seen.count(cm))continue;seen.insert(cm);nOrb++;
      Dv.clear();for(int i=0;i<40;i++)if(cm>>i&1)Dv.push_back(i);int n=Dv.size();bool feas=false;int fx=-1,fy=-1;vector<int> fasg;
      for(int x2=0;x2<n&&!feas;x2++)for(int y2=x2+1;y2<n&&!feas;y2++){rx=x2;ry=y2;asg.assign(n,-1);vector<BS> cand(n);for(auto&b:cand)b.set();if(rec(cand)){feas=true;fx=x2;fy=y2;fasg=asg;}}
      if(!feas)continue;
      // Familie direkt nachpruefen: alle Paare ausser (fx,fy) vertraeglich
      for(int x2=0;x2<n;x2++)for(int y2=x2+1;y2<n;y2++)if(!(x2==fx&&y2==fy)&&!compatDirect(Dv[x2],fasg[x2],Dv[y2],fasg[y2])){printf("FEHLER: Familie nicht vertraeglich\n");okAll=false;}
      set<int> Dset;for(int i:Dv)Dset.insert(pts[i]);int st=dirStatus(Dset);if(st<0){printf("FEHLER: Zertifikatspruefung\n");okAll=false;}nNew[n]++;
      if(st==0){if(!farkas(Dset)){printf("FEHLER: Farkas\n");okAll=false;}nBad[n]++;printf("  SCHLECHT (k=%d, Maske %llu): Richtungen:",n,cm);for(int i:Dv)printf(" %d",pts[i]);printf(" | unvertraegliches Paar (%d,%d) | Auswahl:",pts[Dv[fx]],pts[Dv[fy]]);for(int l=0;l<n;l++){auto&t=TD[Dv[l]][fasg[l]];printf(" %d:(%d,%d,%d)",pts[Dv[l]],t[0],t[1],t[2]);}printf("\n");fflush(stdout);}
      else if(certf){FILE*cf=fopen(certf,"a");if(ftell(cf)==0){fprintf(cf,"EDGES %zu",EDG.size());for(auto&e:EDG)fprintf(cf," %d %d",e.first,e.second);fprintf(cf,"\n");}fprintf(cf,"%d %llu ",n,cm);for(int w2:LASTCERT)fputc('0'+w2,cf);fputc('\n',cf);fclose(cf);}
      if(lf){fprintf(lf,"%d %llu %d %d %d\n",n,cm,pts[Dv[fx]],pts[Dv[fy]],st);fflush(lf);}}
    if(lf){fprintf(lf,"REP %zu\n",ri);fflush(lf);}
    if(ri%100==0){printf("  [Fortschritt] Vertreter %zu/%zu, Kandidaten %ld, neue Bahnen geprueft %ld, %.0fs\n",ri,reps.size(),nCand,nOrb,elapsed());fflush(stdout);}}
  if(lf)fclose(lf);long tn=0,tb=0;printf("dcompat1 (%s): Kandidaten R+{a} in diesem Lauf: %ld, Bahnen ausserhalb DD in diesem Lauf: %ld, Laufzeit %.0fs\n  neue Bahnen mit genau einem unvertraeglichen Paar je Groesse k:",complete?"VOLLSTAENDIG":"UNVOLLSTAENDIG",nCand,nOrb,elapsed());for(int k=1;k<16;k++)if(nNew[k]){printf(" k=%d:%ld(schlecht %ld)",k,nNew[k],nBad[k]);tn+=nNew[k];tb+=nBad[k];}
  printf("\n  gesamt: %ld Bahnen in DD1 ohne DD, davon schlecht: %ld\n",tn,tb);DC1_NEW=tn;DC1_BAD=tb;return okAll&&complete;}


// r1check: EXAKTE Einzelpruefung der Darstellungen (A1), (A2) und der Vektoridentitaet (V5) aus Abschnitt 4m an der eingebauten Liste A (r = 1), mit zwei unabhaengigen Rechenwegen
// (Gruppenalgebra-DP fuer mu und Theta; Aufzaehlung der Nullbloecke von L). Normalisierung: z := Vektor des einzigen zentralen Glieds, kappa_i := z-Koordinate von q_i bezueglich V = P + F_3 z.
static bool cmdR1check(){if(RW.empty())cmdWeights(nullptr);vector<vector<int>> S=builtin("A");int n=S.size(),a=S[0].size();bool ok=true;
  printf("r1check: Liste A = builtin(\"A\"), n=%d, dim V=%d, kritische Laenge 2d+3: %s\n",n,a,(n==2*a+3)?"ja":"NEIN");if(n!=2*a+3||a!=5)return false;
  int zi=-1,ncen=0;for(int i=0;i<n;i++)if(!S[i][0]&&!S[i][1]&&!S[i][2]&&!S[i][3]){ncen++;zi=i;}if(ncen!=1||!S[zi][4]){printf("  nicht genau ein zentrales Glied\n");return false;}int cz=S[zi][4],inv=(cz==1)?1:2;
  vector<int> id;for(int i=0;i<n;i++)if(i!=zi)id.push_back(i);int N=id.size();vector<int> pc(N),kap(N);for(int t=0;t<N;t++){pc[t]=S[id[t]][0]+3*S[id[t]][1]+9*S[id[t]][2]+27*S[id[t]][3];kap[t]=(S[id[t]][4]*inv)%3;}
  printf("  zentrales Glied: Index %d, Vektor z = %d*rho; L = pi(S ohne z) mit P-Codes:",zi,cz);for(int t=0;t<N;t++)printf(" %d:%d",id[t],pc[t]);printf("\n  Hebung kappa (z-Koordinaten):");for(int t=0;t<N;t++)printf(" %d:%d",id[t],kap[t]);printf("\n");
  auto muDP=[&](const vector<vector<int>>&X,int dim,int i,int j,int k){int VN=1;for(int q=0;q<dim;q++)VN*=3;auto enc=[&](const vector<int>&v,int sg){int c2=0;for(int q=dim-1;q>=0;q--)c2=c2*3+((sg>0)?v[q]:(3-v[q])%3);return c2;};
    auto vadd=[&](int x,int y){int s2=0,p=1;for(int q=0;q<dim;q++){s2+=(((x/p)%3+(y/p)%3)%3)*p;p*=3;}return s2;};vector<int> f(VN,0),g(VN);f[0]=1;for(int l=0;l<(int)X.size();l++)if(l!=i&&l!=j&&l!=k){int nc=enc(X[l],-1);for(int v=0;v<VN;v++)g[v]=(f[v]+3-f[vadd(v,nc)])%3;f.swap(g);}
    return f[vadd(vadd(enc(X[i],-1),enc(X[j],-1)),enc(X[k],-1))];};
  auto omv=[&](const vector<int>&x,const vector<int>&y){int o=x[0]*y[2]-x[2]*y[0]+x[1]*y[3]-x[3]*y[1];o%=3;if(o<0)o+=3;return o;};
  auto thetaDP=[&](const vector<vector<int>>&X,int dim){int th=0;int M=X.size();for(int i=0;i<M;i++)for(int j=i+1;j<M;j++)for(int k=j+1;k<M;k++){int o1=omv(X[i],X[j]),o2=omv(X[j],X[k]),o3=omv(X[k],X[i]);if(o1&&o1==o2&&o2==o3)th=(th+muDP(X,dim,i,j,k))%3;}return th;};
  // Weg 1: Theta(S) und No-full direkt
  LRes LR=listcheck(S,false);int ThetaS=thetaDP(S,a);printf("  Weg 1 (Gruppenalgebra in V): No-full=%s, volle Nullbloecke von S=%ld, Theta(S)=%d (listcheck: %d), Theta_indep=%d, Theta_dep=%d\n",LR.N?"ja":"NEIN",LR.nFull,ThetaS,LR.theta,LR.thInd,LR.thDep);if(!LR.N||ThetaS!=LR.theta)ok=false;
  // Weg 2: Nullbloecke von L
  vector<vector<int>> W(N,vector<int>(N));vector<unsigned> adj(N,0);for(int i=0;i<N;i++)for(int j=0;j<N;j++){W[i][j]=om4(pc[i],pc[j]);if(W[i][j])adj[i]|=1u<<j;}
  struct BT{int i,j,k;unsigned m;bool nul;};vector<BT> bal;for(int i=0;i<N;i++)for(int j=i+1;j<N;j++)for(int k=j+1;k<N;k++)if(W[i][j]&&W[i][j]==W[j][k]&&W[j][k]==W[k][i])bal.push_back({i,j,k,(1u<<i)|(1u<<j)|(1u<<k),add4(add4(pc[i],pc[j]),pc[k])==0});
  unsigned FULLM=1u<<N;vector<int> sP(FULLM,0);for(unsigned mk=1;mk<FULLM;mk++)sP[mk]=add4(sP[mk&(mk-1)],pc[__builtin_ctz(mk)]);
  struct NB{unsigned m;char typ;int tau;int sg;};vector<NB> nb;for(unsigned mk=1;mk<FULLM;mk++)if(sP[mk]==0){int ne=0;unsigned ev=0;for(int i=0;i<N;i++)if(mk>>i&1){unsigned a2=adj[i]&mk;if(a2){ev|=1u<<i;ne+=__builtin_popcount(a2);}}ne/=2;int tau=0;for(auto&b:bal)if((b.m&mk)==b.m)tau++;nb.push_back({mk,(ne==0)?'c':((ne==3&&__builtin_popcount(ev)==3&&tau==1)?'t':'f'),tau,(__builtin_popcount(mk)%2==0)?1:2});}
  auto kapOf=[&](unsigned mk){int s2=0;for(int j=0;j<N;j++)if(mk>>j&1)s2+=kap[j];return s2%3;};auto prm=[&](unsigned mk){printf("{");bool f1=true;for(int j=0;j<N;j++)if(mk>>j&1){printf(f1?"%d":",%d",id[j]);f1=false;}printf("}");};
  vector<unsigned> fulls;long nC=0,nT=0;for(auto&b:nb){if(b.typ=='f')fulls.push_back(b.m);else if(b.typ=='t')nT++;else nC++;}bool inK=true;for(unsigned f:fulls)if(kapOf(f)!=1)inK=false;
  printf("  Weg 2 (Nullbloecke von L): %zu Nullbloecke (ohne leeren): %ld kommutierend, %ld Dreieckstyp, %zu voll; kappa(F)=1 fuer alle vollen F: %s\n",nb.size(),nC,nT,fulls.size(),inK?"ja":"NEIN");if(!inK)ok=false;
  // theta auf zwei Wegen, Reduktionsidentitaet
  vector<int> theta(N,0),thetaD(N,0);for(auto&b:nb)if(b.tau%3)for(int j=0;j<N;j++)if(b.m>>j&1)theta[j]=(theta[j]+b.sg*b.tau)%3;
  for(int j=0;j<N;j++){vector<vector<int>> X;for(int t=0;t<N;t++)if(t!=j)X.push_back({S[id[t]][0],S[id[t]][1],S[id[t]][2],S[id[t]][3]});thetaD[j]=thetaDP(X,4);}
  int dotTK=0;for(int j=0;j<N;j++)dotTK=(dotTK+theta[j]*kap[j])%3;printf("  theta (Bloecke):");for(int v:theta)printf(" %d",v);printf(" | theta (DP auf L ohne j):");for(int v:thetaD)printf(" %d",v);printf(" | theta.kappa=%d, Theta(S)=%d\n",dotTK,ThetaS);if(theta!=thetaD||dotTK!=ThetaS)ok=false;
  // (A1) termweise: mu_{T0}(S) = -kappa(T0) E_e(T0) fuer jede der drei Kanten; (V5); n-Formel
  auto NL=[&](unsigned need){int s2=0;for(auto&b:nb)if((b.m&need)==need)s2+=b.sg;return s2%3;};auto npair=[&](int x,int y){int s2=0;unsigned need=(1u<<x)|(1u<<y);for(auto&b:nb)if((b.m&need)==need&&kapOf(b.m)==2)s2+=b.sg;return s2%3;};
  int sumA1=0,nNul=0,nNZ=0;vector<int> eps(N,0);printf("  Nulldreiecke T0 von L (Originalindizes), kappa(T0), E_e fuer e=(u,v),(v,w),(u,w), mu_{T0}(S) per DP:\n");
  for(auto&b:bal)if(b.nul){nNul++;int tid[3]={b.i,b.j,b.k};int kT=(kap[b.i]+kap[b.j]+kap[b.k])%3;int E[3];for(int e2=0;e2<3;e2++){int u=tid[e2],v=tid[(e2+1)%3];int Es=0;for(int k=0;k<N;k++)if(k!=b.i&&k!=b.j&&k!=b.k&&W[u][v]==W[v][k]&&W[v][k]==W[k][u])Es+=NL(b.m|(1u<<k));E[e2]=Es%3;}
      int mu=muDP(S,a,id[b.i],id[b.j],id[b.k]);int pred=((3-kT)*E[0])%3;bool rowok=true;for(int e2=0;e2<3;e2++)if(mu!=((3-kT)*E[e2])%3)rowok=false;if(!rowok)ok=false;if(mu)nNZ++;sumA1=(sumA1+pred)%3;
      // (V5): m_T0 = Summe_F (-1)^|F| d_T0(F) 1_F - E 1_T0 mit Koeffizientensumme 0, e=(u,v)=(b.i,b.j), w=b.k
      vector<int> mT(N,0),rhs(N,0);int ds=0;for(auto&q:nb){if((q.m&b.m)==b.m)for(int j=0;j<N;j++)if(q.m>>j&1)mT[j]=(mT[j]+q.sg)%3;
        int u=b.i,v=b.j,w=b.k;int te=0,kc=0;for(int k=0;k<N;k++)if((q.m>>k&1)&&k!=u&&k!=v&&W[u][v]==W[v][k]&&W[v][k]==W[k][u]){te++;if(k!=w)kc++;}int d=0;if((q.m>>u&1)&&(q.m>>v&1))d+=te-1;if((q.m>>v&1)&&(q.m>>w&1))d+=kc;if((q.m>>u&1)&&(q.m>>w&1))d+=kc;d=((d%3)+3)%3;if(d&&q.typ!='f'){printf("  FEHLER: d!=0 bei nichtvollem Block\n");ok=false;}int co2=(q.sg*d)%3;ds=(ds+co2)%3;for(int j=0;j<N;j++)if(q.m>>j&1)rhs[j]=(rhs[j]+co2)%3;}
      // E zur Kante (b.i,b.j) ist E[0]
      for(int t2:{b.i,b.j,b.k})rhs[t2]=(rhs[t2]+3-E[0])%3;bool v5=(mT==rhs)&&ds==0;if(!v5)ok=false;for(int t2:{b.i,b.j,b.k})eps[t2]=(eps[t2]+E[0])%3;
      int nsum=(npair(b.i,b.j)+npair(b.j,b.k)+npair(b.i,b.k))%3;bool nrel=(kT==0)||(E[0]==(3-nsum)%3);if(!nrel)ok=false;
      printf("    T0=(%d,%d,%d): kappa=%d, E=(%d,%d,%d), mu=%d, -kappa*E=%d, termweise %s, (V5) %s, n(uv)+n(vw)+n(uw)=%d (%s)\n",id[b.i],id[b.j],id[b.k],kT,E[0],E[1],E[2],mu,pred,rowok?"ok":"VERLETZT",v5?"ok":"VERLETZT",nsum,kT?(nrel?"= -E":"VERLETZT"):"kappa=0, keine Aussage");}
  printf("  (A1): -Summe_{T0} kappa(T0) E(T0) = %d, Theta(S) = %d  [%d Nulldreiecke, davon mu!=0: %d]\n",sumA1,ThetaS,nNul,nNZ);if(sumA1!=ThetaS)ok=false;
  // (A2): Blockform fuer die drei Kantenkonventionen (Kante = Positionen (0,1),(1,2),(0,2) der aufsteigend sortierten Indizes)
  for(int conv=0;conv<3;conv++){int tot=0;if(conv==0)printf("  (A2) psi_kappa(F) je vollem Block (Konvention e=(kleinster,mittlerer Index)):\n");for(auto&q:nb)if(q.typ=='f'){int ps=0;for(auto&b:bal)if(b.nul&&(b.m&q.m)==b.m){int tid[3]={b.i,b.j,b.k};int u=tid[conv==2?0:conv],v=tid[conv==0?1:2];int kT=(kap[b.i]+kap[b.j]+kap[b.k])%3;int cnt=0;for(int k=0;k<N;k++)if((q.m>>k&1)&&k!=b.i&&k!=b.j&&k!=b.k&&W[u][v]==W[v][k]&&W[v][k]==W[k][u])cnt++;ps=(ps+kT*cnt)%3;}
        if(conv==0){printf("    F=");prm(q.m);printf(" |F|=%d tau=%d psi=%d\n",__builtin_popcount(q.m),q.tau,ps);}tot=(tot+(3-q.sg)*ps)%3;}
    printf("  (A2), Konvention %d: -Summe_F (-1)^|F| psi_kappa(F) = %d, Theta(S) = %d\n",conv,tot,ThetaS);if(tot!=ThetaS)ok=false;}
  // Dreiecksrest eps und M0
  {vector<vector<int>> rows;for(unsigned f:fulls){vector<int> r2(N+1,0);for(int j=0;j<N;j++)r2[j]=(f>>j)&1;r2[N]=1;rows.push_back(r2);}vector<int> k0;vector<vector<int>> ker;bool sol=solveF3(rows,N,k0,ker);auto dot=[&](const vector<int>&x,const vector<int>&y){int s2=0;for(int j=0;j<N;j++)s2+=x[j]*y[j];return s2%3;};
    auto inM0=[&](const vector<int>&x){if(dot(x,kap))return false;for(auto&k2:ker)if(dot(x,k2))return false;return true;};vector<int> te(N);for(int j=0;j<N;j++)te[j]=(theta[j]+eps[j])%3;
    printf("  Dreiecksrest eps = Summe E(T0) 1_T0:");for(int v:eps)printf(" %d",v);printf(" | A kappa=1 loesbar: %s, dim ker A=%zu | theta+eps in M0: %s, eps in M0: %s, theta in M0: %s\n",sol?"ja":"NEIN",ker.size(),inM0(te)?"ja":"NEIN",inM0(eps)?"ja":"NEIN",inM0(theta)?"ja":"NEIN");if(!sol||!inM0(te))ok=false;}
  printf("r1check: %s\n",ok?"ALLE PRUEFUNGEN BESTANDEN":"FEHLER");return ok;}


// starcheck h0 c1:a,b,c c2:a,b,c ...: verfeinertes P-System zu einer Vertreterfamilie (Satz R, Abschnitt 4n). Richtungen als P-Codes der Geradenvertreter.
// Fuer jedes P-unabhaengige Dreieck tau der Richtung h0 sei k(tau) die Zahl der Familienmitglieder, mit denen tau P-unvertraeglich ist. Geprueft wird die Loesbarkeit von
//   {rho=1 auf allen abhaengigen Dreiecken; rho=0 auf allen unabhaengigen Dreiecken mit Richtung in D'; rho=0 auf allen tau der Richtung h0 mit k(tau)>=kmin}  fuer kmin=2 (Omega_2), kmin=1 (Omega_1), kmin=0 (ganze Richtung).
// Rueckgabe: Bitmaske (Bit0: kmin=2 loesbar, Bit1: kmin=1 loesbar, Bit2: kmin=0 loesbar); -1 bei ungueltiger Eingabe.
static int cmdStarcheck(int h0,const vector<pair<int,array<int,3>>>&fam){buildP();bool ok=true;
  auto compat=[&](int d,const array<int,3>&t,int e,const array<int,3>&u){for(int a2:t)for(int b2:u)if(a2==b2)return true;if(om4(d,e)!=0)return false;for(int a2:t)if(lineRep(a2)==e)return true;for(int b2:u)if(lineRep(b2)==d)return true;return false;};
  if(h0<1||h0>80||lineRep(h0)!=h0)ok=false;set<int> Dp;for(auto&s2:fam){auto&t=s2.second;int e=om4(t[0],t[1]);int ps=add4(add4(t[0],t[1]),t[2]);if(!(e&&om4(t[1],t[2])==e&&om4(t[2],t[0])==e&&ps&&lineRep(ps)==s2.first)||s2.first==h0)ok=false;Dp.insert(s2.first);}
  if(!ok||Dp.size()!=fam.size()){printf("starcheck: ungueltige Eingabe\n");return -1;}
  printf("starcheck: h0=%d, Familie auf D' =",h0);for(auto&s2:fam)printf(" %d:(%d,%d,%d)",s2.first,s2.second[0],s2.second[1],s2.second[2]);printf("\n  unvertraegliche Paare INNERHALB der Familie:");int nin=0;
  for(size_t a2=0;a2<fam.size();a2++)for(size_t b2=a2+1;b2<fam.size();b2++)if(!compat(fam[a2].first,fam[a2].second,fam[b2].first,fam[b2].second)){printf(" (%d,%d)",fam[a2].first,fam[b2].first);nin++;}if(!nin)printf(" keine");printf("\n");
  int T=TRI.size();vector<int> kk(T,-1);map<int,int> dist;for(int i=0;i<T;i++)if(!TRI[i].dep&&lineRep(TRI[i].t)==h0){array<int,3> tau={TRI[i].x,TRI[i].y,TRI[i].z};int k=0;for(auto&s2:fam)if(!compat(h0,tau,s2.first,s2.second))k++;kk[i]=k;dist[k]++;}
  printf("  Dreiecke der Richtung %d nach Zahl k unvertraeglicher Familienmitglieder:",h0);for(auto&kv:dist)printf(" k=%d:%d",kv.first,kv.second);printf("\n");int res=0;
  for(int kmin=2;kmin>=0;kmin--){vector<int> rows,rhs(T,0);int nOm=0;for(int i=0;i<T;i++){if(TRI[i].dep){rows.push_back(i);rhs[i]=1;}else if(Dp.count(lineRep(TRI[i].t)))rows.push_back(i);else if(kk[i]>=kmin&&kk[i]>=0){rows.push_back(i);nOm++;}}
    Sol s2=solveSys(rows,{},rhs);bool ver=true;if(s2.consistent){for(int i:rows){const Tri&t=TRI[i];int v=(s2.x[eid(t.x,t.y)]+s2.x[eid(t.y,t.z)]+s2.x[eid(t.x,t.z)])%3;if(v!=rhs[i])ver=false;}}
    printf("  System mit Nullforderung auf {k>=%d} (%d Dreiecke der Richtung %d): Rang %d, %s%s\n",kmin,nOm,h0,s2.rank,s2.consistent?"LOESBAR":"UNLOESBAR",s2.consistent?(ver?" (Loesung ausgewertet: ok)":" (AUSWERTUNG FEHLERHAFT)"):"");if(s2.consistent&&ver)res|=1<<(2-kmin);if(s2.consistent&&!ver)return -1;}
  return res;}


// obstspace h0 c1:a,b,c ...: exakter Obstruktionsraum zu (D',h0): Y = {y auf den 144 Dreiecken der Richtung h0 : y laesst sich durch Koeffizienten a auf abhaengigen Dreiecken und auf
// Dreiecken der Richtungen in D' zu einem P-Zykel (Kantenrand 0) ergaenzen}; psi(y) := Summe der a-Koeffizienten auf abhaengigen Dreiecken (wohldefiniert, wenn D' gut ist).
// Fuer eine Liste mit gestuetzten Richtungen D'+{h0} in einer Komponente gilt: die auf P-Ebene zusammengefassten mu-Werte der Richtung h0 bilden ein y in Y, und die abhaengige Summe ist -psi(y) bzw. psi bis aufs Vorzeichen.
static int OBST_DIM=-1,OBST_PSINZ=-1;
static bool cmdObstspace(int h0,const vector<pair<int,array<int,3>>>&fam){buildP();int E=EDG.size(),T=TRI.size();set<int> Dp;for(auto&s2:fam)Dp.insert(s2.first);
  auto compat=[&](int d,const array<int,3>&t,int e,const array<int,3>&u){for(int a2:t)for(int b2:u)if(a2==b2)return true;if(om4(d,e)!=0)return false;for(int a2:t)if(lineRep(a2)==e)return true;for(int b2:u)if(lineRep(b2)==d)return true;return false;};
  vector<int> acols,ycols;for(int i=0;i<T;i++){if(TRI[i].dep||Dp.count(lineRep(TRI[i].t)))acols.push_back(i);else if(lineRep(TRI[i].t)==h0)ycols.push_back(i);}int NA=acols.size(),NY=ycols.size(),C=NA+NY;
  vector<vector<u8>> M(E,vector<u8>(C,0));auto put=[&](int col,const Tri&t){M[eid(t.x,t.y)][col]=1;M[eid(t.y,t.z)][col]=1;M[eid(t.x,t.z)][col]=1;};for(int j=0;j<NA;j++)put(j,TRI[acols[j]]);for(int j=0;j<NY;j++)put(NA+j,TRI[ycols[j]]);
  vector<int> piv;int rk=rref(M,C,piv);int rkA=0;for(int p:piv)if(p<NA)rkA++;int c=NY-(rk-rkA);printf("obstspace: h0=%d, |D'|=%zu, Unbekannte a=%d, y=%d, Rang gesamt=%d, Rang a-Teil=%d, dim Y = %d\n",h0,Dp.size(),NA,NY,rk,rkA,c);
  vector<char> isPiv(C,0);vector<int> prow(C,-1);for(size_t i=0;i<piv.size();i++){isPiv[piv[i]]=1;prow[piv[i]]=i;}vector<int> freeY;for(int j=NA;j<C;j++)if(!isPiv[j])freeY.push_back(j);if((int)freeY.size()!=c){printf("  FEHLER: freie y-Spalten\n");return false;}
  vector<int> kk(NY);for(int j=0;j<NY;j++){array<int,3> tau={TRI[ycols[j]].x,TRI[ycols[j]].y,TRI[ycols[j]].z};int k=0;for(auto&s2:fam)if(!compat(h0,tau,s2.first,s2.second))k++;kk[j]=k;}
  // Basis: je freier y-Spalte ein Zykel (freie a = 0)
  vector<vector<int>> Yb;vector<int> psi;for(int f:freeY){vector<int> x(C,0);x[f]=1;for(int p=0;p<C;p++)if(isPiv[p]){int v=M[prow[p]][f];x[p]=(3-v)%3;}
    // Kontrolle: Rand = 0
    vector<int> bd(E,0);auto acc=[&](const Tri&t,int co){bd[eid(t.x,t.y)]+=co;bd[eid(t.y,t.z)]+=co;bd[eid(t.x,t.z)]+=co;};for(int j=0;j<NA;j++)if(x[j])acc(TRI[acols[j]],x[j]);for(int j=0;j<NY;j++)if(x[NA+j])acc(TRI[ycols[j]],x[NA+j]);for(int e=0;e<E;e++)if(bd[e]%3){printf("  FEHLER: Zykelbedingung verletzt\n");return false;}
    int ps=0;for(int j=0;j<NA;j++)if(TRI[acols[j]].dep)ps+=x[j];vector<int> y(NY);for(int j=0;j<NY;j++)y[j]=x[NA+j];Yb.push_back(y);psi.push_back(ps%3);}
  printf("  psi auf der Basis:");for(int v:psi)printf(" %d",v);printf("\n");OBST_DIM=c;OBST_PSINZ=0;for(int v:psi)if(v)OBST_PSINZ++;
  // alle y in Y mit psi!=0 aufzaehlen (nur wenn c klein): minimale Traegergroesse und k-Profil
  if(c>13){printf("  dim Y zu gross fuer vollstaendige Aufzaehlung\n");return true;}long tot=1;for(int i=0;i<c;i++)tot*=3;int best=1000;vector<int> bestY;long nNZ=0;map<int,long> suppHist;
  for(long code2=1;code2<tot;code2++){long q=code2;vector<int> y(NY,0);int ps=0;for(int i=0;i<c;i++){int co=q%3;q/=3;if(!co)continue;ps+=co*psi[i];for(int j=0;j<NY;j++)y[j]+=co*Yb[i][j];}if(ps%3==0)continue;nNZ++;int sz=0;for(int j=0;j<NY;j++){y[j]%=3;if(y[j])sz++;}suppHist[sz]++;if(sz<best){best=sz;bestY=y;}}
  printf("  y in Y mit psi!=0: %ld; Traegergroessen (Groesse:Anzahl):",nNZ);int shown=0;for(auto&kv:suppHist){if(shown++<8)printf(" %d:%ld",kv.first,kv.second);}printf("\n  minimale Traegergroesse: %d; Traeger (Dreieck[k]):",best);
  for(int j=0;j<NY;j++)if(bestY[j]){const Tri&t=TRI[ycols[j]];printf(" %d*(%d,%d,%d)[k=%d]",bestY[j],t.x,t.y,t.z,kk[j]);}printf("\n");return true;}


// fam83 [datensatz]: EXAKTE Entscheidung (Abschnitt 4o): Realisierbarkeit der belegten Kirsch-Familie bei r=1 mit genau einem zentralen Glied z=(0,0,0,0,1).
// 83 projizierte Multimengen L (12 P-Codes): Q+{8,22,56,p} (p=1..80), Q+{4,4,22,56}, Q+{8,17,17,56}, Q+{8,22,28,28}, Q={3,27,32,40,48,63,70,78}. Je Kandidat: alle P-Nullbloecke, volle Bloecke,
// alle normierten Hebungen (kappa=0 auf je einem Vorkommen von 3,27,32,40; 3^8 Moeglichkeiten) mit kappa(F)=1 fuer alle vollen F; je No-full-Hebung: mu_T = m_T.kappa fuer alle balancierten Indextripel,
// Stuetzung/Ergaenzbarkeit der acht Typen, Kantenkomponenten, Theta mit Anteilen. Datensatzzeile:
// id p1..p12 nNull nVoll nHeb e4 e17 e28 e4u28 e17u28 e3 s4 s17 s28 s4u28 s17u28 s3 s3komp maxTypen s8 s8komp thetaNZ nBal mTpruefsumme F1 F2 F1uF2   (e=ergaenzbar, s=gestuetzt, Zahlen = Anzahl der No-full-Hebungen mit der Eigenschaft)
static long F83_CERT=-1,F83_LIFTS=-1,F83_S3=-1,F83_S428=-1,F83_S1728=-1,F83_E428=-1,F83_E1728=-1,F83_S8=-1,F83_THNZ=-1,F83_CANDLIFT=-1;static int F83_MAXT=-1;
static bool cmdFam83(const char*outf){buildP();struct Typ{int h;array<int,3> v;};vector<Typ> ty={{4,{3,48,70}},{9,{3,27,78}},{10,{3,27,70}},{16,{3,32,78}},{17,{3,32,63}},{28,{27,40,78}},{30,{32,70,78}},{36,{27,32,70}}};
  vector<int> Q={3,27,32,40,48,63,70,78};bool facts=true;printf("fam83: Schritt-1-Fakten\n");
  for(auto&t:ty){int e=om4(t.v[0],t.v[1]);int ps=add4(add4(t.v[0],t.v[1]),t.v[2]);bool bal=e&&om4(t.v[1],t.v[2])==e&&om4(t.v[2],t.v[0])==e;int need=neg4(ps);bool inQ=false;for(int q:Q)if(q==ps||q==need)inQ=true;
    printf("  Typ %d: Kern (%d,%d,%d) balanciert=%s, P-Summe=%d (%s), Ergaenzung braucht %d einmal oder %d zweimal; Geradenwerte in Q: %s\n",t.h,t.v[0],t.v[1],t.v[2],bal?"ja":"NEIN",ps,ps==t.h?"= h":(ps==neg4(t.h)?"= -h":"FALSCH"),need,ps,inQ?"JA":"nein");if(!bal||lineRep(ps)!=t.h||inQ)facts=false;}
  {set<int> un;for(int h:{0,4,5})for(int v:ty[h].v)un.insert(v);bool eq=(un==set<int>(Q.begin(),Q.end()));printf("  Vereinigung der Kerne 4,17,28 = Q: %s\n",eq?"ja":"NEIN");if(!eq)facts=false;
    // Basis 3,27,32,40: Spann hat 81 Elemente
    set<int> sp={0};for(int b:{3,27,32,40}){set<int> ns;for(int x:sp){ns.insert(x);ns.insert(add4(x,b));ns.insert(add4(x,neg4(b)));}sp=ns;}printf("  3,27,32,40 spannen P auf: %s\n",sp.size()==81?"ja":"NEIN");if(sp.size()!=81)facts=false;}
  vector<vector<int>> cands;for(int p=1;p<=80;p++){vector<int> L=Q;L.push_back(8);L.push_back(22);L.push_back(56);L.push_back(p);cands.push_back(L);}
  for(auto ex:vector<vector<int>>{{4,4,22,56},{8,17,17,56},{8,22,28,28}}){vector<int> L=Q;for(int v:ex)L.push_back(v);cands.push_back(L);}
  FILE*of=outf?fopen(outf,"w"):nullptr;if(of)fprintf(of,"# id p1..p12 nNull nVoll nHeb e4 e17 e28 e4u28 e17u28 e3 s4 s17 s28 s4u28 s17u28 s3 s3komp maxTypen s8 s8komp thetaNZ nBal mTpruefsumme F1 F2 F1uF2 (Bitmasken ueber die Positionen 0..11)\n");
  long nCertOK=0;long totLift=0,totS3=0,totS428=0,totS1728=0,totE428=0,totE1728=0,totE3=0,totS8=0,totThNZ=0,candLift=0;int gMaxT=0;const int N=12;bool hitShown=false;
  for(size_t ci=0;ci<cands.size();ci++){vector<int>&pc=cands[ci];int W[12][12];unsigned adj[12];for(int i=0;i<N;i++){adj[i]=0;for(int j=0;j<N;j++){W[i][j]=om4(pc[i],pc[j]);if(W[i][j])adj[i]|=1u<<j;}}
    struct BT{int i,j,k;unsigned m;int typ;bool dep;};vector<BT> bal;for(int i=0;i<N;i++)for(int j=i+1;j<N;j++)for(int k=j+1;k<N;k++)if(W[i][j]&&W[i][j]==W[j][k]&&W[j][k]==W[k][i]){array<int,3> sv={pc[i],pc[j],pc[k]};sort(sv.begin(),sv.end());int tp=-1;for(int q=0;q<8;q++){array<int,3> tv=ty[q].v;sort(tv.begin(),tv.end());if(tv==sv)tp=q;}
        bal.push_back({i,j,k,(1u<<i)|(1u<<j)|(1u<<k),tp,add4(add4(pc[i],pc[j]),pc[k])==0});}
    unsigned FM=1u<<N;vector<int> sP(FM,0);for(unsigned mk=1;mk<FM;mk++)sP[mk]=add4(sP[mk&(mk-1)],pc[__builtin_ctz(mk)]);
    struct NB{unsigned m;char typ;int sg;int core;};vector<NB> nb;vector<unsigned> fulls;for(unsigned mk=1;mk<FM;mk++)if(sP[mk]==0){int ne=0;unsigned ev=0;for(int i=0;i<N;i++)if(mk>>i&1){unsigned a2=adj[i]&mk;if(a2){ev|=1u<<i;ne+=__builtin_popcount(a2);}}ne/=2;int tau=0,core=-1;for(size_t t=0;t<bal.size();t++)if((bal[t].m&mk)==bal[t].m){tau++;core=t;}
        char tp=(ne==0)?'c':((ne==3&&__builtin_popcount(ev)==3&&tau==1)?'t':'f');nb.push_back({mk,tp,(__builtin_popcount(mk)%2==0)?1:2,tp=='t'?core:-1});if(tp=='f')fulls.push_back(mk);}
    vector<array<int,12>> mT(bal.size());for(size_t t=0;t<bal.size();t++){mT[t].fill(0);for(auto&b:nb)if((b.m&bal[t].m)==bal[t].m)for(int j=0;j<N;j++)if(b.m>>j&1)mT[t][j]=(mT[t][j]+b.sg)%3;}
    // Unloesbarkeitszertifikat (Abschnitt 4o): F1 = {3,40,78}+J4, F2 = {27,48,70}+J28 sind disjunkte VOLLE P-Nullbloecke, F1+F2 ist ebenfalls ein (voller) Nullblock, also 1_F1 + 1_F2 - 1_(F1+F2) = 0 mit Koeffizientensumme 1.
    unsigned cF1=0,cF2=0;{auto first=[&](int v,unsigned excl){for(int i=0;i<N;i++)if(pc[i]==v&&!(excl>>i&1))return i;return -1;};auto lineCompl=[&](int h)->unsigned{int a=first(neg4(h),0);if(a>=0)return 1u<<a;int b=first(h,0);if(b<0)return 0u;int c2=first(h,1u<<b);if(c2<0)return 0u;return (1u<<b)|(1u<<c2);};
      int i3=first(3,0),i40=first(40,0),i78=first(78,0),i27=first(27,0),i48=first(48,0),i70=first(70,0);unsigned J4=lineCompl(4),J28=lineCompl(28);if(i3>=0&&i40>=0&&i78>=0&&i27>=0&&i48>=0&&i70>=0&&J4&&J28){cF1=(1u<<i3)|(1u<<i40)|(1u<<i78)|J4;cF2=(1u<<i27)|(1u<<i48)|(1u<<i70)|J28;}
      auto isFull=[&](unsigned mk){if(sP[mk]!=0)return false;for(int a=0;a<N;a++)if(mk>>a&1)for(int b=a+1;b<N;b++)if((mk>>b&1)&&W[a][b])for(int c2=0;c2<N;c2++)if((mk>>c2&1)&&c2!=a&&c2!=b)for(int d2=c2+1;d2<N;d2++)if((mk>>d2&1)&&d2!=a&&d2!=b&&W[c2][d2])return true;return false;};
      bool cok=cF1&&cF2&&!(cF1&cF2)&&isFull(cF1)&&isFull(cF2)&&isFull(cF1|cF2);if(cok)nCertOK++;else{printf("  FEHLER: Zertifikat fuer Kandidat %zu ungueltig\n",ci+1);facts=false;}}
    long mhash=0;for(size_t t=0;t<bal.size();t++)for(int j=0;j<N;j++)mhash=(mhash+(long)mT[t][j]*(7*bal[t].i+11*bal[t].j+13*bal[t].k+17*j+1))%1000003;
    int norm[4];{int bv[4]={3,27,32,40};for(int q=0;q<4;q++){norm[q]=-1;for(int i=0;i<N;i++)if(pc[i]==bv[q]){norm[q]=i;break;}}}vector<int> freeIdx;for(int i=0;i<N;i++){bool isn=false;for(int q=0;q<4;q++)if(norm[q]==i)isn=true;if(!isn)freeIdx.push_back(i);}
    long nLift=0,e4=0,e17=0,e28=0,e428=0,e1728=0,e3=0,s4=0,s17=0,s28=0,s428=0,s1728=0,s3=0,s3c=0,s8=0,s8c=0,thNZ=0;int maxT=0;
    for(int code2=0;code2<6561;code2++){int kap[12]={0};unsigned M1=0,M2=0;{int q=code2;for(int i:freeIdx){kap[i]=q%3;q/=3;if(kap[i]==1)M1|=1u<<i;else if(kap[i]==2)M2|=1u<<i;}}
      bool okL=true;for(unsigned f:fulls)if((__builtin_popcount(f&M1)+2*__builtin_popcount(f&M2))%3!=1){okL=false;break;}if(!okL)continue;nLift++;
      bool erg[8]={0},sup[8]={0};for(auto&b:nb)if(b.typ=='t'&&bal[b.core].typ>=0){int cl=(__builtin_popcount(b.m&M1)+2*__builtin_popcount(b.m&M2))%3;if(cl!=1)erg[bal[b.core].typ]=true;}
      vector<int> mu(bal.size());int th=0,thd=0,thi=0;for(size_t t=0;t<bal.size();t++){int v=0;for(int j=0;j<N;j++)v+=mT[t][j]*kap[j];v%=3;mu[t]=v;th+=v;if(bal[t].dep)thd+=v;else thi+=v;if(v&&bal[t].typ>=0)sup[bal[t].typ]=true;}th%=3;thd%=3;thi%=3;if(th)thNZ++;
      if(thi){printf("  FEHLER: Theta_indep != 0 in einer No-full-Hebung (Kandidat %zu)\n",ci+1);facts=false;}
      int nt=0;for(int q=0;q<8;q++)if(sup[q])nt++;maxT=max(maxT,nt);if(erg[0])e4++;if(erg[4])e17++;if(erg[5])e28++;if(erg[0]&&erg[5])e428++;if(erg[4]&&erg[5])e1728++;if(erg[0]&&erg[4]&&erg[5])e3++;
      if(sup[0])s4++;if(sup[4])s17++;if(sup[5])s28++;if(sup[0]&&sup[5])s428++;if(sup[4]&&sup[5])s1728++;bool all3=sup[0]&&sup[4]&&sup[5],all8=(nt==8);if(all3)s3++;if(all8)s8++;
      if(all3||all8||(sup[0]&&sup[5])||(sup[4]&&sup[5])){ // Kantenkomponenten gestuetzter Tripel
        vector<int> idx;for(size_t t=0;t<bal.size();t++)if(mu[t])idx.push_back(t);vector<int> par(idx.size());for(size_t a2=0;a2<idx.size();a2++)par[a2]=a2;function<int(int)> fd=[&](int x){return par[x]==x?x:par[x]=fd(par[x]);};
        for(size_t a2=0;a2<idx.size();a2++)for(size_t b2=a2+1;b2<idx.size();b2++)if(__builtin_popcount(bal[idx[a2]].m&bal[idx[b2]].m)==2)par[fd(a2)]=fd(b2);
        map<int,int> tm;for(size_t a2=0;a2<idx.size();a2++)if(bal[idx[a2]].typ>=0)tm[fd(a2)]|=1<<bal[idx[a2]].typ;for(auto&kv:tm){if((kv.second&0x31)==0x31)s3c++;if(kv.second==0xFF)s8c++;}
        if(!hitShown){hitShown=true;printf("  TREFFER-ZEUGE (Kandidat %zu): P-Codes:",ci+1);for(int i=0;i<N;i++)printf(" %d",pc[i]);printf(" | kappa:");for(int i=0;i<N;i++)printf(" %d",kap[i]);printf(" | gestuetzte Typen:");for(int q=0;q<8;q++)if(sup[q])printf(" %d",ty[q].h);printf(" | Theta=%d (abh. %d, unabh. %d)\n",th,thd,thi);
          for(size_t t=0;t<bal.size();t++)if(mu[t]&&bal[t].typ>=0){printf("    Typ %d: Indextripel (%d,%d,%d), mu=%d, Ergaenzungen:",ty[bal[t].typ].h,bal[t].i,bal[t].j,bal[t].k,mu[t]);for(auto&b:nb)if(b.typ=='t'&&b.core==(int)t){int cl=(__builtin_popcount(b.m&M1)+2*__builtin_popcount(b.m&M2))%3;if(cl!=1){printf(" {");for(int j=0;j<N;j++)if((b.m>>j&1)&&!(bal[t].m>>j&1))printf("%d ",j);printf("%s}",cl==2?"z":"");}}printf("\n");}
          vector<vector<int>> Sw;for(int i=0;i<N;i++)Sw.push_back({co(pc[i],0),co(pc[i],1),co(pc[i],2),co(pc[i],3),kap[i]});Sw.push_back({0,0,0,0,1});LRes LR=listcheck(Sw,false);printf("    unabhaengige Pruefung (listcheck, Gruppenalgebra in V): No-full=%s, volle Nullbloecke=%ld, Theta=%d, Theta_dep=%d, Theta_indep=%d\n",LR.N?"ja":"NEIN",LR.nFull,LR.theta,LR.thDep,LR.thInd);if(!LR.N||LR.theta!=th)facts=false;}}
    }
    if(of){fprintf(of,"%zu",ci+1);for(int i=0;i<N;i++)fprintf(of," %d",pc[i]);fprintf(of," %zu %zu %ld %ld %ld %ld %ld %ld %ld %ld %ld %ld %ld %ld %ld %ld %d %ld %ld %ld %zu %ld %u %u %u\n",nb.size(),fulls.size(),nLift,e4,e17,e28,e428,e1728,e3,s4,s17,s28,s428,s1728,s3,s3c,maxT,s8,s8c,thNZ,bal.size(),mhash,cF1,cF2,cF1|cF2);}
    totLift+=nLift;totS3+=s3;totS428+=s428;totS1728+=s1728;totE428+=e428;totE1728+=e1728;totE3+=e3;totS8+=s8;totThNZ+=thNZ;if(nLift)candLift++;gMaxT=max(gMaxT,maxT);}
  if(of)fclose(of);printf("fam83: 83 Kandidaten, davon mit No-full-Hebung: %ld; normierte No-full-Hebungen gesamt: %ld (von hoechstens %d)\n",candLift,totLift,83*6561);
  printf("  Typen 4 und 28 beide ERGAENZBAR: %ld Hebungen; 17 und 28: %ld; alle drei: %ld\n  Typen 4 und 28 beide GESTUETZT: %ld; 17 und 28: %ld; alle drei (Frage a): %ld; alle acht (Frage b): %ld; groesste Zahl gleichzeitig gestuetzter Typen: %d; Hebungen mit Theta!=0: %ld\n",totE428,totE1728,totE3,totS428,totS1728,totS3,totS8,gMaxT,totThNZ);
  printf("  Unloesbarkeitszertifikat 1_F1 + 1_F2 - 1_(F1+F2) = 0 (F1={3,40,78}+J4, F2={27,48,70}+J28, alle drei voll) gueltig fuer %ld von 83 Kandidaten\n",nCertOK);F83_CERT=nCertOK;
  F83_LIFTS=totLift;F83_S3=totS3;F83_S428=totS428;F83_S1728=totS1728;F83_E428=totE428;F83_E1728=totE1728;F83_S8=totS8;F83_THNZ=totThNZ;F83_MAXT=gMaxT;F83_CANDLIFT=candLift;return facts;}


// fam3 [datensatz]: EXAKTE Entscheidung (Abschnitt 4p): die konkrete Acht-Tripel-Familie bei r=3 mit genau einem zentralen Glied z=(0,0,0,0,1,0,0).
// Feste P-Liste (16 verschiedene Werte): Q=(3,27,32,40,48,63,70,78), Isolaten j_h=(8,9,20,16,22,56,30,72) zu den Typen (4,9,10,16,17,28,30,36). Radikalkoordinaten (z,w1,w2):
// 3,27,32,40 auf 0 normiert; (48,63,70,78) tragen k in F_3^4 (z-Richtung) und W in F_3^{2x4} (w1,w2); q_{j_h} = -Summe_{i in T_h} q_i - eps_h z mit eps_4=eps_17=eps_28=1.
// Normalformen: W = reduzierte Zeilenstufenform vom Rang 2 (130), k = 0 an den Pivotspalten (9), eps frei auf (9,10,16,30,36) (32): 37.440 Kandidaten, Kandidatennummer = (wIdx*9+kIdx)*32+epsIdx.
// No-full <=> fuer jeden vollen P-Nullblock F der festen Liste ist die Radikalsumme von F weder 0 noch -z. Je ausgeschlossenem Kandidaten wird ein konkreter verbotener voller Block angegeben
// (Index in einer kleinen, gierig gewaehlten Blocktabelle); Ueberlebende werden als V-Listen ausgegeben und mit listcheck sowie eigener Cofaktorrechnung ausgewertet.
static long F3_CAND=-1,F3_SURV=-1,F3_DELTA=-1,F3_TABLE=-1,F3_NFULL=-1;static bool F3_CERTOK=false;
static bool cmdFam3(const char*outf){buildP();const int N=16;int pv[16]={3,27,32,40,48,63,70,78,8,9,20,16,22,56,30,72};int tyH[8]={4,9,10,16,17,28,30,36};int tyT[8][3]={{3,48,70},{3,27,78},{3,27,70},{3,32,78},{3,32,63},{27,40,78},{32,70,78},{27,32,70}};bool ok=true;
  auto idxOf=[&](int v){for(int i=0;i<N;i++)if(pv[i]==v)return i;return -1;};int T[8][3];for(int h=0;h<8;h++){for(int q=0;q<3;q++)T[h][q]=idxOf(tyT[h][q]);int ps=add4(add4(tyT[h][0],tyT[h][1]),tyT[h][2]);if(pv[8+h]!=neg4(ps)||lineRep(ps)!=tyH[h])ok=false;}
  {set<int> dv(pv,pv+16);if(dv.size()!=16)ok=false;}printf("fam3: feste P-Liste geprueft (16 verschiedene Werte, Isolat j_h = -t_h auf der Geraden h): %s\n",ok?"ja":"NEIN");
  int Wd[16][16];unsigned adj[16];for(int i=0;i<N;i++){adj[i]=0;for(int j=0;j<N;j++){Wd[i][j]=om4(pv[i],pv[j]);if(Wd[i][j])adj[i]|=1u<<j;}}
  vector<unsigned> fullB;long nNullP=0;{vector<int> sP(1u<<N,0);for(unsigned mk=1;mk<(1u<<N);mk++){sP[mk]=add4(sP[mk&(mk-1)],pv[__builtin_ctz(mk)]);if(sP[mk])continue;nNullP++;bool fl=false;for(int a=0;a<N&&!fl;a++)if(mk>>a&1)for(int b=a+1;b<N&&!fl;b++)if((mk>>b&1)&&Wd[a][b]){unsigned rest=mk&~((1u<<a)|(1u<<b));for(int c2=0;c2<N&&!fl;c2++)if((rest>>c2&1)&&(adj[c2]&rest))fl=true;}if(fl)fullB.push_back(mk);}}
  sort(fullB.begin(),fullB.end(),[](unsigned a,unsigned b){int pa=__builtin_popcount(a),pb=__builtin_popcount(b);return pa!=pb?pa<pb:a<b;});int NF=fullB.size();printf("  P-Nullbloecke der festen Liste (ohne leeren): %ld, davon voll: %d\n",nNullP,NF);F3_NFULL=NF;
  // Normalformen
  vector<array<int,8>> Ws;for(int c1=0;c1<4;c1++)for(int c2=c1+1;c2<4;c2++){vector<int> f1,f2;for(int c=c1+1;c<4;c++)if(c!=c2)f1.push_back(c);for(int c=c2+1;c<4;c++)f2.push_back(c);int n1=f1.size(),n2=f2.size(),t1=1,t2=1;for(int i=0;i<n1;i++)t1*=3;for(int i=0;i<n2;i++)t2*=3;
      for(int a=0;a<t1;a++)for(int b=0;b<t2;b++){array<int,8> M;M.fill(0);M[c1]=1;M[4+c2]=1;int q=a;for(int c:f1){M[c]=q%3;q/=3;}q=b;for(int c:f2){M[4+c]=q%3;q/=3;}Ws.push_back(M);}}
  sort(Ws.begin(),Ws.end());printf("  reduzierte Zeilenstufenmatrizen vom Rang 2 in F_3^{2x4}: %zu (erwartet 130)\n",Ws.size());if(Ws.size()!=130)ok=false;
  int freeEps[5]={1,2,3,6,7}; // Typpositionen von 9,10,16,30,36
  long nCand=0,nSurv=0,nDelta=0,nDeltaBadCert=0;vector<vector<int>> viol;viol.reserve(37440);vector<long> surv;vector<array<int,48>> radAll;radAll.reserve(37440);
  for(size_t wi=0;wi<Ws.size();wi++){int pc1=-1,pc2=-1;for(int c=0;c<4;c++){if(pc1<0&&Ws[wi][c]){pc1=c;}}for(int c=0;c<4;c++){if(pc2<0&&Ws[wi][4+c]){pc2=c;}}
    vector<int> fk;for(int c=0;c<4;c++)if(c!=pc1&&c!=pc2)fk.push_back(c);
    for(int ki=0;ki<9;ki++){int kk[4]={0,0,0,0};kk[fk[0]]=ki%3;kk[fk[1]]=ki/3;
      for(int ei=0;ei<32;ei++){int eps[8]={1,0,0,0,1,1,0,0};for(int b=0;b<5;b++)eps[freeEps[b]]=(ei>>b)&1;
        int rz[16]={0},r1[16]={0},r2[16]={0};for(int c=0;c<4;c++){rz[4+c]=kk[c];r1[4+c]=Ws[wi][c];r2[4+c]=Ws[wi][4+c];}
        for(int h=0;h<8;h++){int a=0,b=0,c2=0;for(int q=0;q<3;q++){a+=rz[T[h][q]];b+=r1[T[h][q]];c2+=r2[T[h][q]];}rz[8+h]=((-a-eps[h])%3+3)%3;r1[8+h]=((-b)%3+3)%3;r2[8+h]=((-c2)%3+3)%3;}
        vector<int> vi;for(int f=0;f<NF;f++){int a=0,b=0,c2=0;unsigned mk=fullB[f];while(mk){int i=__builtin_ctz(mk);mk&=mk-1;a+=rz[i];b+=r1[i];c2+=r2[i];}if(b%3==0&&c2%3==0&&(a%3==0||a%3==2))vi.push_back(f);}
        // delta-Filter: W*(-1,0,-1,1)^T = 0  (Reihenfolge 48,63,70,78)
        int d1=((-Ws[wi][0]-Ws[wi][2]+Ws[wi][3])%3+3)%3,d2=((-Ws[wi][4]-Ws[wi][6]+Ws[wi][7])%3+3)%3;if(d1==0&&d2==0){nDelta++;if(vi.empty())nDeltaBadCert++;}
        nCand++;if(vi.empty()){nSurv++;surv.push_back((long)viol.size());}viol.push_back(vi);array<int,48> ra;for(int i=0;i<16;i++){ra[i]=rz[i];ra[16+i]=r1[i];ra[32+i]=r2[i];}radAll.push_back(ra);}}}
  printf("  Kandidaten: %ld (erwartet 37440); vom delta-Filter erfasst: %ld (davon ohne verbotenen Block: %ld); UEBERLEBENDE (No-full): %ld\n",nCand,nDelta,nDeltaBadCert,nSurv);if(nCand!=37440||nDeltaBadCert)ok=false;
  // kleine Blocktabelle (gierige Ueberdeckung der ausgeschlossenen Kandidaten)
  vector<int> table;{vector<char> covered(viol.size(),0);for(long s2:surv)covered[s2]=1;long left=viol.size()-surv.size();while(left>0){vector<long> cnt(NF,0);for(size_t c=0;c<viol.size();c++)if(!covered[c])for(int f:viol[c])cnt[f]++;int best=0;for(int f=1;f<NF;f++)if(cnt[f]>cnt[best])best=f;if(!cnt[best])break;table.push_back(best);for(size_t c=0;c<viol.size();c++)if(!covered[c]){bool hit=false;for(int f:viol[c])if(f==best)hit=true;if(hit){covered[c]=1;left--;}}}if(left){printf("  FEHLER: Ueberdeckung unvollstaendig\n");ok=false;}}
  printf("  Blocktabelle (gierig): %zu volle P-Nullbloecke genuegen als Zeugen fuer alle %ld ausgeschlossenen Kandidaten\n",table.size(),(long)viol.size()-nSurv);
  vector<long> useCnt(table.size(),0);vector<int> sym(viol.size(),-1);for(size_t c=0;c<viol.size();c++){if(viol[c].empty())continue;for(size_t t=0;t<table.size()&&sym[c]<0;t++)for(int f:viol[c])if(f==table[t]){sym[c]=t;break;}useCnt[sym[c]]++;}
  for(size_t t=0;t<table.size();t++){printf("    Block %zu: {",t);bool f1=true;for(int i=0;i<N;i++)if(fullB[table[t]]>>i&1){printf(f1?"%d":",%d",pv[i]);f1=false;}printf("}  Zeuge fuer %ld Kandidaten\n",useCnt[t]);}
  // Zertifikate unmittelbar nachrechnen
  {long bad=0;for(size_t c=0;c<viol.size();c++)if(sym[c]>=0){unsigned mk=fullB[table[sym[c]]];int a=0,b=0,c2=0;for(int i=0;i<N;i++)if(mk>>i&1){a+=radAll[c][i];b+=radAll[c][16+i];c2+=radAll[c][32+i];}if(!(b%3==0&&c2%3==0&&(a%3==0||a%3==2)))bad++;}F3_CERTOK=(bad==0);if(bad){printf("  FEHLER: %ld Zertifikate ungueltig\n",bad);ok=false;}}
  const char*alpha="ABCDEFGHIJKLMNOPQRSTUVWXYZabcdefghijklmnopqrstuvwxyz0123456789";if(table.size()>62){printf("  FEHLER: Tabelle zu gross fuer Ein-Zeichen-Kodierung\n");ok=false;}
  if(outf&&ok){FILE*of=fopen(outf,"w");fprintf(of,"# fam3: P-Liste");for(int i=0;i<N;i++)fprintf(of," %d",pv[i]);fprintf(of,"\n# Blocktabelle: Zeichen Maske P-Werte\n");for(size_t t=0;t<table.size();t++){fprintf(of,"B %c %u",alpha[t],fullB[table[t]]);for(int i=0;i<N;i++)if(fullB[table[t]]>>i&1)fprintf(of," %d",pv[i]);fprintf(of,"\n");}
    fprintf(of,"# Zeilen: wIdx kIdx W(2x4 zeilenweise) k(4) : 32 Zeichen fuer epsIdx=0..31 (Bit b von epsIdx = eps der Typen 9,10,16,30,36); Zeichen = Tabellenblock mit Radikalsumme 0 oder -z, * = No-full\n");
    long c=0;for(size_t wi=0;wi<Ws.size();wi++){int pc1=-1,pc2=-1;for(int q=0;q<4;q++){if(pc1<0&&Ws[wi][q])pc1=q;}for(int q=0;q<4;q++){if(pc2<0&&Ws[wi][4+q])pc2=q;}vector<int> fk;for(int q=0;q<4;q++)if(q!=pc1&&q!=pc2)fk.push_back(q);
      for(int ki=0;ki<9;ki++){int kk[4]={0,0,0,0};kk[fk[0]]=ki%3;kk[fk[1]]=ki/3;fprintf(of,"%zu %d ",wi,ki);for(int q=0;q<8;q++)fprintf(of,"%d",Ws[wi][q]);fprintf(of," %d%d%d%d : ",kk[0],kk[1],kk[2],kk[3]);for(int ei=0;ei<32;ei++,c++)fputc(sym[c]>=0?alpha[sym[c]]:'*',of);fputc('\n',of);}}fclose(of);}
  // Ueberlebende auswerten
  for(size_t si=0;si<surv.size()&&si<40;si++){long c=surv[si];vector<vector<int>> S;for(int i=0;i<N;i++)S.push_back({co(pv[i],0),co(pv[i],1),co(pv[i],2),co(pv[i],3),radAll[c][i],radAll[c][16+i],radAll[c][32+i]});S.push_back({0,0,0,0,1,0,0});LRes LR=listcheck(S,false);
    printf("  UEBERLEBENDER Kandidat %ld: listcheck No-full=%s volle=%ld Theta=%d Theta_dep=%d Theta_indep=%d\n",c,LR.N?"ja":"NEIN",LR.nFull,LR.theta,LR.thDep,LR.thInd);if(!LR.N)ok=false;}
  F3_CAND=nCand;F3_SURV=nSurv;F3_DELTA=nDelta;F3_TABLE=table.size();return ok;}


// idxpat [datensatz]: EXAKTE Pruefung aller Indexaufteilungen der sieben Kerntypen 4,9,10,17,28,30,36 (Abschnitt 4q, Satz BS), unabhaengig von r und von Radikalhoehen.
// Muster: Partitionen der Vorkommen der P-Werte 3 (Objekte {4,17},9,10), 27 (9,10,28,36), 70 (4,10,30,36), 32 (17,30,36), 78 (9,28,30) als Restricted-Growth-Strings in lexikographischer Reihenfolge;
// Musterindex = (((i3*15+i27)*15+i70)*5+i32)*5+i78. Je Muster: alle 127 nichtleeren Typteilmengen H (Bit t = Typ Nr. t in der Reihenfolge 4,9,10,17,28,30,36); bei 0/1-Kerninzidenz modulo 3 und
// im Hilfsgraphen nachgewiesener Vollheit entsteht die Gleichung Summe_{h in H} eps_h = 2 (mod 3). Belegungen: eps_4=eps_17=eps_28=1, epsIdx-Bits 0..3 = eps_9,eps_10,eps_30,eps_36.
// Zertifikat je (Muster, epsIdx): eine verletzte Gleichung H (kleinste Maechtigkeit, dann kleinste Maske); 0 = UEBERLEBT (nur notwendige Bedingungen erfuellt, KEINE Realisierbarkeitsaussage).
static long IDX_PAT=-1,IDX_PAIRS=-1,IDX_SURV=-1,IDX_SURVPAT=-1,IDX_VEC=-1,IDX_PRE=-1;
static bool cmdIdxpat(const char*outf){buildP();const int NT=7;int th[7]={4,9,10,17,28,30,36};int tv[7][3]={{3,48,70},{3,27,78},{3,27,70},{3,32,63},{27,40,78},{32,70,78},{27,32,70}};
  auto rgsAll=[&](int len){vector<vector<int>> R;vector<int> a(len,0);function<void(int,int)> rec=[&](int i,int mx){if(i==len){R.push_back(a);return;}for(int v=0;v<=mx+1;v++){a[i]=v;rec(i+1,max(mx,v));}};a[0]=0;rec(1,0);return R;};
  vector<vector<int>> R3=rgsAll(3),R4=rgsAll(4);if(R3.size()!=5||R4.size()!=15)return false;
  // Vorkommen (Typnummern) je P-Wert in der festgelegten Reihenfolge; bei P=3 ist Objekt 0 = {Typ 4, Typ 17}
  vector<vector<int>> occ3={{0,3},{1},{2}};vector<int> occ27={1,2,4,6},occ70={0,2,5,6},occ32={3,5,6},occ78={1,4,5};
  auto twoDisjointEdges=[&](const vector<int>&codes){int n=codes.size();vector<pair<int,int>> ed;for(int a=0;a<n;a++)for(int b=a+1;b<n;b++)if(om4(codes[a],codes[b]))ed.push_back({a,b});for(size_t x=0;x<ed.size();x++)for(size_t y=x+1;y<ed.size();y++)if(ed[x].first!=ed[y].first&&ed[x].first!=ed[y].second&&ed[x].second!=ed[y].first&&ed[x].second!=ed[y].second)return true;return false;};
  // Analyse eines Musters: Knoten = (P-Wert, Klasse); vert[t][q] = Knotennummer der q-ten Ecke von Typ t
  struct PatRes{int d;vector<int> cons;array<int,16> cert;};
  auto analyse=[&](const vector<int>&p3full,const vector<int>&p27,const vector<int>&p70,const vector<int>&p32,const vector<int>&p78)->PatRes{vector<int> nodeP;int vert[7][3];map<pair<int,int>,int> nid;auto node=[&](int pval,int cls){auto key=make_pair(pval,cls);auto it=nid.find(key);if(it!=nid.end())return it->second;int id=nodeP.size();nid[key]=id;nodeP.push_back(pval);return id;};
    auto clsOf=[&](int pval,int t)->int{if(pval==3){int pos[7]={0,1,2,3,-1,-1,-1};return p3full[pos[t]];}if(pval==27){for(int q=0;q<4;q++)if(occ27[q]==t)return p27[q];}if(pval==70){for(int q=0;q<4;q++)if(occ70[q]==t)return p70[q];}if(pval==32){for(int q=0;q<3;q++)if(occ32[q]==t)return p32[q];}if(pval==78){for(int q=0;q<3;q++)if(occ78[q]==t)return p78[q];}return 0;};
    for(int t=0;t<NT;t++)for(int q=0;q<3;q++)vert[t][q]=node(tv[t][q],clsOf(tv[t][q],t));PatRes R;R.d=(int)nodeP.size()-8;
    for(int H=1;H<128;H++){vector<int> m(nodeP.size(),0);for(int t=0;t<NT;t++)if(H>>t&1)for(int q=0;q<3;q++)m[vert[t][q]]++;bool ok01=true;for(int x:m)if(x%3==2)ok01=false;if(!ok01)continue;vector<int> codes;for(size_t v=0;v<nodeP.size();v++)if(m[v]%3==1)codes.push_back(nodeP[v]);for(int t=0;t<NT;t++)if(H>>t&1)codes.push_back(th[t]);if(twoDisjointEdges(codes))R.cons.push_back(H);}
    sort(R.cons.begin(),R.cons.end(),[](int a,int b){int pa=__builtin_popcount(a),pb=__builtin_popcount(b);return pa!=pb?pa<pb:a<b;});
    for(int e=0;e<16;e++){int eps[7]={1,(e>>0)&1,(e>>1)&1,1,1,(e>>2)&1,(e>>3)&1};int cert=0;for(int H:R.cons){int sm=0;for(int t=0;t<NT;t++)if(H>>t&1)sm+=eps[t];if(sm%3!=2){cert=H;break;}}R.cert[e]=cert;}return R;};
  // Vorpruefung der Vorreduktion: alle Muster mit VERSCHIEDENEN 3-Ecken von Typ 4 und Typ 17 scheitern an H={4,17,28} (Maske 1+8+16=25)
  long pre=0,preBad=0;for(auto&a3:R4){if(a3[0]==a3[3])continue;for(auto&a27:R4)for(auto&a70:R4)for(auto&a32:R3)for(auto&a78:R3){PatRes R=analyse(a3,a27,a70,a32,a78);pre++;bool has=false;for(int H:R.cons)if(H==25)has=true;if(!has)preBad++;}}
  // Hauptlauf: 28.125 Muster (3-Ecken von Typ 4 und 17 identifiziert)
  map<array<int,16>,int> vecId;vector<array<int,16>> vecs;vector<int> seq;map<int,array<long,4>> byD; // d -> {Muster, ausgeschlossene Paare, ueberlebende Paare, Muster mit Ueberlebenden}
  struct Surv{long idx;int d;int e;vector<int> cons;string desc;};vector<Surv> survs;long idx=0,nSurv=0,nSurvPat=0;map<int,long> useH;
  for(size_t i3=0;i3<R3.size();i3++)for(size_t i27=0;i27<R4.size();i27++)for(size_t i70=0;i70<R4.size();i70++)for(size_t i32=0;i32<R3.size();i32++)for(size_t i78=0;i78<R3.size();i78++,idx++){
    vector<int> p3full={R3[i3][0],R3[i3][1],R3[i3][2],R3[i3][0]};PatRes R=analyse(p3full,R4[i27],R4[i70],R3[i32],R3[i78]);auto it=vecId.find(R.cert);int id;if(it==vecId.end()){id=vecs.size();vecId[R.cert]=id;vecs.push_back(R.cert);}else id=it->second;seq.push_back(id);
    auto&bd=byD[R.d];bd[0]++;bool any=false;for(int e=0;e<16;e++){if(R.cert[e]){bd[1]++;useH[R.cert[e]]++;}else{bd[2]++;nSurv++;any=true;string ds;auto rs=[&](const vector<int>&v){string o;for(int x:v)o+=char('0'+x);return o;};ds=rs(R3[i3])+" "+rs(R4[i27])+" "+rs(R4[i70])+" "+rs(R3[i32])+" "+rs(R3[i78]);survs.push_back({idx,R.d,e,R.cons,ds});}}if(any){bd[3]++;nSurvPat++;}}
  printf("idxpat: Vorreduktion: %ld Muster mit verschiedenen 3-Ecken der Typen 4 und 17, davon OHNE Gleichung H={4,17,28}: %ld (erwartet 56250 / 0)\n",pre,preBad);
  printf("idxpat: %ld Indexmuster (erwartet 28125), %ld Muster-Belegungs-Paare; verschiedene Zertifikatsvektoren: %zu; UEBERLEBENDE Paare: %ld in %ld Mustern\n",idx,idx*16,vecs.size(),nSurv,nSurvPat);
  for(auto&kv:byD)printf("  d=%d zusaetzliche Kernindizes: Muster %ld, ausgeschlossene Paare %ld, ueberlebende Paare %ld (in %ld Mustern)\n",kv.first,kv.second[0],kv.second[1],kv.second[2],kv.second[3]);
  {vector<pair<long,int>> us;for(auto&kv:useH)us.push_back({kv.second,kv.first});sort(us.rbegin(),us.rend());printf("  benutzte Zertifikatsrelationen H: %zu verschiedene; haeufigste:",us.size());for(size_t q=0;q<us.size()&&q<8;q++){printf(" {");bool f1=true;for(int t=0;t<NT;t++)if(us[q].second>>t&1){printf(f1?"%d":",%d",th[t]);f1=false;}printf("}:%ld",us[q].first);}printf("\n");}
  if(outf){FILE*f=fopen(outf,"w");fprintf(f,"# idxpat: Typen (Bit 0..6) 4 9 10 17 28 30 36; Musterindex = (((i3*15+i27)*15+i70)*5+i32)*5+i78 mit lexikographischen Restricted-Growth-Strings (P=3 ueber die Objekte {4,17},9,10)\n# V id : 16 Zertifikatsmasken fuer epsIdx=0..15 (Bits = eps_9,eps_10,eps_30,eps_36); Maske H = verletzte Gleichung Summe_{h in H} eps_h = 2 (mod 3); 0 = UEBERLEBT\n");
    for(size_t v=0;v<vecs.size();v++){fprintf(f,"V %zu :",v);for(int e=0;e<16;e++)fprintf(f," %d",vecs[v][e]);fprintf(f,"\n");}
    fprintf(f,"# Q zeile : je 25 Vektornummern (i32,i78 = 0..4,0..4) fuer festes (i3,i27,i70); zeile = (i3*15+i27)*15+i70\n");for(size_t q=0;q<seq.size();q+=25){fprintf(f,"Q %zu :",q/25);for(int x=0;x<25;x++)fprintf(f," %d",seq[q+x]);fprintf(f,"\n");}
    fprintf(f,"# S musterindex d epsIdx rgs3 rgs27 rgs70 rgs32 rgs78 : alle nachgewiesenen Gleichungen (Masken H) dieses Musters; saemtlich erfuellt\n");for(auto&sv:survs){fprintf(f,"S %ld %d %d %s :",sv.idx,sv.d,sv.e,sv.desc.c_str());for(int H:sv.cons)fprintf(f," %d",H);fprintf(f,"\n");}fclose(f);}
  IDX_PAT=idx;IDX_PAIRS=idx*16;IDX_SURV=nSurv;IDX_SURVPAT=nSurvPat;IDX_VEC=vecs.size();IDX_PRE=preBad;return idx==28125&&pre==56250&&preBad==0;}


// Die 65 zertifizierten Restpaare aus `idxpat` (S-Zeilen des Datensatzes 12e, SHA-256 6441b6ea...9834; ohne die Gleichungslisten) -- nur fuer den Selbsttestschritt zu idxpat16, damit die alte Suche dafuer nicht wiederholt werden muss.
static const char*R21_BASES=R"BASES(S 50 1 6 000 0000 0010 000 000
S 215 2 12 000 0000 0110 011 000
S 240 2 12 000 0000 0111 011 000
S 1950 2 14 000 0100 0011 000 000
S 1955 3 14 000 0100 0011 001 000
S 1960 3 14 000 0100 0011 010 000
S 1965 3 14 000 0100 0011 011 000
S 1970 4 14 000 0100 0011 012 000
S 1990 4 14 000 0100 0012 011 000
S 3000 1 14 000 0110 0000 000 000
S 5865 3 14 001 0000 0111 011 000
S 11250 1 3 010 0000 0000 000 000
S 11250 1 5 010 0000 0000 000 000
S 11250 1 9 010 0000 0000 000 000
S 11251 2 7 010 0000 0000 000 001
S 11251 2 13 010 0000 0000 000 001
S 11281 4 13 010 0000 0001 001 001
S 11465 3 13 010 0000 0110 011 000
S 11490 3 13 010 0000 0111 011 000
S 11626 3 15 010 0001 0000 000 001
S 12376 3 15 010 0011 0000 000 001
S 13126 3 15 010 0100 0000 000 001
S 13156 5 15 010 0100 0001 001 001
S 13200 3 15 010 0100 0011 000 000
S 13205 4 15 010 0100 0011 001 000
S 13210 4 15 010 0100 0011 010 000
S 13215 4 15 010 0100 0011 011 000
S 13220 5 15 010 0100 0011 012 000
S 13240 5 15 010 0100 0012 011 000
S 13500 2 11 010 0101 0000 000 000
S 13500 2 15 010 0101 0000 000 000
S 13501 3 15 010 0101 0000 000 001
S 13502 3 15 010 0101 0000 000 010
S 13503 3 15 010 0101 0000 000 011
S 13504 4 15 010 0101 0000 000 012
S 13560 4 15 010 0101 0010 010 000
S 13875 3 15 010 0102 0000 000 000
S 13935 5 15 010 0102 0010 010 000
S 14251 3 15 010 0110 0000 000 001
S 15750 3 11 010 0121 0000 000 000
S 15751 4 15 010 0121 0000 000 001
S 17000 2 7 011 0000 0100 000 000
S 17001 3 7 011 0000 0100 000 001
S 17002 3 7 011 0000 0100 000 010
S 17003 3 7 011 0000 0100 000 011
S 17004 4 7 011 0000 0100 000 012
S 17031 4 15 011 0000 0101 001 001
S 17100 2 15 011 0000 0111 000 000
S 17105 3 15 011 0000 0111 001 000
S 17110 3 15 011 0000 0111 010 000
S 17115 3 15 011 0000 0111 011 000
S 17120 4 15 011 0000 0111 012 000
S 17375 3 15 011 0001 0100 000 000
S 17376 4 15 011 0001 0100 000 001
S 17377 4 15 011 0001 0100 000 010
S 17378 4 15 011 0001 0100 000 011
S 17379 5 15 011 0001 0100 000 012
S 17460 4 15 011 0001 0110 010 000
S 20001 4 15 011 0110 0100 000 001
S 20751 5 15 011 0112 0100 000 001
S 22626 4 7 012 0000 0100 000 001
S 22656 5 15 012 0000 0101 001 001
S 22740 4 15 012 0000 0111 011 000
S 23001 5 15 012 0001 0100 000 001
S 23085 5 15 012 0001 0110 010 000
)BASES";
// idxpat16 <idxpat-Datensatz> [datensatz]: EXAKTE Erweiterung der 65 zertifizierten Restpaare (S-Zeilen aus `idxpat`) um den achten Kern T_16=(3,32,78) (Abschnitt 4r).
// Je Restpaar: Ecke p in {3,32,78} benutzt eine vorhandene Klasse 0..k_p-1 oder die neue Klasse k_p; eps_16 in {0,1}. Fallkennung = laufende Nummer in der Reihenfolge (S-Zeile, c3, c32, c78, eps_16).
// Geprueft werden genau die 128 Typteilmengen H mit 16 in H (Bit 7 = Typ 16; Bits 0..6 = 4,9,10,17,28,30,36): 0/1-Kerninzidenz modulo 3 (Vielfachheiten 2 und 5 unzulaessig), Hilfsgraph mit je einem
// Zusatzknoten je Ergaenzungsgerade, zwei knotendisjunkte Kanten => Gleichung Summe eps_h = 2 (mod 3). Ausschlusszertifikat: H, verbleibende Kernindizes "P.Klasse", zwei disjunkte Kanten, eps-Summe.
static long I16_N=-1,I16_EXCL=-1,I16_SURV=-1,I16_BASE=-1,I16_MIND=-1;
static bool cmdIdxpat16(const char*inf,const char*outf){buildP();const int NT=8;int th[8]={4,9,10,17,28,30,36,16};int tv[8][3]={{3,48,70},{3,27,78},{3,27,70},{3,32,63},{27,40,78},{32,70,78},{27,32,70},{3,32,78}};
  struct Base{long idx;int d,e;string r3,r27,r70,r32,r78;};vector<Base> bases;{FILE*f=fopen(inf,"r");if(!f){printf("idxpat16: Eingabe %s fehlt\n",inf);return false;}char buf[1<<14];while(fgets(buf,sizeof buf,f)){if(buf[0]!='S'||buf[1]!=' ')continue;Base b;char a3[16],a27[16],a70[16],a32[16],a78[16];if(sscanf(buf,"S %ld %d %d %15s %15s %15s %15s %15s",&b.idx,&b.d,&b.e,a3,a27,a70,a32,a78)!=8){fclose(f);return false;}b.r3=a3;b.r27=a27;b.r70=a70;b.r32=a32;b.r78=a78;bases.push_back(b);}fclose(f);}
  vector<int> occ27={1,2,4,6},occ70={0,2,5,6},occ32={3,5,6},occ78={1,4,5};
  auto lab=[&](int pval,int cls){return to_string(pval)+"."+to_string(cls);};
  FILE*fo=outf?fopen(outf,"w"):nullptr;if(fo)fprintf(fo,"# idxpat16: Erweiterung der S-Zeilen von idxpat um Typ 16=(3,32,78); Typbits 0..7 = 4 9 10 17 28 30 36 16; Kernindex = P-Wert.Klasse (neue Klasse = k_p); Zusatzknoten Jh = Vertreter der Ergaenzung J_h\n# X fall s c3 c32 c78 eps16 : H | verbleibende Kernindizes | zwei disjunkte Kanten | eps-Summe (mod 3, ungleich 2)   -- AUSGESCHLOSSEN\n# U fall s c3 c32 c78 eps16 dneu : eps(4,9,10,17,28,30,36,16) | Klassen je Typ | alle nachgewiesenen neuen Gleichungen H (saemtlich erfuellt)   -- UEBERLEBT (nur notwendige Bedingungen)\n");
  long fall=0,nEx=0,nSv=0;map<int,array<long,3>> byD;map<int,long> useH;long preA=0,preB=0;int minD=99;map<long,int> survPerBase0;
  for(size_t s=0;s<bases.size();s++){Base&b=bases[s];int k3=0,k32=0,k78=0;for(char c:b.r3)k3=max(k3,c-'0'+1);for(char c:b.r32)k32=max(k32,c-'0'+1);for(char c:b.r78)k78=max(k78,c-'0'+1);
    for(int c3=0;c3<=k3;c3++)for(int c32=0;c32<=k32;c32++)for(int c78=0;c78<=k78;c78++)for(int e16=0;e16<2;e16++,fall++){
      // Klassen je Typ und Ecke
      auto cls=[&](int t,int pval)->int{if(t==7){return pval==3?c3:pval==32?c32:c78;}if(pval==3){int pos[7]={0,1,2,0,-1,-1,-1};return b.r3[pos[t]]-'0';}if(pval==27){for(int q=0;q<4;q++)if(occ27[q]==t)return b.r27[q]-'0';}if(pval==70){for(int q=0;q<4;q++)if(occ70[q]==t)return b.r70[q]-'0';}if(pval==32){for(int q=0;q<3;q++)if(occ32[q]==t)return b.r32[q]-'0';}if(pval==78){for(int q=0;q<3;q++)if(occ78[q]==t)return b.r78[q]-'0';}return 0;};
      vector<pair<int,int>> nodes;int vert[8][3];for(int t=0;t<NT;t++)for(int q=0;q<3;q++){pair<int,int> key={tv[t][q],cls(t,tv[t][q])};int id=-1;for(size_t v=0;v<nodes.size();v++)if(nodes[v]==key)id=v;if(id<0){id=nodes.size();nodes.push_back(key);}vert[t][q]=id;}
      int dneu=(int)nodes.size()-8;int eps[8]={1,(b.e>>0)&1,(b.e>>1)&1,1,1,(b.e>>2)&1,(b.e>>3)&1,e16};
      // alle Relationen H mit Typ 16
      struct Rel{int H;vector<int> core;int e1a,e1b,e2a,e2b;};vector<Rel> rels;
      for(int G=0;G<128;G++){int H=G|128;vector<int> m(nodes.size(),0);for(int t=0;t<NT;t++)if(H>>t&1)for(int q=0;q<3;q++)m[vert[t][q]]++;bool ok01=true;for(int x:m)if(x%3==2)ok01=false;if(!ok01)continue;
        vector<int> codes;vector<int> who; // who: >=0 Kernindex, <0: -(t+1) Zusatzknoten
        for(size_t v=0;v<nodes.size();v++)if(m[v]%3==1){codes.push_back(nodes[v].first);who.push_back(v);}for(int t=0;t<NT;t++)if(H>>t&1){codes.push_back(th[t]);who.push_back(-(t+1));}
        int n=codes.size();bool found=false;Rel R;R.H=H;for(size_t v=0;v<nodes.size();v++)if(m[v]%3==1)R.core.push_back(v);
        for(int a=0;a<n&&!found;a++)for(int c=a+1;c<n&&!found;c++)if(om4(codes[a],codes[c]))for(int x=a+1;x<n&&!found;x++)for(int y=x+1;y<n&&!found;y++)if(x!=c&&y!=c&&om4(codes[x],codes[y])){R.e1a=who[a];R.e1b=who[c];R.e2a=who[x];R.e2b=who[y];found=true;}
        if(found)rels.push_back(R);}
      sort(rels.begin(),rels.end(),[](const Rel&x,const Rel&y){int px=__builtin_popcount(x.H),py=__builtin_popcount(y.H);return px!=py?px<py:x.H<y.H;});
      const Rel*viol=nullptr;for(auto&R:rels){int sm=0;for(int t=0;t<NT;t++)if(R.H>>t&1)sm+=eps[t];if(sm%3!=2){viol=&R;break;}}
      auto nm=[&](int w)->string{if(w>=0)return lab(nodes[w].first,nodes[w].second);return "J"+to_string(th[-w-1]);};
      auto&bd=byD[dneu];bd[0]++;
      if(viol){nEx++;bd[1]++;useH[viol->H]++;int pc=__builtin_popcount(viol->H);if(pc==2)preA++;if(viol->H==(1|16|128))preB++;
        if(fo){int sm=0;for(int t=0;t<NT;t++)if(viol->H>>t&1)sm+=eps[t];fprintf(fo,"X %ld %zu %d %d %d %d : %d |",fall,s,c3,c32,c78,e16,viol->H);for(int v:viol->core)fprintf(fo," %s",lab(nodes[v].first,nodes[v].second).c_str());fprintf(fo," | %s-%s %s-%s | %d\n",nm(viol->e1a).c_str(),nm(viol->e1b).c_str(),nm(viol->e2a).c_str(),nm(viol->e2b).c_str(),sm%3);}}
      else{nSv++;bd[2]++;minD=min(minD,dneu);if(fo){fprintf(fo,"U %ld %zu %d %d %d %d %d :",fall,s,c3,c32,c78,e16,dneu);for(int t=0;t<NT;t++)fprintf(fo," %d",eps[t]);fprintf(fo," |");for(int t=0;t<NT;t++){fprintf(fo," %d:",th[t]);for(int q=0;q<3;q++)fprintf(fo,"%s%s",q?",":"",lab(tv[t][q],cls(t,tv[t][q])).c_str());}fprintf(fo," |");for(auto&R:rels)fprintf(fo," %d",R.H);fprintf(fo,"\n");}}
    }}
  if(fo)fclose(fo);
  printf("idxpat16: %zu Restpaare gelesen (erwartet 65); %ld Erweiterungen (erwartet 2270); AUSGESCHLOSSEN %ld (davon mit Paarzertifikat {16,h}: %ld, mit H={4,16,28}: %ld); UEBERLEBENDE %ld\n",bases.size(),fall,nEx,preA,preB,nSv);
  for(auto&kv:byD)printf("  d_neu=%d: Erweiterungen %ld, ausgeschlossen %ld, ueberlebend %ld%s\n",kv.first,kv.second[0],kv.second[1],kv.second[2],kv.second[2]?"   <-- REST":"");
  {vector<pair<long,int>> us;for(auto&kv:useH)us.push_back({kv.second,kv.first});sort(us.rbegin(),us.rend());printf("  benutzte Zertifikatsrelationen: %zu verschiedene; haeufigste:",us.size());for(size_t q=0;q<us.size()&&q<8;q++){printf(" {");bool f1=true;for(int t=0;t<NT;t++)if(us[q].second>>t&1){printf(f1?"%d":",%d",th[t]);f1=false;}printf("}:%ld",us[q].first);}printf("\n");}
  I16_N=fall;I16_EXCL=nEx;I16_SURV=nSv;I16_BASE=bases.size();I16_MIND=(nSv?minD:-1);return bases.size()==65&&fall==2270&&nEx+nSv==fall;}

// crossexh: EXAKTE Ausschoepfung fuer d=5 (r=1, n=13): alle zentralfreien P-Listen, die die nach Satz 9 erzwungenen P-Teile der Kreuzkonfiguration enthalten
// (a=e1, b=f1, c=-a-b, h=e2, h'=-f2, omega(h,h')=-1; Pflicht: a,b,c,c+h,a+h',b-h,b-h' sowie je Gerade h,h',g=a+h',g'=c+h eine minimale Teilmenge mit P-Summe -l: {-l} oder {l,l}),
// jeweils ALLE Zentralhebungen. Erfolgstor: No-full-Hebung mit zwei gestuetzten P-unabhaengigen Tripeln nichtorthogonaler Richtungen.
static bool cmdCrossexh(){LSTAT=1;int a=1,b=9,c=20,h=3,hp=54;int g=add4(a,hp),gp=add4(c,h);vector<int> base={a,b,c,gp,g,add4(b,neg4(h)),add4(b,neg4(hp))};
  int L[4]={h,hp,g,gp};long nLists=0,nLiftable=0,nNF=0,nSuppInd=0,nTwoInd=0,nNonorth=0,nCross=0;
  for(int pat=0;pat<16;pat++){vector<int> codes=base;int extra=0;for(int q=0;q<4;q++){if(pat>>q&1){codes.push_back(L[q]);codes.push_back(L[q]);extra++;}else codes.push_back(neg4(L[q]));}
    int freeSlots=13-(int)codes.size();if(freeSlots<0)continue;
    vector<vector<int>> fills;if(freeSlots==0)fills.push_back({});else if(freeSlots==1){for(int e=1;e<81;e++)fills.push_back({e});}else{for(int e1=1;e1<81;e1++)for(int e2=e1;e2<81;e2++)fills.push_back({e1,e2});}
    for(auto&f:fills){vector<int> cs=codes;for(int e:f)cs.push_back(e);Proj P;analyzeProj(cs,4,P);ScanRes R=scanLifts(P,false);nLists++;if(R.nofull>0)nLiftable++;nNF+=R.nofull;nSuppInd+=R.suppInd;nTwoInd+=R.twoInd;nNonorth+=R.nonorth;nCross+=R.cross;
      if(R.nonorth){printf("  FUND: Codes:");for(int q:cs)printf(" %d",q);printf(" | kappa:");for(int q:R.noKappa)printf(" %d",q);printf("\n");}}}
  {vector<vector<int>> SA=builtin("A");vector<int> ca;for(auto&v:SA){int cc=0;for(int q=3;q>=0;q--)cc=cc*3+v[q];ca.push_back(cc);}Proj PA;analyzeProj(ca,4,PA);ScanRes RA=scanLifts(PA,false);
   printf("Positivkontrolle (P-Liste von A, alle Hebungen): No-full=%ld, mit >=1 gestuetzten unabh. Tripel=%ld, mit >=2=%ld\n",RA.nofull,RA.suppInd,RA.twoInd);if(RA.suppInd==0){printf("Detektor-Kontrolle FEHLGESCHLAGEN\n");return false;}}
  printf("crossexh d=5: Listen=%ld, No-full-hebbar=%ld, No-full-Hebungen=%ld, davon mit >=1 gestuetzten unabh. Tripel=%ld, mit >=2=%ld, mit zwei nichtorthogonalen Richtungen=%ld (genau eine gemeinsame Ecke: %ld)\n",nLists,nLiftable,nNF,nSuppInd,nTwoInd,nNonorth,nCross);
  return nNonorth==0;}
int main(int argc,char**argv){string cmd=argc>1?argv[1]:"selftest";
  if(cmd=="weights")return cmdWeights(argc>2?argv[2]:nullptr)?0:1;
  if(cmd=="verifyweights")return (argc>2&&cmdVerifyWeights(argv[2]))?0:1;
  if(cmd=="exotic")return cmdExotic()?0:1;
  if(cmd=="direction")return cmdDirection()?0:1;
  if(cmd=="listcheck")return cmdList(argc>2?argv[2]:"A",true)?0:1;
  if(cmd=="randlists")return cmdRand(argc>2?atoi(argv[2]):0,argc>3?atoi(argv[3]):20,argc>4?atoi(argv[4]):1)?0:1;
  if(cmd=="selector")return cmdSelector(argc>2?atoi(argv[2]):1,argc>3?atoi(argv[3]):6,argc>4?atoi(argv[4]):3)?0:1;
  if(cmd=="vdep")return cmdVdep(argc>2?atoi(argv[2]):0,argc>3?atoi(argv[3]):20,argc>4?atoi(argv[4]):1)?0:1;
  if(cmd=="liftcheck")return cmdLiftcheck()?0:1;
  if(cmd=="liftscanL"){LSTAT=1;return cmdLiftscan(argc>2?atoi(argv[2]):4,argc>3?atol(argv[3]):1000,argc>4?atoi(argv[4]):1,argc>5?atoi(argv[5]):600,argc>6?atoi(argv[6]):0)?0:1;}
  if(cmd=="liftscan")return cmdLiftscan(argc>2?atoi(argv[2]):4,argc>3?atol(argv[3]):1000,argc>4?atoi(argv[4]):1,argc>5?atoi(argv[5]):600,argc>6?atoi(argv[6]):0)?0:1;
  if(cmd=="xlift"){int A=atoi(argv[2]);long smp=atol(argv[3]);unsigned sd=atoi(argv[4]);vector<int> X;for(int i=5;i<argc;i++)X.push_back(atoi(argv[i]));return cmdXlift(A,X,smp,sd)?0:1;}
  if(cmd=="lagcheck")return cmdLagcheck(argc>2?atol(argv[2]):200,argc>3?atoi(argv[3]):1)?0:1;
  if(cmd=="obstruct")return cmdObstruct(argc>2?atoi(argv[2]):2,argc>3?atoi(argv[3]):1)?0:1;
  if(cmd=="obstcheck")return cmdObstCheck()?0:1;
  if(cmd=="loctest")return cmdLoctest()?0:1;
  if(cmd=="dirmin"){vector<int> st;for(int i=3;i<argc;i++)st.push_back(atoi(argv[i]));return cmdDirmin(argc>2?atoi(argv[2]):1,st)?0:1;}
  if(cmd=="dirmax")return cmdDirmax(argc>2?atoi(argv[2]):1,argc>3?atoi(argv[3]):1)?0:1;
  if(cmd=="hyperplane")return cmdHyperplane(argc>2?atoi(argv[2]):1,argc>3?argv[3]:nullptr)?0:1;
  if(cmd=="crossexh")return cmdCrossexh()?0:1;
  if(cmd=="m0test")return cmdM0test(argc>2?atoi(argv[2]):0,argc>3?atoi(argv[3]):300,argc>4?atoi(argv[4]):1)?0:1;
  if(cmd=="famcheck")return cmdFamcheck()?0:1;
  if(cmd=="r1check")return cmdR1check()?0:1;
  if(cmd=="idxpat")return cmdIdxpat(argc>2?argv[2]:nullptr)?0:1;
  if(cmd=="idxpat16"){if(argc<3){fprintf(stderr,"idxpat16 <idxpat-Datensatz> [datensatz]\n");return 2;}return cmdIdxpat16(argv[2],argc>3?argv[3]:nullptr)?0:1;}
  if(cmd=="fam83")return cmdFam83(argc>2?argv[2]:nullptr)?0:1;
  if(cmd=="fam3")return cmdFam3(argc>2?argv[2]:nullptr)?0:1;
  if(cmd=="obstspace"){if(argc<4)return 1;vector<pair<int,array<int,3>>> fam;for(int i=3;i<argc;i++){int c,a2,b2,c2;if(sscanf(argv[i],"%d:%d,%d,%d",&c,&a2,&b2,&c2)!=4)return 1;fam.push_back({c,{a2,b2,c2}});}return cmdObstspace(atoi(argv[2]),fam)?0:1;}
  if(cmd=="starcheck"){if(argc<4)return 1;vector<pair<int,array<int,3>>> fam;for(int i=3;i<argc;i++){int c,a2,b2,c2;if(sscanf(argv[i],"%d:%d,%d,%d",&c,&a2,&b2,&c2)!=4)return 1;fam.push_back({c,{a2,b2,c2}});}return cmdStarcheck(atoi(argv[2]),fam)>=0?0:1;}
  if(cmd=="dcompat1")return (argc>2&&cmdDcompat1(argv[2],argc>3?argv[3]:nullptr,argc>4?argv[4]:nullptr,argc>5?atof(argv[5]):1e18))?0:1;
  if(cmd=="trifree"){vector<int> D;int km=3;for(int i=2;i<argc;i++){if(string(argv[i])=="-k"&&i+1<argc){km=atoi(argv[++i]);}else D.push_back(atoi(argv[i]));}return cmdTrifree(D,km)>=-1?0:1;}
  if(cmd=="central")return cmdCentral(argc>2?atoi(argv[2]):1,argc>3?atoi(argv[3]):10,argc>4?atoi(argv[4]):1)?0:1;
  if(cmd=="linkscan")return cmdLinkscan(argc>2?atoi(argv[2]):4,argc>3?atol(argv[3]):1000,argc>4?atoi(argv[4]):1,argc>5?atoi(argv[5]):600,argc>6?atoi(argv[6]):0)?0:1;
  if(cmd=="dcompat")return cmdDcompat(argc>2?atoi(argv[2]):60,argc>3?argv[3]:nullptr,argc>4?argv[4]:nullptr,argc>5?argv[5]:nullptr,argc>6?argv[6]:nullptr)?0:1;
  if(cmd=="dirclass")return cmdDirclass(argc>2?atoi(argv[2]):4)?0:1;
  if(cmd=="nb1"){long a,b,c;cmdNb1(a,b,c);return 0;}
  if(cmd=="selftest"){bool ok=true;auto step=[&](const char*n,bool r){printf("[%s] %s\n",r?"PASS":"FAIL",n);ok=ok&&r;};
    // Runde 20: neuer Schritt steht vorn; `selftest r20` fuehrt NUR diesen Schritt aus (die uebrigen, laengst gelaufenen Suchlaeufe werden dann nicht wiederholt).
    if(!(argc>2&&string(argv[2])=="r20")){const char*tmp="/tmp/e2univ_r21_bases.txt";FILE*f=fopen(tmp,"w");bool r=false;if(f){fputs(R21_BASES,f);fclose(f);r=cmdIdxpat16(tmp,nullptr);}
      step("idxpat16 (4r: 65 Restpaare x Typ 16 = 2270 Erweiterungen; 2192 ausgeschlossen, 78 ueberlebend, kleinstes d_neu = 2)",r&&I16_BASE==65&&I16_N==2270&&I16_EXCL==2192&&I16_SURV==78&&I16_MIND==2);}
    if(argc>2&&string(argv[2])=="r21"){printf(ok?"SELFTEST (nur Runde 21) BESTANDEN\n":"SELFTEST (nur Runde 21) FEHLGESCHLAGEN\n");return ok?0:1;}
    {bool r=cmdIdxpat(nullptr);step("idxpat (4q: 28125 Indexmuster x 16 Belegungen; 65 ueberlebende Paare in 61 Mustern; Vorreduktion bestaetigt)",r&&IDX_PAT==28125&&IDX_PAIRS==450000&&IDX_SURV==65&&IDX_SURVPAT==61&&IDX_VEC==975&&IDX_PRE==0);}
    if(argc>2&&string(argv[2])=="r20"){printf(ok?"SELFTEST (nur Runde 20) BESTANDEN\n":"SELFTEST (nur Runde 20) FEHLGESCHLAGEN\n");return ok?0:1;}
    step("weights (Raenge 2081/2080, Auswertung R)",cmdWeights(nullptr));step("exotic (40 Ebenen, dim 20/19, inkonsistent)",cmdExotic());
    step("direction (inkonsistent)",cmdDirection());step("listcheck S0",cmdList("S0",false));step("listcheck A",cmdList("A",false));step("listcheck B",cmdList("B",false));
    step("randlists r=0 (Vollblock-Formel, mu-Abgleich)",cmdRand(0,40,7));step("randlists r=1",cmdRand(1,12,8));step("selector r=1 (geteilte Selektoridentitaet)",cmdSelector(1,6,3));
    step("vdep r=0 (Satz W)",cmdVdep(0,30,11));step("vdep r=1 (Satz W)",cmdVdep(1,8,12));
    step("liftcheck (Liste A: alle Hebungen, Q_theta-Gegenprobe)",cmdLiftcheck());
    step("lagcheck (Satz 5: Lagrange-Summe und Weltzerlegung)",cmdLagcheck(150,5));step("obstcheck (12-Werte-Obstruktionsmenge, 1-minimal)",cmdObstCheck());
    step("hyperplane (Satz 6: Lokalisierungszertifikat, x0=e1)",cmdHyperplane(1,nullptr));
    step("central r=1 (Reduktionsidentitaet skalar/vektoriell, Gadget-Identitaet, affine Funktion g)",cmdCentral(1,12,5));
    step("m0test rr=0 (4l: Vektoridentitaeten, Kantenidentitaet mod M0, theta^ind=A^T lambda^R, Restform, E-Formel)",cmdM0test(0,400,3));
    step("m0test rr=1",cmdM0test(1,120,4));
    step("r1check (4m: Darstellungen (A1), (A2), Vektoridentitaet (V5) exakt an Liste A, zwei Rechenwege)",cmdR1check());
    step("famcheck (schlechte 8er-Menge {4,9,10,16,17,28,30,36}: Auswahl mit genau zwei unvertraeglichen Paaren)",cmdFamcheck());
    {int k1=cmdTrifree({12,13,14,15,16,28,30,33},2),k2=cmdTrifree({12,13,15,16,17,28,30,33},2),k3=cmdTrifree({4,9,10,16,17,28,30,36},2);step("trifree (minimal schlechte 8er-Mengen: keine Auswahl mit <=2, <=2 bzw. <=1 unvertraeglichen Paaren)",k1==-1&&k2==-1&&k3==2);}
    {vector<pair<int,array<int,3>>> f7={{4,{3,48,70}},{9,{3,27,78}},{10,{3,27,70}},{16,{3,32,78}},{17,{3,32,63}},{30,{32,70,78}},{36,{27,32,70}}};int r1=cmdStarcheck(28,f7);bool r2=cmdObstspace(28,f7);
     step("starcheck/obstspace (4n: belegte Kirsch-Familie, Zentrum 28: verfeinertes System unloesbar; dim Y = 68, psi != 0)",r1==0&&r2&&OBST_DIM==68&&OBST_PSINZ>0);}
    {bool r=cmdFam83(nullptr);step("fam83 (4o: 83 Kandidaten der belegten Kirsch-Familie bei r=1: keine No-full-Hebung, Zertifikat fuer alle 83)",r&&F83_LIFTS==0&&F83_CANDLIFT==0&&F83_CERT==83);}
    {bool r3=cmdFam3(nullptr);step("fam3 (4p: Acht-Tripel-Familie bei r=3: 37440 Kandidaten, kein No-full-Kandidat, zwei Zeugenbloecke)",r3&&F3_CAND==37440&&F3_SURV==0&&F3_TABLE==2&&F3_DELTA==3744&&F3_CERTOK);}
    step("crossexh (d=5: erzwungene Kreuzstruktur, alle Hebungen)",cmdCrossexh());
    {bool r=cmdDirclass(8);vector<long> eo={1,2,5,16,43,194,785,3140},eb={0,0,0,0,0,0,0,3};step("dirclass 8 (alle Richtungsmengen mit <=7 Richtungen gut; 3 minimal schlechte 8er-Bahnen, Farkas-Zertifikate)",r&&DC_ORB==eo&&DC_MINBAD==eb);}
    {bool r=cmdDcompat(100000,nullptr,nullptr);vector<long> ec={1,2,5,16,43,194,784,2951,5140,3115,827,93,4,1},ei={1,2,5,16,43,175,391,376,175,47,7,2,1,0};step("dcompat (Familie DD: 1241 Bahnen, alle gut, DD_14 leer)",r&&DD_DONE&&DD_BAD==0&&DD_CAND==ec&&DD_IN==ei);}
    printf("SELFTEST %s\n",ok?"BESTANDEN":"FEHLGESCHLAGEN");return ok?0:1;}
  printf("unbekanntes Kommando\n");return 2;}



==> anc/central_free/enum_independent.log <==
k=1: Kandidaten=1, vertraeglich=1, stimmt mit e2univ ueberein: True  (0s)
k=2: Kandidaten=2, vertraeglich=2, stimmt mit e2univ ueberein: True  (0s)
k=3: Kandidaten=5, vertraeglich=5, stimmt mit e2univ ueberein: True  (0s)
k=4: Kandidaten=16, vertraeglich=16, stimmt mit e2univ ueberein: True  (0s)
k=5: Kandidaten=43, vertraeglich=43, stimmt mit e2univ ueberein: True  (0s)
k=6: Kandidaten=194, vertraeglich=175, stimmt mit e2univ ueberein: True  (1s)
k=7: Kandidaten=784, vertraeglich=391, stimmt mit e2univ ueberein: True  (7s)
k=8: Kandidaten=2951, vertraeglich=376, stimmt mit e2univ ueberein: True  (27s)
k=9: Kandidaten=5140, vertraeglich=175, stimmt mit e2univ ueberein: True  (55s)
k=10: Kandidaten=3115, vertraeglich=47, stimmt mit e2univ ueberein: True  (72s)
k=11: Kandidaten=827, vertraeglich=7, stimmt mit e2univ ueberein: True  (78s)
k=12: Kandidaten=93, vertraeglich=2, stimmt mit e2univ ueberein: True  (79s)
k=13: Kandidaten=4, vertraeglich=1, stimmt mit e2univ ueberein: True  (80s)
k=14: Kandidaten=1, vertraeglich=0, stimmt mit e2univ ueberein: True  (80s)


==> anc/central_free/negative_control.json <==
{
  "negative_control": "PASS",
  "rejection": "dependent equation violated, mask=1, triangle=(1, 9, 20)"
}


==> anc/central_free/verify_certificates.py <==
#!/usr/bin/env python3
"""Strict, direct verification of the finite edge certificates for Satz Z."""
from pathlib import Path
import json, sys, hashlib
import verify_dd as geom
BASE=Path(__file__).resolve().parent

def require(test,msg):
    if not test: raise ValueError(msg)

def verify(weights='dcompat.weights'):
    edges=[(a,b) for a in range(1,81) for b in range(a+1,81) if geom.om(a,b)]
    ei={e:i for i,e in enumerate(edges)}
    require(len(edges)==2160,'edge count')
    raw=(BASE/'dd_representatives.txt').read_text().splitlines()
    reps=[tuple(map(int,line.split())) for line in raw if line.strip()]
    require(len(reps)==len(set(reps))==1241,'representative duplicate/count')
    expected=set(reps)
    got=[];evaluations=0
    lines=(BASE/weights).read_text().splitlines()
    header=lines[0].split()
    require(header[:2]==['EDGES','2160'],'edge header')
    require(len(header)==4322,'edge header length')
    listed=[tuple(map(int,header[j:j+2])) for j in range(2,len(header),2)]
    require(listed==edges,'edge list mismatch')
    def tri_sum(w,t):
        a,b,c=t
        return (w[ei[a,b]]+w[ei[a,c]]+w[ei[b,c]])%3
    for line in lines[1:]:
        p=line.split();require(len(p)==3,'weight record width')
        k,m=map(int,p[:2]);digits=p[2]
        require(0<m<2**40 and m.bit_count()==k,'invalid mask')
        require(len(digits)==2160 and set(digits)<={'0','1','2'},'invalid field entries')
        got.append((k,m));w=list(map(int,digits))
        for t in geom.DEP:
            require(tri_sum(w,t)==1,f'dependent equation violated, mask={m}, triangle={t}')
            evaluations+=1
        for d in range(40):
            if m>>d&1:
                for t in geom.IND[d]:
                    require(tri_sum(w,t)==0,f'independent equation violated, mask={m}, triangle={t}')
                    evaluations+=1
    require(len(got)==len(set(got))==1241 and set(got)==expected,'representative coverage')
    redges=[tuple(map(int,l.split())) for l in (BASE/'R_edges.txt').read_text().splitlines()]
    require([v[:2] for v in redges]==edges,'R edge coverage')
    w=[v[2] for v in redges];require(set(w)<={0,1,2},'R field entries')
    for t in geom.DEP: require(tri_sum(w,t)==0,'R dependent equation')
    for ts in geom.IND.values():
        for t in ts: require(tri_sum(w,t)==1,'R independent equation')
    return dict(status='PASS',representatives=len(got),direction_weight_triangle_checks=evaluations,
                global_R_triangle_checks=6480,weight_sha256=hashlib.sha256((BASE/weights).read_bytes()).hexdigest())

if __name__=='__main__':
    ans=verify(sys.argv[1] if len(sys.argv)>1 else 'dcompat.weights')
    print(json.dumps(ans,indent=2))


==> anc/central_free/verify_dd.py <==
#!/usr/bin/env python3
# Unabhaengige Gegenpruefung zu `e2univ dcompat`: eigene Aufzaehlung der P-Dreiecke, eigene Gruppe/Kanonisierung, eigene Vertraeglichkeitssuche.
# Aufruf:  verify_dd.py cert  <zertifikatsdatei>            -> wertet alle Gut-Zertifikate direkt aus
#          verify_dd.py enum  <zertifikatsdatei oder Datensatz 'k Maske'> k1 k2  -> leitet die Stufen k1..k2 der Familie DD unabhaengig neu her und vergleicht
#          verify_dd.py cert  <zertifikatsdatei> 2634  -> dasselbe fuer die Zertifikate von `e2univ dcompat1`
#          verify_dd.py fam1  <Datensatz 'k Maske c1 c2'> <Datensatz der DD-Vertreter>  -> prueft die 2634 Bahnen aus dcompat1 (nicht in DD, Auswahl mit genau dem angegebenen unvertraeglichen Paar)
#          verify_dd.py idxpat <Datensatz von `e2univ idxpat`> [ausschluss] -> unabhaengige Pruefung der 28.125 Indexmuster x 16 Belegungen aus Abschnitt 4q; mit 'ausschluss' nur erfolgreich, wenn es KEINE Ueberlebenden gibt
#          verify_dd.py idxpat16 <Datensatz 12e> <Datensatz von `e2univ idxpat16`> [ausschluss] -> unabhaengige Pruefung der 2.270 Erweiterungen um Typ 16 (Abschnitt 4r); mit 'ausschluss' nur bei 0 Ueberlebenden erfolgreich
#          verify_dd.py idxpat16neg <Datensatz 12e> <Datensatz> -> Negativkontrollen dazu (falsche Bescheinigung, fehlender Fall, doppelte Kennung, unbekannter Modus u. a.)
#          verify_dd.py idxpatneg <Datensatz>  -> Negativkontrollen dazu (verfaelschte Zertifikate und Markierungen muessen zurueckgewiesen werden)
#          verify_dd.py fam3neg <Datensatz von `e2univ fam3`> -> Negativkontrolle (Runde 20): gueltige Datei akzeptiert, Ein-Stern-Datei und Datei mit vertauschtem Zeichen zurueckgewiesen
#          verify_dd.py fam3  <Datensatz von `e2univ fam3`>   -> unabhaengige Pruefung der 37.440 Kandidaten aus Abschnitt 4p (eigene Normalformen, Zeugen unmittelbar ausgewertet, gemeinsame Relation)
#          verify_dd.py fam83 <Datensatz von `e2univ fam83`>  -> unabhaengige Pruefung der 83 Kandidaten aus Abschnitt 4o (Unloesbarkeit, Zertifikate, m_T ueber Dualpunkte)
#          verify_dd.py fam   -> prueft das Familienresultat zu den drei minimal schlechten 8er-Mengen (Auswahlen mit hoechstens zwei unvertraeglichen Paaren) unabhaengig nach
import sys,time
def co(x,k): return (x//3**k)%3
def om(x,y): return (co(x,0)*co(y,2)-co(x,2)*co(y,0)+co(x,1)*co(y,3)-co(x,3)*co(y,1))%3
def add(x,y): return sum(((co(x,k)+co(y,k))%3)*3**k for k in range(4))
def neg(x): return sum(((3-co(x,k))%3)*3**k for k in range(4))
def line(x): return min(x,neg(x))
PTS=[x for x in range(1,81) if line(x)==x]; PIDX={p:i for i,p in enumerate(PTS)}
DEP=[];IND={}
for p in range(1,81):
    for q in range(p+1,81):
        e=om(p,q)
        if e==0: continue
        for r in range(q+1,81):
            if om(q,r)==e and om(r,p)==e:
                t=add(add(p,q),r)
                if t==0: DEP.append((p,q,r))
                else: IND.setdefault(PIDX[line(t)],[]).append((p,q,r))
assert len(PTS)==40 and len(DEP)==720 and all(len(v)==144 for v in IND.values()) and len(IND)==40
def members(fn):
    # liest entweder die Zertifikatsdatei von `e2univ dcompat` (Kopfzeile EDGES ..., dann "k Maske Ziffern") oder den eingebetteten Datensatz ("k Maske")
    with open(fn) as f:
        first=f.readline().split(); ed=[]; rows=[]
        if first and first[0]=="EDGES":
            ne=int(first[1]); ed=[(int(first[2+2*i]),int(first[3+2*i])) for i in range(ne)]
        elif first: rows.append((int(first[0]),int(first[1]),""))
        for ln in f:
            p=ln.split()
            if len(p)>=2: rows.append((int(p[0]),int(p[1]),p[2] if len(p)>2 else ""))
    return ed,rows
def cmd_cert(fn,expect=1241):
    ed,rows=members(fn); assert len(ed)==2160 and len(set(ed))==2160
    for (a,b) in ed: assert a<b and om(a,b)!=0
    eidx={e:i for i,e in enumerate(ed)}; bad=0; n=0
    for k,m,w in rows:
        D=[i for i in range(40) if m>>i&1]; assert len(D)==k and len(w)==2160
        ww=[ord(c)-48 for c in w]
        def s(t): p,q,r=t; return (ww[eidx[(p,q)]]+ww[eidx[(q,r)]]+ww[eidx[(p,r)]])%3
        ok=all(s(t)==1 for t in DEP) and all(s(t)==0 for d in D for t in IND[d])
        n+=1; bad+=(not ok)
    print("Zertifikate geprueft:",n,"Verstoesse:",bad); return bad==0 and n==expect
# ---- Gruppe und Kanonisierung (eigenstaendig) ----
def group():
    import numpy as np
    gens=[]
    for v in PTS:
        g=[]
        for x in PTS:
            o=om(x,v); y=x if o==0 else (add(x,v) if o==1 else add(x,neg(v))); g.append(PIDX[line(y)])
        gens.append(tuple(g))
    idt=tuple(range(40)); seen={idt}; G=[idt]; i=0
    while i<len(G):
        h=G[i]; i+=1
        for g in gens:
            n=tuple(g[h[j]] for j in range(40))
            if n not in seen: seen.add(n); G.append(n)
    assert len(G)==25920
    return np.array(G,dtype=np.int64)
def canon(GA,m):
    import numpy as np
    idx=[i for i in range(40) if m>>i&1]
    img=GA[:,idx]; masks=(np.int64(1)<<img).sum(axis=1)   # Bilder sind verschieden, also Summe = ODER
    return int(masks.min())
# ---- Vertraeglichkeit (eigenstaendig) ----
TBV=[{} for _ in range(40)]
for d in range(40):
    for j,t in enumerate(IND[d]):
        for a in t: TBV[d][a]=TBV[d].get(a,0)|(1<<j)
ALL=(1<<144)-1; MC={}
def cmask(d,i,e):
    key=(d,i,e); v=MC.get(key)
    if v is None:
        T=IND[d][i]; v=0
        for a in T: v|=TBV[e].get(a,0)
        if om(PTS[d],PTS[e])==0:
            if any(line(a)==PTS[e] for a in T): v=ALL
            else: v|=TBV[e].get(PTS[d],0)|TBV[e].get(neg(PTS[d]),0)
        MC[key]=v
    return v
def feasible(m):
    D=[i for i in range(40) if m>>i&1]; n=len(D)
    def rec(cands,free):
        if not free: return True
        l=min(free,key=lambda u:bin(cands[u]).count("1")); c=cands[l]
        if c==0: return False
        rest=[u for u in free if u!=l]; j=0
        while c:
            if c&1:
                nc=dict(cands); ok=True
                for u in rest:
                    nc[u]&=cmask(D[l],j,D[u])
                    if nc[u]==0: ok=False;break
                if ok and rec(nc,rest): return True
            c>>=1; j+=1
        return False
    return rec({u:ALL for u in range(n)},list(range(n)))
def feasible_relaxed(D,relax):
    # D: Liste von Richtungsindizes; relax: Menge von frozenset({a,b}) (Positionen in D), fuer die KEINE Vertraeglichkeit verlangt wird. Gibt eine Auswahl {Position: Dreiecksnummer} oder None.
    n=len(D)
    def rec(cands,free,asg):
        if not free: return dict(asg)
        l=min(free,key=lambda u:bin(cands[u]).count("1")); c=cands[l]
        if c==0: return None
        rest=[u for u in free if u!=l]; j=0
        while c:
            if c&1:
                nc=dict(cands); ok=True
                for u in rest:
                    if frozenset((l,u)) in relax: continue
                    nc[u]&=cmask(D[l],j,D[u])
                    if nc[u]==0: ok=False;break
                if ok:
                    asg[l]=j; r=rec(nc,rest,asg)
                    if r is not None: return r
                    del asg[l]
            c>>=1; j+=1
        return None
    return rec({u:ALL for u in range(n)},list(range(n)),{})
def compat_direct(d,t,e,u):
    if set(t)&set(u): return True
    if om(PTS[d],PTS[e])!=0: return False
    return any(line(a)==PTS[e] for a in t) or any(line(b)==PTS[d] for b in u)
def cmd_fam():
    # Unabhaengige Gegenpruefung des Familienresultats (e2univ trifree / famcheck); Richtungen als P-Codes der Geradenvertreter.
    import itertools
    ok=True
    sel={4:(3,48,70),9:(3,27,78),10:(3,27,70),16:(3,32,78),17:(3,32,63),28:(27,40,78),30:(32,70,78),36:(27,32,70)}
    good=all(tuple(sorted(t)) in [tuple(sorted(x)) for x in IND[PIDX[c]]] for c,t in sel.items())
    inc=sorted((c,e) for c in sel for e in sel if c<e and not compat_direct(PIDX[c],sel[c],PIDX[e],sel[e]))
    print("Auswahl aus e2univ: Dreiecke passen zu den Richtungen:",good,"| unvertraegliche Paare:",inc); ok&=good and inc==[(4,28),(17,28)]
    for codes,kexp in (([12,13,14,15,16,28,30,33],None),([12,13,15,16,17,28,30,33],None),([4,9,10,16,17,28,30,36],2)):
        D=[PIDX[c] for c in codes]; pairs=list(itertools.combinations(range(len(D)),2)); found=None; t0=time.time()
        for k in range(0,3):
            for rel in itertools.combinations(pairs,k):
                r=feasible_relaxed(D,set(frozenset(p) for p in rel))
                if r is not None:
                    bad=[(codes[a],codes[b]) for a,b in pairs if not compat_direct(D[a],IND[D[a]][r[a]],D[b],IND[D[b]][r[b]])]
                    found=(k,bad); break
            if found: break
        print(codes,": kleinste Zahl unvertraeglicher Paare (bis 2 geprueft):",found if found else "keine Auswahl mit <=2","(%.0fs)"%(time.time()-t0)); sys.stdout.flush()
        if kexp is None: ok&=(found is None)
        else: ok&=(found is not None and found[0]==kexp and len(found[1])==kexp)
    return ok
def cmd_fam1(fn,ddfn):
    # Gegenpruefung zu `e2univ dcompat1`: Datensatz "k Maske c1 c2" (c1,c2 = P-Codes des unvertraeglichen Paars). Fuer jede Zeile: Maske hat k Richtungen, liegt NICHT in DD
    # (eigene Vertraeglichkeitssuche scheitert), besitzt aber eine Auswahl, sobald genau das Paar (c1,c2) freigegeben wird; die gefundene Auswahl wird direkt nachgeprueft.
    ed,rows=members(ddfn); DDm={m for k,m,w in rows}; n=0; bad=0; t0=time.time(); seen=set()
    for ln in open(fn):
        p=ln.split()
        if len(p)<4: continue
        k,m,c1,c2=int(p[0]),int(p[1]),int(p[2]),int(p[3]); D=[i for i in range(40) if m>>i&1]; n+=1; ok=(len(D)==k and m not in DDm and m not in seen); seen.add(m)
        a,b=D.index(PIDX[c1]),D.index(PIDX[c2])
        if feasible(m): ok=False
        r=feasible_relaxed(D,{frozenset((a,b))})
        if r is None: ok=False
        else:
            inc=[(x,y) for x in range(k) for y in range(x+1,k) if not compat_direct(D[x],IND[D[x]][r[x]],D[y],IND[D[y]][r[y]])]
            if inc!=[(min(a,b),max(a,b))]: ok=False
        bad+=(not ok)
    print("dcompat1-Datensatz: Zeilen",n,"Verstoesse",bad,"(%.0fs)"%(time.time()-t0)); return bad==0 and n==2634
def cmd_fam83(fn):
    # Unabhaengige Gegenpruefung zu `e2univ fam83` (Abschnitt 4o): eigene Kandidaten, eigene Null-/Vollbloecke (Vollheit nach Definition: zwei knotendisjunkte adjazente Paare),
    # eigene Unloesbarkeitspruefung von kappa(F)=1 per Gauss ueber F_3, Pruefung der Zertifikate, m_T ueber die 40 projektiven Dualpunkte (m_T(j) = 2*Summe_[a] Produkt_{i nicht in T+{j}} a(p_i)).
    import itertools
    ok=True; vec=lambda c:tuple(co(c,k) for k in range(4))
    types={4:(3,48,70),9:(3,27,78),10:(3,27,70),16:(3,32,78),17:(3,32,63),28:(27,40,78),30:(32,70,78),36:(27,32,70)}; Q=[3,27,32,40,48,63,70,78]
    needs={}
    for h,t in types.items():
        e=om(t[0],t[1]); bal=e!=0 and om(t[1],t[2])==e and om(t[2],t[0])==e; ps=add(add(t[0],t[1]),t[2]); needs[h]=(neg(ps),ps)
        good=bal and ps!=0 and line(ps)==h and neg(ps) not in Q and ps not in Q; ok&=good
        print("Typ %d: balanciert=%s P-Summe=%d Bedarf: %d einmal oder %d zweimal; ausserhalb Q: %s"%(h,bal,ps,neg(ps),ps,good))
    un=set(types[4])|set(types[17])|set(types[28]); ok&=(un==set(Q)); print("Kerne 4,17,28 zusammen = Q:",un==set(Q))
    ok&=all(types[h] and needs[h][1]==h for h in (4,17,28)); print("P-Summen der Kerne 4,17,28 sind genau 4,17,28:",all(needs[h][1]==h for h in (4,17,28)))
    sp={0}
    for b in (3,27,32,40): sp={add(x,y) for x in sp for y in (0,b,neg(b))}
    ok&=(len(sp)==81); print("3,27,32,40 spannen P auf:",len(sp)==81)
    lines={line(needs[h][0]) for h in types}; ok&=(len(lines)==8 and not any(line(q) in lines for q in Q)); print("acht verschiedene Geraden, keine trifft Q (also >= 16 nichtzentrale Glieder fuer alle acht Typen):",len(lines)==8 and not any(line(q) in lines for q in Q))
    es=lambda h:sorted(add(needs[h][1],neg(x)) for x in types[h]); print("Kantensummen: Typ 4:",es(4),"Typ 17:",es(17),"Typ 28:",es(28),"| gemeinsam 4/28:",sorted(set(es(4))&set(es(28))),"| gemeinsam 17/28:",sorted(set(es(17))&set(es(28)))); ok&=(set(es(4))&set(es(28))=={1} and not set(es(17))&set(es(28)) and add(48,70)==1 and add(40,78)==1)
    cands=[Q+[8,22,56,p] for p in range(1,81)]+[Q+[4,4,22,56],Q+[8,17,17,56],Q+[8,22,28,28]]
    rows=[list(map(int,l.split())) for l in open(fn) if l.strip() and not l.startswith("#")]; ok&=(len(rows)==83)
    duals=[a for a in itertools.product(range(3),repeat=4) if any(a) and a==min(a,tuple((3-x)%3 for x in a))]; assert len(duals)==40
    nbad=0; t0=time.time(); mn=[99,0]; mf=[99,0]
    for cid,(vals,row) in enumerate(zip(cands,rows),1):
        good=(row[0]==cid and row[1:13]==vals); n=12; P=[vec(c) for c in vals]
        W=[[om(vals[i],vals[j]) for j in range(n)] for i in range(n)]
        sums=[0]*(1<<n)
        for m in range(1,1<<n):
            lb=(m&-m).bit_length()-1; sums[m]=add(sums[m&(m-1)],vals[lb])
        nulls=[m for m in range(1,1<<n) if sums[m]==0]
        def isfull(m):
            ed=[(i,j) for i in range(n) if m>>i&1 for j in range(i+1,n) if (m>>j&1) and W[i][j]]
            return any(len({a,b,c,d})==4 for (a,b) in ed for (c,d) in ed)
        fulls=[m for m in nulls if isfull(m)]
        good&=(row[13]==len(nulls) and row[14]==len(fulls)); mn=[min(mn[0],len(nulls)),max(mn[1],len(nulls))]; mf=[min(mf[0],len(fulls)),max(mf[1],len(fulls))]
        # Unloesbarkeit von kappa(F)=1 (Gauss ueber F_3, ohne Normierung)
        M=[[(f>>j)&1 for j in range(n)]+[1] for f in fulls]; r=0; incons=False
        for c in range(n):
            p=next((i for i in range(r,len(M)) if M[i][c]%3),None)
            if p is None: continue
            M[r],M[p]=M[p],M[r]; inv=1 if M[r][c]%3==1 else 2; M[r]=[(x*inv)%3 for x in M[r]]
            for i in range(len(M)):
                if i!=r and M[i][c]%3:
                    f=M[i][c]; M[i]=[(x-f*y)%3 for x,y in zip(M[i],M[r])]
            r+=1
        incons=any(not any(x%3 for x in M[i][:n]) and M[i][n]%3 for i in range(len(M)))
        good&=incons and row[15]==0 and all(v==0 for v in row[16:33])
        # Zertifikat
        F1,F2,F12=row[35],row[36],row[37]
        v1=sorted(vals[i] for i in range(n) if F1>>i&1); v2=sorted(vals[i] for i in range(n) if F2>>i&1)
        good&=(F1&F2==0 and F12==(F1|F2) and F1 in fulls and F2 in fulls and F12 in fulls and all(x in v1 for x in (3,40,78)) and all(line(x)==4 for x in v1 if x not in (3,40,78)) and all(x in v2 for x in (27,48,70)) and all(line(x)==28 for x in v2 if x not in (27,48,70)))
        # m_T ueber Dualpunkte
        bal=[(i,j,k) for i in range(n) for j in range(i+1,n) for k in range(j+1,n) if W[i][j] and W[i][j]==W[j][k]==W[k][i]]
        good&=(row[33]==len(bal)); hsh=0
        ev=[[sum(a[k]*P[i][k] for k in range(4))%3 for i in range(n)] for a in duals]
        for (i,j,k) in bal:
            for jj in range(n):
                if jj in (i,j,k): continue
                rest=[x for x in range(n) if x not in (i,j,k,jj)]; tot=0
                for e in ev:
                    pr=1
                    for x in rest:
                        pr=(pr*e[x])%3
                        if pr==0: break
                    tot+=pr
                mval=(2*tot)%3; hsh=(hsh+mval*(7*i+11*j+13*k+17*jj+1))%1000003
        good&=(hsh==row[34])
        if not good: nbad+=1; print("  ABWEICHUNG bei Kandidat",cid)
    print("fam83-Pruefung: Kandidaten",len(cands),"| Abweichungen",nbad,"| Nullbloecke je Kandidat",mn,"| volle",mf,"| alle 83 Systeme kappa(F)=1 unloesbar, Zertifikate gueltig, m_T-Pruefsummen (Dualpunktformel) stimmen: ",nbad==0,"(%.0fs)"%(time.time()-t0))
    return ok and nbad==0
def cmd_fam3(fn):
    # Unabhaengige Gegenpruefung zu `e2univ fam3` (Abschnitt 4p): Fakten der Reduktion, EIGENE Erzeugung aller Normalformen (130 Zeilenstufenmatrizen vom Rang 2, 9 k-Vertreter, 32 eps-Muster),
    # unmittelbare Auswertung des im Datensatz genannten verbotenen Blocks fuer JEDEN der 37.440 Kandidaten (P-null, voll nach Definition, Radikalsumme 0 oder -z), sowie die Vielfachheiten der gemeinsamen Relation.
    import itertools
    ok=True; types=[(4,(3,48,70)),(9,(3,27,78)),(10,(3,27,70)),(16,(3,32,78)),(17,(3,32,63)),(28,(27,40,78)),(30,(32,70,78)),(36,(27,32,70))]; Q=[3,27,32,40,48,63,70,78]
    iso=[neg(add(add(t[0],t[1]),t[2])) for h,t in types]; pv=Q+iso; n=16
    f1=(iso==[8,9,20,16,22,56,30,72] and len(set(pv))==16 and all(line(j)==h for (h,t),j in zip(types,iso)) and len({line(j) for j in iso})==8 and not any(line(q) in {line(j) for j in iso} for q in Q) and sorted(set(x for h,t in types for x in t))==sorted(Q))
    print("feste P-Liste: Isolaten",iso,"| 16 verschiedene Werte, acht Geraden, keine trifft Q, Kerne benutzen genau Q:",f1); ok&=f1
    print("Laengenbilanz: mindestens 16 nichtzentrale Glieder noetig; kritische Liste mit einem zentralen Glied hat 2r+10 =",[2*r+10 for r in (1,2,3)],"fuer r=1,2,3")
    inc=[(h,g) for (h,t),(g,u) in itertools.combinations(types,2) if not compat_direct(PIDX[h],t,PIDX[g],u)]; print("P-unvertraegliche Paare der Familie:",inc); ok&=(inc==[(4,28),(17,28)])
    idx={v:i for i,v in enumerate(pv)}; T=[[idx[x] for x in t] for h,t in types]
    W_=[[om(pv[i],pv[j]) for j in range(n)] for i in range(n)]
    def pnull_full(mask):
        s=0
        for i in range(n):
            if mask>>i&1: s=add(s,pv[i])
        if s: return False
        ed=[(i,j) for i in range(n) if mask>>i&1 for j in range(i+1,n) if (mask>>j&1) and W_[i][j]]
        return any(len({a,b,c,d})==4 for (a,b) in ed for (c,d) in ed)
    # eigene Normalformen
    def rref2(M):
        r1,r2=M[:4],M[4:]; n1=[c for c in range(4) if r1[c]]; n2=[c for c in range(4) if r2[c]]
        return bool(n1) and bool(n2) and r1[n1[0]]==1 and r2[n2[0]]==1 and n1[0]<n2[0] and r1[n2[0]]==0
    Ws=[M for M in itertools.product(range(3),repeat=8) if rref2(M)]; print("eigene Zeilenstufenmatrizen vom Rang 2:",len(Ws)); ok&=(len(Ws)==130)
    own=set()
    for M in Ws:
        p1=min(c for c in range(4) if M[c]); p2=min(c for c in range(4) if M[4+c]); fr=[c for c in range(4) if c not in (p1,p2)]
        for a in range(3):
            for b in range(3):
                k=[0,0,0,0]; k[fr[0]]=a; k[fr[1]]=b; own.add((M,tuple(k)))
    ok&=(len(own)==1170)
    table={}; seen=set(); ncand=0; nbad=0; nstar=0; used={}
    for ln in open(fn):
        p=ln.split()
        if not p or p[0]=="#": continue
        if p[0]=="B":
            mask=int(p[2]); vals=list(map(int,p[3:])); good=(sorted(vals)==sorted(pv[i] for i in range(n) if mask>>i&1)) and pnull_full(mask); ok&=good; table[p[1]]=mask; print("Tabellenblock",p[1],vals,"P-null und voll (nach Definition):",good); continue
        M=tuple(int(c) for c in p[2]); k=tuple(int(c) for c in p[3]); syms=p[5]; key=(M,k); good=(key in own and key not in seen and len(syms)==32); seen.add(key)
        if not good: nbad+=1; continue
        for ei,sy in enumerate(syms):
            ncand+=1
            if sy=="*": nstar+=1; continue   # unbelegter Kandidat: wird gezaehlt und laesst die Pruefung unten SCHEITERN (Korrektur Runde 20)
            if sy not in table: nbad+=1; continue
            eps=[1,0,0,0,1,1,0,0]
            for b,pos in enumerate((1,2,3,6,7)): eps[pos]=(ei>>b)&1
            rad=[(0,0,0)]*4+[(k[c],M[c],M[4+c]) for c in range(4)]
            for h in range(8):
                a=[sum(rad[i][q] for i in T[h]) for q in range(3)]; rad.append(((-a[0]-eps[h])%3,(-a[1])%3,(-a[2])%3))
            mask=table[sy]; sm=[sum(rad[i][q] for i in range(n) if mask>>i&1)%3 for q in range(3)]
            if not (sm[1]==0 and sm[2]==0 and sm[0] in (0,2)): nbad+=1
            used[sy]=used.get(sy,0)+1
    print("Kandidaten ausgewertet:",ncand,"| Normalformen (W,k) im Datensatz:",len(seen),"= eigene Menge:",seen==own,"| Ueberlebende (*):",nstar,"| ungueltige Zeugen:",nbad,"| Nutzung der Tabellenbloecke:",used)
    ok&=(ncand==37440 and seen==own and nbad==0 and nstar==0)   # Korrektur Runde 20: ein Ausschlusspruefer darf keinen unbelegten Kandidaten (*) passieren lassen
    # gemeinsame Relation: Summe der Blockindikatoren B_h = T_h + {j_h} modulo 3
    for name,H in (("A",(4,9,10,28,30)),("B",(4,9,10,17,28,30,36))):
        mult=[0]*n
        for (h,t),j in zip(types,iso):
            if h in H:
                for x in t: mult[idx[x]]+=1
                mult[idx[j]]+=1
        m3=[x%3 for x in mult]; mask=sum(1<<i for i in range(n) if m3[i]); good=(all(x in (0,1) for x in m3) and table.get(name)==mask); ok&=good
        print("Relation",name,": Summe der Bloecke B_h, h in",H,", modulo 3 =",[pv[i] for i in range(n) if m3[i]],"= Tabellenblock:",good)
    return ok
def cmd_fam3neg(fn):
    # Gezielte Kontrolle der Korrektur aus Runde 20: (1) der unveraenderte Datensatz wird akzeptiert; (2) dieselbe Datei mit GENAU EINEM durch * ersetzten Zeichen wird zurueckgewiesen;
    # (3) dieselbe Datei mit genau einem vertauschten Zeichen (A<->B) wird zurueckgewiesen. Die verfaelschten Dateien werden nur temporaer angelegt.
    import tempfile,os,io,contextlib
    lines=open(fn).read().split("\n"); li=next(i for i,l in enumerate(lines) if l and l[0] not in "#B" and ":" in l)
    def variant(f):
        p=lines[li].split(" : "); syms=f(p[1]); out=lines[:]; out[li]=p[0]+" : "+syms
        t=tempfile.NamedTemporaryFile("w",suffix=".txt",delete=False); t.write("\n".join(out)); t.close(); return t.name
    def run(path):
        with contextlib.redirect_stdout(io.StringIO()): r=cmd_fam3(path)
        return r
    r1=run(fn); f2=variant(lambda sy:"*"+sy[1:]); r2=run(f2); os.unlink(f2)
    f3=variant(lambda sy:("A" if sy[0]=="B" else "B")+sy[1:]); r3=run(f3); os.unlink(f3)
    print("fam3-Negativkontrolle: gueltiger Datensatz akzeptiert:",r1,"| ein Stern (Zeile %d, Position 0) zurueckgewiesen:"%(li+1),not r2,"| ein vertauschtes Zeichen zurueckgewiesen:",not r3)
    return r1 and (not r2) and (not r3)
def _idx_setup():
    import itertools
    TH=(4,9,10,17,28,30,36); TV={4:(3,48,70),9:(3,27,78),10:(3,27,70),17:(3,32,63),28:(27,40,78),30:(32,70,78),36:(27,32,70)}
    def rgs(n): return [a for a in itertools.product(range(n),repeat=n) if a[0]==0 and all(a[i]<=1+max(a[:i]) for i in range(1,n))]
    R3,R4=rgs(3),rgs(4); assert len(R3)==5 and len(R4)==15
    OCC={27:(9,10,28,36),70:(4,10,30,36),32:(17,30,36),78:(9,28,30)}
    def verts(i3,i27,i70,i32,i78):
        # Kernindex = (P-Wert, Klasse); bei P=3 sind die Vorkommen in Typ 4 und Typ 17 derselbe Index (Objektreihenfolge {4,17},9,10)
        c3={4:R3[i3][0],17:R3[i3][0],9:R3[i3][1],10:R3[i3][2]}; part={27:R4[i27],70:R4[i70],32:R3[i32],78:R3[i78]}
        V={}
        for h in TH:
            vs=[]
            for p in TV[h]:
                if p==3: vs.append((3,c3[h]))
                elif p in OCC: vs.append((p,part[p][OCC[p].index(h)]))
                else: vs.append((p,0))
            V[h]=vs
        return V
    def two_disjoint_edges(codes):
        ed=[(a,b) for a in range(len(codes)) for b in range(a+1,len(codes)) if om(codes[a],codes[b])!=0]
        return any(len({a,b,c,d})==4 for (a,b) in ed for (c,d) in ed)
    def relation(V,H):
        # liefert True, wenn H eine nachgewiesene Gleichung gibt: 0/1-Kerninzidenz modulo 3 und zwei knotendisjunkte Kanten im Hilfsgraphen
        m={}
        for t in range(7):
            if H>>t&1:
                for v in V[TH[t]]: m[v]=m.get(v,0)+1
        if any(x%3==2 for x in m.values()): return False
        codes=[v[0] for v,x in m.items() if x%3==1]+[TH[t] for t in range(7) if H>>t&1]
        return two_disjoint_edges(codes)
    def epsvec(e): return (1,(e>>0)&1,(e>>1)&1,1,1,(e>>2)&1,(e>>3)&1)
    def ssum(H,ev): return sum(ev[t] for t in range(7) if H>>t&1)%3
    return TH,TV,R3,R4,verts,relation,epsvec,ssum
def cmd_idxpat(fn,mode=""):
    # Unabhaengige Pruefung zu `e2univ idxpat` (Abschnitt 4q): erzeugt alle 28.125 Indexmuster und 16 Belegungen selbst (eigene Restricted-Growth-Strings), verlangt fuer JEDES der 450.000 Paare ein Urteil aus dem
    # Datensatz und wertet es unmittelbar aus: Zertifikat H => H ist eine nachgewiesene Gleichung des Musters (eigene Inzidenz- und Vollheitspruefung) UND von der Belegung verletzt; 0 (ueberlebt) => eigene
    # Berechnung ALLER 127 Relationen des Musters zeigt keine verletzte, und das Paar steht mit genau diesen Gleichungen in den S-Zeilen. Modus "ausschluss": zusaetzlich muss die Zahl der Ueberlebenden 0 sein.
    TH,TV,R3,R4,verts,relation,epsvec,ssum=_idx_setup(); ok=True; t0=time.time()
    vec={}; seq={}; surv={}
    for ln in open(fn):
        p=ln.split()
        if not p or p[0]=="#": continue
        if p[0]=="V": vec[int(p[1])]=list(map(int,p[3:])); ok&=(len(vec[int(p[1])])==16)
        elif p[0]=="Q": seq[int(p[1])]=list(map(int,p[3:])); ok&=(len(seq[int(p[1])])==25)
        elif p[0]=="S": surv[(int(p[1]),int(p[3]))]=(int(p[2]),p[4:9],sorted(map(int,p[10:])))
        else: ok=False
    ok&=(sorted(seq)==list(range(1125)))
    nbad=0; nexcl=0; nsurv=0; byd={}; idx=0; cache={}
    for i3 in range(5):
        for i27 in range(15):
            for i70 in range(15):
                row=seq.get((i3*15+i27)*15+i70,[None]*25)
                for i32 in range(5):
                    for i78 in range(5):
                        V=verts(i3,i27,i70,i32,i78); d=len({v for h in TH for v in V[h]})-8; vid=row[i32*5+i78]; cert=vec.get(vid)
                        bd=byd.setdefault(d,[0,0,0,0]); bd[0]+=1; anys=False
                        if cert is None: nbad+=16; idx+=1; continue
                        rel={}
                        for e in range(16):
                            H=cert[e]; ev=epsvec(e)
                            if H==0:
                                allrel=[G for G in range(1,128) if relation(V,G)]
                                good=all(ssum(G,ev)==2 for G in allrel); key=(idx,e); rec=surv.get(key)
                                rg=["".join(map(str,R3[i3])),"".join(map(str,R4[i27])),"".join(map(str,R4[i70])),"".join(map(str,R3[i32])),"".join(map(str,R3[i78]))]
                                good&=(rec is not None and rec[0]==d and rec[1]==rg and rec[2]==sorted(allrel))
                                if good: nsurv+=1; bd[2]+=1; anys=True
                                else: nbad+=1
                            else:
                                if not (1<=H<=127): nbad+=1; continue
                                if H not in rel: rel[H]=relation(V,H)
                                if rel[H] and ssum(H,ev)!=2: nexcl+=1; bd[1]+=1
                                else: nbad+=1
                        if anys: bd[3]+=1
                        idx+=1
    ok&=(idx==28125 and nbad==0 and nexcl+nsurv==450000 and len(surv)==nsurv)
    print("idxpat-Pruefung: Muster",idx,"| Paare mit gueltigem Ausschlusszertifikat:",nexcl,"| bestaetigte Ueberlebende:",nsurv,"| ungueltige oder fehlende Urteile:",nbad,"| S-Zeilen:",len(surv),"(%.0fs)"%(time.time()-t0))
    for d in sorted(byd): print("  d=%d: Muster %d, ausgeschlossene Paare %d, ueberlebende Paare %d (in %d Mustern)"%(d,byd[d][0],byd[d][1],byd[d][2],byd[d][3]))
    if mode=="ausschluss":
        print("Modus Gesamtausschluss: Ueberlebende =",nsurv,"->","AKZEPTIERT" if (ok and nsurv==0) else "ZURUECKGEWIESEN"); ok&=(nsurv==0)
    return ok
def cmd_idxpatneg(fn):
    # Negativkontrollen zu `idxpat`: (1) unveraenderter Datensatz akzeptiert; (2) im Modus "ausschluss" zurueckgewiesen, solange Ueberlebende vorkommen; (3) verfaelschte Zertifikate (eine Maske einer V-Zeile durch eine Nicht-Relation {4} bzw. durch die
    # stets erfuellte Gleichung {4,28} ersetzt) zurueckgewiesen; (4) ein ausgeschlossenes Paar als ueberlebend markiert (0) zurueckgewiesen; (5) ein Ueberlebender mit erfundenem Zertifikat zurueckgewiesen.
    import tempfile,os,io,contextlib
    lines=open(fn).read().split("\n")
    def run(L,mode=""):
        t=tempfile.NamedTemporaryFile("w",suffix=".txt",delete=False); t.write("\n".join(L)); t.close()
        with contextlib.redirect_stdout(io.StringIO()): r=cmd_idxpat(t.name,mode)
        os.unlink(t.name); return r
    r1=run(lines); r2=run(lines,"ausschluss")
    vi=next(i for i,l in enumerate(lines) if l.startswith("V ") and " 0" not in l.split(":")[1])
    p=lines[vi].split(" : "); ms=p[1].split()
    L3=lines[:]; L3[vi]=p[0]+" : "+" ".join(["1"]+ms[1:]); r3=run(L3)        # Maske 1 = {4}: F_H = B_4 ist ein Dreiecksblock, im Hilfsgraphen nicht voll => keine Relation
    L3b=lines[:]; L3b[vi]=p[0]+" : "+" ".join(["17"]+ms[1:]); r3b=run(L3b)   # Maske 17 = {4,28}: stets eine Relation (disjunkte Kerne), aber von jeder Belegung ERFUELLT (eps_4+eps_28 = 2) => kein Ausschlusszertifikat
    L4=lines[:]; L4[vi]=p[0]+" : "+" ".join(["0"]+ms[1:]); r4=run(L4)
    si=next(i for i,l in enumerate(lines) if l.startswith("V ") and " 0" in l.split(":")[1])
    q=lines[si].split(" : "); qs=q[1].split(); j=qs.index("0"); L5=lines[:]; L5[si]=q[0]+" : "+" ".join(qs[:j]+["1"]+qs[j+1:]); r5=run(L5)
    print("idxpat-Negativkontrollen: gueltig akzeptiert:",r1,"| Modus ausschluss zurueckgewiesen:",not r2,"| verfaelschtes Zertifikat (keine Relation) zurueckgewiesen:",not r3,"| verfaelschtes Zertifikat (erfuellte Gleichung) zurueckgewiesen:",not r3b,"| ausgeschlossenes Paar als ueberlebend markiert zurueckgewiesen:",not r4,"| Ueberlebender mit erfundenem Zertifikat zurueckgewiesen:",not r5)
    return r1 and (not r2) and (not r3) and (not r3b) and (not r4) and (not r5)
IDXPAT_SHA="6441b6ea65cf98e860c85463fb3f88eedc65b74c072d161623fcc3469fc29834"   # zertifizierter Datensatz 12e (Runde 20), Quelle der 65 Ausgangspaare
def _idx16_setup():
    TH8=(4,9,10,17,28,30,36,16); TV8={4:(3,48,70),9:(3,27,78),10:(3,27,70),17:(3,32,63),28:(27,40,78),30:(32,70,78),36:(27,32,70),16:(3,32,78)}
    OCC={27:(9,10,28,36),70:(4,10,30,36),32:(17,30,36),78:(9,28,30)}
    def verts8(rg,c3,c32,c78):
        # rg = (rgs3,rgs27,rgs70,rgs32,rgs78) des Restpaars; Kernindex = (P-Wert, Klasse); Typ 16 benutzt die Klassen c3,c32,c78 (Wert k_p = neue Klasse)
        c3old={4:int(rg[0][0]),17:int(rg[0][0]),9:int(rg[0][1]),10:int(rg[0][2])}; part={27:rg[1],70:rg[2],32:rg[3],78:rg[4]}
        V={}
        for h in TH8:
            vs=[]
            for p in TV8[h]:
                if h==16: vs.append((p,{3:c3,32:c32,78:c78}[p]))
                elif p==3: vs.append((3,c3old[h]))
                elif p in OCC: vs.append((p,int(part[p][OCC[p].index(h)])))
                else: vs.append((p,0))
            V[h]=vs
        return V
    def incidence(V,H):
        m={}
        for t in range(8):
            if H>>t&1:
                for v in V[TH8[t]]: m[v]=m.get(v,0)+1
        if any(x%3==2 for x in m.values()): return None
        return sorted(v for v,x in m.items() if x%3==1)
    def helper_nodes(core,H): return [("K",v) for v in core]+[("J",TH8[t]) for t in range(8) if H>>t&1]
    def code(node): return node[1][0] if node[0]=="K" else node[1]
    def full(core,H):
        nd=helper_nodes(core,H); ed=[(a,b) for a in range(len(nd)) for b in range(a+1,len(nd)) if om(code(nd[a]),code(nd[b]))!=0]
        return any(len({a,b,c,d})==4 for (a,b) in ed for (c,d) in ed)
    def eps8(e,e16): return (1,(e>>0)&1,(e>>1)&1,1,1,(e>>2)&1,(e>>3)&1,e16)
    def ssum(H,ev): return sum(ev[t] for t in range(8) if H>>t&1)%3
    return TH8,TV8,verts8,incidence,helper_nodes,code,full,eps8,ssum
def cmd_idxpat16(fbase,fn,mode=""):
    # Unabhaengige Pruefung zu `e2univ idxpat16` (Abschnitt 4r). Eingaben: der zertifizierte Datensatz 12e (SHA-256 fest verdrahtet) und der Datensatz der Erweiterungen.
    # (0) Modus nur "" oder "ausschluss"; (1) die 65 Ausgangspaare werden aus 12e gelesen und einzeln bestaetigt (alle 127 alten Relationen des Musters erfuellt); (2) ALLE Erweiterungen werden selbst erzeugt
    # (Reihenfolge S-Zeile, c3, c32, c78, eps16) und ihre Zahl 2.270 aus den Klassenzahlen reproduziert; (3) zu JEDER Fallkennung genau ein Urteil: doppelte, fehlende, ueberzaehlige Kennungen, unbekannte Zeilenarten
    # und abweichende Fallparameter werden zurueckgewiesen; (4) X: H enthaelt Typ 16, 0/1-Inzidenz, gelistete Kernindizes = eigene, die zwei gelisteten Kanten sind echte knotendisjunkte Kanten des Hilfsgraphen,
    # eps-Summe stimmt und ist ungleich 2; (5) U: eigene Berechnung aller 128 neuen Relationen: alle erfuellt, Liste identisch, d_neu, eps und Klassen identisch. Modus "ausschluss": zusaetzlich 0 Ueberlebende.
    import hashlib
    if mode not in ("","ausschluss"): print("idxpat16-Pruefung: unbekannter Modus",repr(mode),"-> ZURUECKGEWIESEN"); return False
    ok=True; raw=open(fbase,"rb").read(); sha=hashlib.sha256(raw).hexdigest(); ok&=(sha==IDXPAT_SHA)
    print("Ausgangsdatensatz 12e: SHA-256 stimmt mit dem zertifizierten Wert ueberein:",sha==IDXPAT_SHA)
    TH,TV,R3,R4,verts,relation,epsvec,ssum7=_idx_setup(); TH8,TV8,verts8,incidence,helper_nodes,code,full,eps8,ssum=_idx16_setup()
    bases=[]
    for ln in raw.decode().split("\n"):
        p=ln.split()
        if p and p[0]=="S": bases.append((int(p[1]),int(p[2]),int(p[3]),tuple(p[4:9])))
    ok&=(len(bases)==65 and len(set((b[0],b[2]) for b in bases))==65)
    nconf=0
    for idx,d,e,rg in bases:
        i78=idx%5; i32=(idx//5)%5; i70=(idx//25)%15; i27=(idx//375)%15; i3=idx//5625
        good=(tuple("".join(map(str,x)) for x in (R3[i3],R4[i27],R4[i70],R3[i32],R3[i78]))==rg)
        V=verts(i3,i27,i70,i32,i78); good&=(len({v for h in TH for v in V[h]})-8==d); ev=epsvec(e)
        good&=all(ssum7(G,ev)==2 for G in range(1,128) if relation(V,G)); nconf+=good
    ok&=(nconf==65); print("Ausgangspaare:",len(bases),"| einzeln bestaetigt (Muster = Index, d, alle alten Relationen erfuellt):",nconf)
    # eigene Erzeugung aller Erweiterungen
    cases=[]
    for s,(idx,d,e,rg) in enumerate(bases):
        k3=max(map(int,rg[0]))+1; k32=max(map(int,rg[3]))+1; k78=max(map(int,rg[4]))+1
        for c3 in range(k3+1):
            for c32 in range(k32+1):
                for c78 in range(k78+1):
                    for e16 in (0,1): cases.append((s,c3,c32,c78,e16))
    ok&=(len(cases)==2270); print("selbst erzeugte Erweiterungen:",len(cases),"(erwartet 2270)")
    verdict={}; dup=0; unknown=0
    for ln in open(fn):
        p=ln.split()
        if not p or p[0]=="#": continue
        if p[0] not in ("X","U"): unknown+=1; continue
        fid=int(p[1])
        if fid in verdict: dup+=1
        verdict[fid]=ln
    missing=[i for i in range(len(cases)) if i not in verdict]; extra=[i for i in verdict if not (0<=i<len(cases))]
    ok&=(dup==0 and unknown==0 and not missing and not extra)
    nX=nU=nbad=0; byd={}; lab=lambda v:"%d.%d"%v
    for fid,(s,c3,c32,c78,e16) in enumerate(cases):
        ln=verdict.get(fid)
        if ln is None: continue
        idx,d,e,rg=bases[s]; V=verts8(rg,c3,c32,c78); dneu=len({v for h in TH8 for v in V[h]})-8; ev=eps8(e,e16); bd=byd.setdefault(dneu,[0,0,0]); bd[0]+=1
        head,_,rest=ln.partition(" : "); hp=head.split(); good=(list(map(int,hp[2:7]))==[s,c3,c32,c78,e16])
        parts=[x.strip() for x in rest.strip().split("|")]
        if hp[0]=="X":
            try:
                H=int(parts[0]); core=incidence(V,H); good&=(H>>7&1==1 and 128<=H<=255 and core is not None)
                if good:
                    good&=(sorted(parts[1].split())==sorted(lab(v) for v in core))
                    nodes={("J%d"%n[1] if n[0]=="J" else lab(n[1])):n for n in helper_nodes(core,H)}
                    e1,e2=parts[2].split(); ends=e1.split("-")+e2.split("-")
                    good&=(len(set(ends))==4 and all(x in nodes for x in ends))
                    if good: good&=(om(code(nodes[ends[0]]),code(nodes[ends[1]]))!=0 and om(code(nodes[ends[2]]),code(nodes[ends[3]]))!=0)
                    sm=ssum(H,ev); good&=(int(parts[3])==sm and sm!=2)
            except Exception: good=False
            if good: nX+=1; bd[1]+=1
            else: nbad+=1
        else:
            try:
                good&=(int(hp[7])==dneu and tuple(map(int,parts[0].split()))==ev)
                own=" ".join("%d:%s"%(h,",".join(lab(v) for v in V[h])) for h in TH8); good&=(parts[1]==own)
                rels=[]
                for G in range(128):
                    H=G|128; core=incidence(V,H)
                    if core is not None and full(core,H): rels.append(H)
                good&=(sorted(map(int,parts[2].split()))==sorted(rels) and all(ssum(H,ev)==2 for H in rels))
            except Exception: good=False
            if good: nU+=1; bd[2]+=1
            else: nbad+=1
    ok&=(nbad==0 and nX+nU==2270)
    print("idxpat16-Pruefung: Faelle",len(cases),"| gueltige Ausschlusszertifikate:",nX,"| bestaetigte Ueberlebende:",nU,"| ungueltige Urteile:",nbad,"| doppelte Kennungen:",dup,"| fehlende Faelle:",len(missing),"| ueberzaehlige:",len(extra),"| unbekannte Zeilen:",unknown)
    for d in sorted(byd): print("  d_neu=%d: Erweiterungen %d, ausgeschlossen %d, ueberlebend %d | notwendig r >= %d"%(d,byd[d][0],byd[d][1],byd[d][2],3+(d+1)//2))
    if mode=="ausschluss":
        print("Modus Gesamtausschluss: Ueberlebende =",nU,"->","AKZEPTIERT" if (ok and nU==0) else "ZURUECKGEWIESEN"); ok&=(nU==0)
    return ok
def cmd_idxpat16neg(fbase,fn):
    # Negativkontrollen zu `idxpat16` (alle muessen scheitern, ausser der ersten): gueltig; Modus ausschluss; unbekannter Modus; falsche Ausschlussbescheinigung (H={16}: keine Relation); falsche Kanten;
    # fehlender Fall; doppelte Fallkennung; ausgeschlossener Fall als ueberlebend ausgegeben; Ueberlebender mit erfundenem Zertifikat; veraenderter Ausgangsdatensatz.
    import tempfile,os,io,contextlib
    L=open(fn).read().split("\n")
    def run(lines,mode="",base=fbase):
        t=tempfile.NamedTemporaryFile("w",suffix=".txt",delete=False); t.write("\n".join(lines)); t.close()
        with contextlib.redirect_stdout(io.StringIO()): r=cmd_idxpat16(base,t.name,mode)
        os.unlink(t.name); return r
    xi=next(i for i,l in enumerate(L) if l.startswith("X ")); ui=next(i for i,l in enumerate(L) if l.startswith("U "))
    res={}
    res["gueltig akzeptiert"]=run(L)
    res["Modus ausschluss zurueckgewiesen"]=not run(L,"ausschluss")
    res["unbekannter Modus zurueckgewiesen"]=not run(L,"irgendwas")
    head,_,rest=L[xi].partition(" : "); parts=rest.split(" | ")
    A=L[:]; A[xi]=head+" : "+" | ".join(["128"]+parts[1:]); res["falsche Ausschlussbescheinigung (H={16}) zurueckgewiesen"]=not run(A)
    B=L[:]; e1,e2=parts[2].split(); B[xi]=head+" : "+" | ".join([parts[0],parts[1],e1+" "+e1,parts[3]]); res["falscher Vollheitsnachweis (Kante doppelt) zurueckgewiesen"]=not run(B)
    # zwei weitere, vollstaendig konsistent aufgebaute Faelschungen (eigene Rechnung): (a) eine ECHTE, aber ERFUELLTE Relation als Zertifikat; (b) eine Nichtkante im Vollheitsnachweis
    TH8,TV8,verts8,incidence,helper_nodes,code,full,eps8,ssum=_idx16_setup(); bases=[(int(p[1]),int(p[2]),int(p[3]),tuple(p[4:9])) for p in (l.split() for l in open(fbase)) if p and p[0]=="S"]
    lab=lambda v:"%d.%d"%v; name=lambda n:("J%d"%n[1] if n[0]=="J" else lab(n[1])); doneA=doneB=False
    for i,l in enumerate(L):
        if not l.startswith("X ") or (doneA and doneB): continue
        hd,_,rs=l.partition(" : "); q=hd.split(); sidx,c3,c32,c78,e16=map(int,q[2:7]); idx,d,e,rg=bases[sidx]; V=verts8(rg,c3,c32,c78); ev=eps8(e,e16); pr=rs.split(" | ")
        if not doneA:
            for G in range(128):
                H=G|128; core=incidence(V,H)
                if core is None or not full(core,H) or ssum(H,ev)!=2: continue
                nd=helper_nodes(core,H); ed=[(a,b) for a in range(len(nd)) for b in range(a+1,len(nd)) if om(code(nd[a]),code(nd[b]))!=0]
                (a,b),(c,dd)=next((x,y) for x in ed for y in ed if len({x[0],x[1],y[0],y[1]})==4)
                A2=L[:]; A2[i]=hd+" : "+" | ".join([str(H)," ".join(lab(v) for v in core),name(nd[a])+"-"+name(nd[b])+" "+name(nd[c])+"-"+name(nd[dd]),"2"]); res["echte, aber ERFUELLTE Relation als Zertifikat zurueckgewiesen"]=not run(A2); doneA=True; break
        if not doneB:
            H=int(pr[0]); core=incidence(V,H); nd=helper_nodes(core,H); e1,e2=pr[2].split(); used=set(e2.split("-"))
            non=[(a,b) for a in range(len(nd)) for b in range(a+1,len(nd)) if om(code(nd[a]),code(nd[b]))==0 and name(nd[a]) not in used and name(nd[b]) not in used]
            if non:
                a,b=non[0]; B2=L[:]; B2[i]=hd+" : "+" | ".join([pr[0],pr[1],name(nd[a])+"-"+name(nd[b])+" "+e2,pr[3]]); res["Nichtkante im Vollheitsnachweis zurueckgewiesen"]=not run(B2); doneB=True
    res["(beide Zusatzfaelschungen konstruiert)"]=(doneA and doneB)
    C=L[:xi]+L[xi+1:]; res["fehlender Fall zurueckgewiesen"]=not run(C)
    D=L[:xi+1]+[L[xi]]+L[xi+1:]; res["doppelte Fallkennung zurueckgewiesen"]=not run(D)
    uh,_,ur=L[ui].partition(" : "); hp=head.split(); E=L[:]; E[xi]="U "+" ".join(hp[1:7])+" 0 : "+ur; res["ausgeschlossener Fall als ueberlebend zurueckgewiesen"]=not run(E)
    up=uh.split(); F=L[:]; F[ui]="X "+" ".join(up[1:7])+" : "+rest; res["Ueberlebender mit erfundenem Zertifikat zurueckgewiesen"]=not run(F)
    tb=tempfile.NamedTemporaryFile("w",suffix=".txt",delete=False); tb.write(open(fbase).read().replace("S 50 1 6","S 50 1 7",1)); tb.close(); res["veraenderter Ausgangsdatensatz zurueckgewiesen"]=not run(L,"",tb.name); os.unlink(tb.name)
    for k,v in res.items(): print("  Negativkontrolle:",k,"->",v)
    return all(res.values())
def cmd_enum(fn,k1,k2):
    ed,rows=members(fn); DD={}
    for k,m,w in rows: DD.setdefault(k,set()).add(m)
    DD[0]={0}; GA=group(); t0=time.time(); ok=True
    for k in range(k1,k2+1):
        prev=DD.get(k-1,set()); cand=set()
        for R in prev:
            for p in range(40):
                if not (R>>p&1): cand.add(canon(GA,R|(1<<p)))
        feas={m for m in cand if feasible(m)}
        same=(feas==DD.get(k,set()))
        ok&=same
        print("k=%d: Kandidaten=%d, vertraeglich=%d, stimmt mit e2univ ueberein: %s  (%.0fs)"%(k,len(cand),len(feas),same,time.time()-t0)); sys.stdout.flush()
    return ok
if __name__=="__main__":
    if sys.argv[1]=="cert": sys.exit(0 if cmd_cert(sys.argv[2],int(sys.argv[3]) if len(sys.argv)>3 else 1241) else 1)
    if sys.argv[1]=="fam1": sys.exit(0 if cmd_fam1(sys.argv[2],sys.argv[3]) else 1)
    if sys.argv[1]=="fam": sys.exit(0 if cmd_fam() else 1)
    if sys.argv[1]=="fam83": sys.exit(0 if cmd_fam83(sys.argv[2]) else 1)
    if sys.argv[1]=="fam3": sys.exit(0 if cmd_fam3(sys.argv[2]) else 1)
    if sys.argv[1]=="fam3neg": sys.exit(0 if cmd_fam3neg(sys.argv[2]) else 1)
    if sys.argv[1]=="idxpat": sys.exit(0 if cmd_idxpat(sys.argv[2],sys.argv[3] if len(sys.argv)>3 else "") else 1)
    if sys.argv[1]=="idxpatneg": sys.exit(0 if cmd_idxpatneg(sys.argv[2]) else 1)
    if sys.argv[1]=="idxpat16": sys.exit(0 if cmd_idxpat16(sys.argv[2],sys.argv[3],sys.argv[4] if len(sys.argv)>4 else "") else 1)
    if sys.argv[1]=="idxpat16neg": sys.exit(0 if cmd_idxpat16neg(sys.argv[2],sys.argv[3]) else 1)
    if sys.argv[1]=="enum": sys.exit(0 if cmd_enum(sys.argv[2],int(sys.argv[3]),int(sys.argv[4])) else 1)


==> anc/potential/README.md <==
# Finite potential certificates for lists of at most sixteen points

This directory is a standalone finite-potential supplement. It does not by
itself prove the Davenport theorem: the manuscript supplies the reductions
from group-theoretic lists and the central-free theorem.

There is no dependency on P13, P14, P15, historical atom enumerations, or
the large predecessor archives. The finite-potential argument first
compresses orientations to at most two indices per direction and
pads to sixteen indices. The manuscript proves that these operations
preserve any hypothetical inconsistency.

## Quick verification

Python 3 and NumPy are required. From this directory run:

```sh
python3 quick_check.py
```

This checks all saved edge weights, reconstructs weights for the stored
witness lists, independently counts the relevant star templates by
Burnside's lemma, verifies direction-orbit coverage, regenerates all
81 canonical circuit starts, and verifies the complete accepted partition
of those starts. Every substantive check raises an error on failure.

The quick check does not visit every terminal list of the complete search.
For that, replay the sources below. The manuscript explains why the
searches cover every possible counterexample.

## Coordinate conventions

All files use the symplectic form
`x0*y1-x1*y0+x2*y3-x3*y2 (mod 3)`.

* `directions/`: point code `x0+3*x1+9*x2+27*x3`.
* `stars/` and `circuit/`: point code `27*x0+9*x1+3*x2+x3`.

Point codes must not be transferred between those conventions unchanged.
All indexed duplicates are retained. A direction is a one-dimensional vector subspace, represented here by its two nonzero points `{x,-x}`.

## Replay the capacity-two positive stars

From `stars/`:

```sh
g++ -std=c++17 -O3 certify_s16_cap2.cpp -o certify_s16_cap2
./certify_s16_cap2 122 s16cap2_122.jsonl > s16cap2_122_result.json 2> s16cap2_122_progress.log
./certify_s16_cap2 222 s16cap2_222.jsonl > s16cap2_222_result.json 2> s16cap2_222_progress.log
python3 check_s16cap2_coverage.py
python3 verify_s16cap2_cores.py .
```

Both producer runs must finish with exit code zero. The independently
predicted template counts are 102,849,075 and 2,548,176. The core routine
asserts length sixteen and orientation-compressed length sixteen; it has
no smaller-potential shortcut. The legacy output field
`compressed_to_P14` is retained to ease comparison and must equal zero.

## Replay all circuit starts

From `circuit/`, the simplest independent replay uses ordinary matrices:

```sh
python3 generate_circuit16_seeds.py
g++ -std=c++17 -O3 circuit16_recheck.cpp -o circuit16_recheck
./circuit16_recheck circuit16_seeds.txt > replay_result.json 2> replay_progress.log
```

Expected exit code: zero. Expected status: `completed_no_counterexample`;
648 coefficient starts; 46,308,926 states; 57,188,554 terminal systems.
The source enforces capacity two and does not invoke any prior potential
theorem. Its internal limit of 150 million states is above the recorded
complete run; hitting a limit is not a successful verification.

The first implementation also produces the supplied core weights:

```sh
g++ -std=c++17 -O3 circuit_all16_search.cpp -o circuit_all16_search
./circuit_all16_search 16 40000000 circuit16_seeds.txt circuit_all16 > circuit_all16_result.json 2> circuit_all16_progress.log
./circuit_all16_search 16 40000000 circuit16_remaining_zero.txt circuit16_zero_finish > circuit16_zero_finish_result.json 2> circuit16_zero_finish_progress.log
./circuit_all16_search 16 80000000 circuit16_positive.txt circuit16_positive > circuit16_positive_result.json 2> circuit16_positive_progress.log
python3 verify_circuit16_cores.py .
```

The first command is expected to exit **2**, completing stars 0--10 and
then reaching its limit inside star 11. Only its completed prefix is
accepted. The other commands must exit zero and cover stars 11--32 and
33--80 respectively. The checker verifies the disjoint partition of all
81 starts and the exact continuation input files. An interrupted branch
is not counted as complete. The header supplied here replaces the
historical unreachable P14 shortcut by a capacity assertion; it is
mathematically identical on the enforced domain.

## Data and dependencies

Each core JSONL row supplies `vertices`, sorted indexed `triangles`,
ternary `weights` on all lexicographically ordered unordered vertex
pairs, and a first sixteen-index point list. `three_colored` records the
producer's method only; the checker evaluates every weight directly.
The core key stores every possible triangle bit and the vertex count
without overlap. Cache hashes only index exact keys.

The direction data contain 4,183 explicit good certificates through
eight directions and three retained exceptional eight-direction orbits.
The checker independently constructs all 25,920 projective symplectic
permutations from the 51,840 symplectic bases and checks disjoint orbit
sizes against `binomial(40,k)`. It need not prove the three retained
exceptions inconsistent. Their required isolated-direction property is
checked separately.

The first circuit implementation uses GCC/Clang's `__uint128_t`.
The independent matrix implementation and star producer need C++17 only.
No external solver or zlib is required. The scripts use no network.
Python checks may write reconstructed weights and result JSON files
within their own directories.


==> anc/potential/circuit/circuit16_positive.txt <==
111 10 27 9 75 6 53 70 74 10 29 1
111 10 27 9 75 6 53 70 80 10 29 4
111 10 27 9 75 6 53 70 77 10 29 7
111 10 27 9 75 6 53 67 74 10 32 1
111 10 27 9 75 6 53 67 73 10 32 2
111 10 27 9 75 6 53 67 80 10 32 4
111 10 27 9 75 6 53 64 74 10 35 1
111 10 27 9 75 6 53 64 73 10 35 2
111 10 27 9 75 6 53 64 79 10 35 5
111 10 27 9 75 6 53 44 74 10 55 1
111 10 27 9 75 6 53 44 80 10 55 4
111 10 27 9 75 6 53 41 77 10 58 7
112 11 27 9 75 6 53 70 73 10 29 1 1
112 11 27 9 75 6 53 70 76 10 29 4 4
112 11 27 9 75 6 53 70 79 10 29 7 7
112 11 27 9 75 6 53 67 73 10 32 1 1
112 11 27 9 75 6 53 67 74 10 32 2 2
112 11 27 9 75 6 53 67 76 10 32 4 4
112 11 27 9 75 6 53 64 73 10 35 1 1
112 11 27 9 75 6 53 64 74 10 35 2 2
112 11 27 9 75 6 53 64 77 10 35 5 5
112 11 27 9 75 6 53 44 73 10 55 1 1
112 11 27 9 75 6 53 44 74 10 55 2 2
112 11 27 9 75 6 53 44 76 10 55 4 4
112 11 27 9 75 6 53 44 77 10 55 5 5
112 11 27 9 75 6 53 44 79 10 55 7 7
112 11 27 9 75 6 53 44 80 10 55 8 8
112 11 27 9 75 6 53 41 73 10 58 1 1
112 11 27 9 75 6 53 41 74 10 58 2 2
112 11 27 9 75 6 53 41 76 10 58 4 4
112 11 27 9 75 6 53 41 77 10 58 5 5
112 11 27 9 75 6 53 41 79 10 58 7 7
112 11 27 9 75 6 53 41 80 10 58 8 8
112 11 27 9 75 6 53 38 73 10 61 1 1
112 11 27 9 75 6 53 38 74 10 61 2 2
112 11 27 9 75 6 53 38 76 10 61 4 4
112 11 27 9 75 6 53 38 77 10 61 5 5
112 11 27 9 75 6 53 38 79 10 61 7 7
112 11 27 9 75 6 53 38 80 10 61 8 8
112 11 27 9 75 6 43 44 73 20 55 1 1
112 11 27 9 75 6 43 44 76 20 55 4 4
112 11 27 9 75 6 43 44 79 20 55 7 7
112 11 27 9 75 6 43 41 73 20 58 1 1
112 11 27 9 75 6 43 41 74 20 58 2 2
112 11 27 9 75 6 43 41 77 20 58 5 5
112 11 27 9 75 6 43 38 73 20 61 1 1
112 11 27 9 75 6 43 38 74 20 61 2 2
112 11 27 9 75 6 43 38 76 20 61 4 4


==> anc/potential/circuit/circuit16_positive_progress.log <==
nodes 100000 terminal systems 124395 cached 92666 good lists 124395
nodes 200000 terminal systems 153806 cached 186098 good lists 153806
nodes 300000 terminal systems 187991 cached 279910 good lists 187991
nodes 400000 terminal systems 217762 cached 373190 good lists 217762
nodes 500000 terminal systems 231198 cached 466058 good lists 231198
nodes 600000 terminal systems 462147 cached 560812 good lists 462147
nodes 700000 terminal systems 646843 cached 657139 good lists 646843
SEED 0 pattern 111 nodes 726946 terminal lists 679883 cores 1272
nodes 800000 terminal systems 975418 cached 753410 good lists 975418
SEED 1 pattern 111 nodes 840380 terminal lists 1145144 cores 1441
nodes 900000 terminal systems 1328189 cached 852199 good lists 1328189
SEED 2 pattern 111 nodes 966868 terminal lists 1636071 cores 1536
nodes 1000000 terminal systems 1748423 cached 952208 good lists 1748423
nodes 1100000 terminal systems 2090438 cached 1050934 good lists 2090438
SEED 3 pattern 111 nodes 1124296 terminal lists 2191187 cores 1760
nodes 1200000 terminal systems 2357740 cached 1148371 good lists 2357740
nodes 1300000 terminal systems 2646669 cached 1244701 good lists 2646669
nodes 1400000 terminal systems 2789048 cached 1342848 good lists 2789048
SEED 4 pattern 111 nodes 1492560 terminal lists 2964297 cores 2106
nodes 1500000 terminal systems 2997932 cached 1442822 good lists 2997932
nodes 1600000 terminal systems 3401406 cached 1543486 good lists 3401406
SEED 5 pattern 111 nodes 1600132 terminal lists 3401615 cores 2123
nodes 1700000 terminal systems 3783616 cached 1643506 good lists 3783616
nodes 1800000 terminal systems 4064358 cached 1751282 good lists 4064358
SEED 6 pattern 111 nodes 1816118 terminal lists 4103732 cores 2239
nodes 1900000 terminal systems 4331397 cached 1849986 good lists 4331397
nodes 2000000 terminal systems 4628749 cached 1950376 good lists 4628749
SEED 7 pattern 111 nodes 2024868 terminal lists 4694988 cores 2407
nodes 2100000 terminal systems 5006348 cached 2048352 good lists 5006348
SEED 8 pattern 111 nodes 2142884 terminal lists 5177271 cores 2467
nodes 2200000 terminal systems 5346721 cached 2147185 good lists 5346721
nodes 2300000 terminal systems 5656716 cached 2246786 good lists 5656716
SEED 9 pattern 111 nodes 2385288 terminal lists 5898341 cores 2808
nodes 2400000 terminal systems 5959244 cached 2348626 good lists 5959244
nodes 2500000 terminal systems 6358690 cached 2448512 good lists 6358690
SEED 10 pattern 111 nodes 2551962 terminal lists 6487136 cores 2841
nodes 2600000 terminal systems 6705601 cached 2547211 good lists 6705601
SEED 11 pattern 111 nodes 2672640 terminal lists 6974169 cores 2939
nodes 2700000 terminal systems 7005042 cached 2645051 good lists 7005042
nodes 2800000 terminal systems 7095668 cached 2740195 good lists 7095668
SEED 12 pattern 112 nodes 2812058 terminal lists 7104468 cores 3095
SEED 13 pattern 112 nodes 2834926 terminal lists 7192887 cores 3106
SEED 14 pattern 112 nodes 2857074 terminal lists 7285006 cores 3115
SEED 15 pattern 112 nodes 2899926 terminal lists 7391284 cores 3128
nodes 2900000 terminal systems 7391736 cached 2842184 good lists 7391736
nodes 3000000 terminal systems 7508621 cached 2938570 good lists 7508621
SEED 16 pattern 112 nodes 3008364 terminal lists 7521314 cores 3181
SEED 17 pattern 112 nodes 3030480 terminal lists 7608194 cores 3188
SEED 18 pattern 112 nodes 3064480 terminal lists 7695740 cores 3196
nodes 3100000 terminal systems 7802453 cached 3041078 good lists 7802453
SEED 19 pattern 112 nodes 3117128 terminal lists 7846868 cores 3204
SEED 20 pattern 112 nodes 3142494 terminal lists 7945315 cores 3208
SEED 21 pattern 112 nodes 3168324 terminal lists 8017568 cores 3243
nodes 3200000 terminal systems 8113564 cached 3144807 good lists 8113564
SEED 22 pattern 112 nodes 3202146 terminal lists 8120040 cores 3257
SEED 23 pattern 112 nodes 3246440 terminal lists 8257066 cores 3263
SEED 24 pattern 112 nodes 3270122 terminal lists 8368105 cores 3297
SEED 25 pattern 112 nodes 3292542 terminal lists 8472946 cores 3306
nodes 3300000 terminal systems 8501124 cached 3250313 good lists 8501124
SEED 26 pattern 112 nodes 3339198 terminal lists 8630468 cores 3312
SEED 27 pattern 112 nodes 3376534 terminal lists 8740760 cores 3370
nodes 3400000 terminal systems 8792050 cached 3350258 good lists 8792050
SEED 28 pattern 112 nodes 3453212 terminal lists 8911752 cores 3688
nodes 3500000 terminal systems 9048286 cached 3455146 good lists 9048286
SEED 29 pattern 112 nodes 3509502 terminal lists 9066534 cores 3773
SEED 30 pattern 112 nodes 3531268 terminal lists 9174897 cores 3780
SEED 31 pattern 112 nodes 3553290 terminal lists 9278472 cores 3787
SEED 32 pattern 112 nodes 3599234 terminal lists 9444181 cores 3811
nodes 3600000 terminal systems 9447009 cached 3563205 good lists 9447009
SEED 33 pattern 112 nodes 3624832 terminal lists 9537404 cores 3828
SEED 34 pattern 112 nodes 3664586 terminal lists 9667583 cores 3853
SEED 35 pattern 112 nodes 3686732 terminal lists 9779824 cores 3854
nodes 3700000 terminal systems 9833609 cached 3666696 good lists 9833609
SEED 36 pattern 112 nodes 3707742 terminal lists 9866289 cores 3858
SEED 37 pattern 112 nodes 3727612 terminal lists 9953129 cores 3887
SEED 38 pattern 112 nodes 3749450 terminal lists 10057605 cores 4055
SEED 39 pattern 112 nodes 3769060 terminal lists 10140279 cores 4068
SEED 40 pattern 112 nodes 3798186 terminal lists 10276255 cores 4129
nodes 3800000 terminal systems 10285837 cached 3769149 good lists 10285837
SEED 41 pattern 112 nodes 3819070 terminal lists 10389032 cores 4129
SEED 42 pattern 112 nodes 3844296 terminal lists 10492332 cores 4136
SEED 43 pattern 112 nodes 3881226 terminal lists 10624484 cores 4401
nodes 3900000 terminal systems 10703265 cached 3872227 good lists 10703265
SEED 44 pattern 112 nodes 3935256 terminal lists 10798796 cores 4424
SEED 45 pattern 112 nodes 3955688 terminal lists 10911892 cores 4428
SEED 46 pattern 112 nodes 3976780 terminal lists 11022182 cores 4443
SEED 47 pattern 112 nodes 3997848 terminal lists 11129358 cores 4471


==> anc/potential/circuit/circuit16_positive_result.json <==
{"status":"completed_no_counterexample","N":16,"seed_runs":384,"nodes":3997848,"full_systems":11129358,"cached_systems":3975789,"dependent_prunes":6356,"empty_prunes":0,"line_prunes":503132,"empty_cores":9780291,"nonempty_cores":1349067,"core_certificates":4471,"core_equations":88566}


==> anc/potential/circuit/circuit16_positive_seed_runs.jsonl <==
{"seed":0,"pattern":"111","nodes":726946,"new_terminal_lists":679883,"completed":true}
{"seed":1,"pattern":"111","nodes":113434,"new_terminal_lists":465261,"completed":true}
{"seed":2,"pattern":"111","nodes":126488,"new_terminal_lists":490927,"completed":true}
{"seed":3,"pattern":"111","nodes":157428,"new_terminal_lists":555116,"completed":true}
{"seed":4,"pattern":"111","nodes":368264,"new_terminal_lists":773110,"completed":true}
{"seed":5,"pattern":"111","nodes":107572,"new_terminal_lists":437318,"completed":true}
{"seed":6,"pattern":"111","nodes":215986,"new_terminal_lists":702117,"completed":true}
{"seed":7,"pattern":"111","nodes":208750,"new_terminal_lists":591256,"completed":true}
{"seed":8,"pattern":"111","nodes":118016,"new_terminal_lists":482283,"completed":true}
{"seed":9,"pattern":"111","nodes":242404,"new_terminal_lists":721070,"completed":true}
{"seed":10,"pattern":"111","nodes":166674,"new_terminal_lists":588795,"completed":true}
{"seed":11,"pattern":"111","nodes":120678,"new_terminal_lists":487033,"completed":true}
{"seed":12,"pattern":"112","nodes":139418,"new_terminal_lists":130299,"completed":true}
{"seed":13,"pattern":"112","nodes":22868,"new_terminal_lists":88419,"completed":true}
{"seed":14,"pattern":"112","nodes":22148,"new_terminal_lists":92119,"completed":true}
{"seed":15,"pattern":"112","nodes":42852,"new_terminal_lists":106278,"completed":true}
{"seed":16,"pattern":"112","nodes":108438,"new_terminal_lists":130030,"completed":true}
{"seed":17,"pattern":"112","nodes":22116,"new_terminal_lists":86880,"completed":true}
{"seed":18,"pattern":"112","nodes":34000,"new_terminal_lists":87546,"completed":true}
{"seed":19,"pattern":"112","nodes":52648,"new_terminal_lists":151128,"completed":true}
{"seed":20,"pattern":"112","nodes":25366,"new_terminal_lists":98447,"completed":true}
{"seed":21,"pattern":"112","nodes":25830,"new_terminal_lists":72253,"completed":true}
{"seed":22,"pattern":"112","nodes":33822,"new_terminal_lists":102472,"completed":true}
{"seed":23,"pattern":"112","nodes":44294,"new_terminal_lists":137026,"completed":true}
{"seed":24,"pattern":"112","nodes":23682,"new_terminal_lists":111039,"completed":true}
{"seed":25,"pattern":"112","nodes":22420,"new_terminal_lists":104841,"completed":true}
{"seed":26,"pattern":"112","nodes":46656,"new_terminal_lists":157522,"completed":true}
{"seed":27,"pattern":"112","nodes":37336,"new_terminal_lists":110292,"completed":true}
{"seed":28,"pattern":"112","nodes":76678,"new_terminal_lists":170992,"completed":true}
{"seed":29,"pattern":"112","nodes":56290,"new_terminal_lists":154782,"completed":true}
{"seed":30,"pattern":"112","nodes":21766,"new_terminal_lists":108363,"completed":true}
{"seed":31,"pattern":"112","nodes":22022,"new_terminal_lists":103575,"completed":true}
{"seed":32,"pattern":"112","nodes":45944,"new_terminal_lists":165709,"completed":true}
{"seed":33,"pattern":"112","nodes":25598,"new_terminal_lists":93223,"completed":true}
{"seed":34,"pattern":"112","nodes":39754,"new_terminal_lists":130179,"completed":true}
{"seed":35,"pattern":"112","nodes":22146,"new_terminal_lists":112241,"completed":true}
{"seed":36,"pattern":"112","nodes":21010,"new_terminal_lists":86465,"completed":true}
{"seed":37,"pattern":"112","nodes":19870,"new_terminal_lists":86840,"completed":true}
{"seed":38,"pattern":"112","nodes":21838,"new_terminal_lists":104476,"completed":true}
{"seed":39,"pattern":"112","nodes":19610,"new_terminal_lists":82674,"completed":true}
{"seed":40,"pattern":"112","nodes":29126,"new_terminal_lists":135976,"completed":true}
{"seed":41,"pattern":"112","nodes":20884,"new_terminal_lists":112777,"completed":true}
{"seed":42,"pattern":"112","nodes":25226,"new_terminal_lists":103300,"completed":true}
{"seed":43,"pattern":"112","nodes":36930,"new_terminal_lists":132152,"completed":true}
{"seed":44,"pattern":"112","nodes":54030,"new_terminal_lists":174312,"completed":true}
{"seed":45,"pattern":"112","nodes":20432,"new_terminal_lists":113096,"completed":true}
{"seed":46,"pattern":"112","nodes":21092,"new_terminal_lists":110290,"completed":true}
{"seed":47,"pattern":"112","nodes":21068,"new_terminal_lists":107176,"completed":true}


==> anc/potential/circuit/circuit16_recheck.cpp <==
// Separate ordinary-F3 replay of the minimal-circuit exhaustion.
// Different traversal order and a byte-matrix solver, no core-producer import.
#include <algorithm>
#include <array>
#include <fstream>
#include <iostream>
#include <string>
#include <unordered_set>
#include <vector>
using namespace std;
constexpr int rhs=120;
using Vector=array<unsigned char,121>;
using Matrix=array<Vector,120>;
int opposite_code[81],sumcode[81][81],pairing[81][81];
using Signature=array<unsigned long long,3>;
struct Hash{size_t operator()(const Signature&x)const{return x[0]+0x9e3779b97f4a7c15ULL*x[1]+0xbf58476d1ce4e5b9ULL*x[2];}};
struct List{array<unsigned char,81> multiplicity{};array<int,81> label;vector<int> values;int size=0;List(){label.fill(-1);}void insert(int x){if(!multiplicity[x]){label[x]=values.size();values.push_back(x);}multiplicity[x]++;size++;}};
int edge_id(int i,int j){if(i<j)swap(i,j);return i*(i-1)/2+j;}
int triple_id(int a,int b,int c){array<int,3> t={a,b,c};sort(t.begin(),t.end());return (t[0]*81+t[1])*81+t[2];}
Signature signature(const List&s){Signature k{};for(int x=1;x<=80;x++)k[(x-1)/32]|=static_cast<unsigned long long>(s.multiplicity[x])<<(2*((x-1)%32));return k;}
bool permitted(const List&s){if(s.size>16||s.multiplicity[6]!=1||s.multiplicity[3])return false;for(int x:s.values)if(s.multiplicity[x]+s.multiplicity[opposite_code[x]]>2)return false;return true;}
int reduce(Vector row,Matrix&basis){
 for(int col=0;col<rhs;col++)if(row[col]){
  if(!basis[col][col]){if(row[col]==2)for(int j=col;j<=rhs;j++)row[j]=(2*row[j])%3;basis[col]=row;return col;}
  int a=row[col];for(int j=col;j<=rhs;j++)row[j]=(row[j]+3-a*basis[col][j]%3)%3;
 }
 return row[rhs]?-2:-1;
}
Matrix incremental{};array<int,120> imbalance{};array<bool,81*81*81> selected{};
unordered_set<Signature,Hash> terminal_cache,frontier_cache;
long long nodes=0,terminals=0,cache_hits=0,dependent=0,dead_edges=0,seeds_done=0,limit=150000000;
bool finished=true,bad=false;
void failure(const List&s){bad=true;cout<<"{\"status\":\"counterexample\",\"points\":[";bool first=true;for(int x:s.values)for(int j=0;j<s.multiplicity[x];j++){cout<<(first?"":",")<<x;first=false;}cout<<"]}"<<endl;}
bool solve_whole(const List&s){
 auto key=signature(s);if(terminal_cache.count(key)){cache_hits++;return true;}terminals++;
 Matrix basis{};
 // Reverse lexicographic order, unlike the first program.
 for(int c=int(s.values.size())-1;c>=2;c--)for(int b=c-1;b>=1;b--)for(int a=b-1;a>=0;a--){
  int x=s.values[a],y=s.values[b],z=s.values[c],o=pairing[x][y];
  if(!o||pairing[y][z]!=o||pairing[z][x]!=o)continue;
  int h=sumcode[sumcode[x][y]][z];
  if(h&&s.multiplicity[opposite_code[h]]==0&&s.multiplicity[h]<2)continue;
  Vector row{};row[edge_id(a,b)]=row[edge_id(a,c)]=row[edge_id(b,c)]=row[rhs]=1;
  if(reduce(row,basis)==-2)return false;
 }
 terminal_cache.insert(key);return true;
}
struct Choice{List sequence;array<int,3> face;};
void search(const List&);
void append(const Choice&ch,int coefficient){
 auto t=ch.face;int id=triple_id(t[0],t[1],t[2]);
 if(selected[id]){cerr<<"Repeated row";exit(5);}
 auto&s=ch.sequence;
 array<int,3> edges={edge_id(s.label[t[0]],s.label[t[1]]),edge_id(s.label[t[0]],s.label[t[2]]),edge_id(s.label[t[1]],s.label[t[2]])};
 Vector row{};for(int e:edges)row[e]=1;row[rhs]=1;
 int pivot=reduce(row,incremental);
 if(pivot==-2){failure(s);return;}if(pivot==-1){dependent++;return;}
 selected[id]=true;for(int e:edges)imbalance[e]=(imbalance[e]+coefficient)%3;
 search(s);
 for(int e:edges)imbalance[e]=(imbalance[e]+3-coefficient)%3;selected[id]=false;incremental[pivot]={};
}
void search(const List&s){
 if(++nodes>limit){finished=false;return;}
 if(nodes%200000==0)cerr<<"nodes "<<nodes<<" terminals "<<terminals<<"\n";
 if(s.size==16){if(!solve_whole(s))failure(s);return;}
 if(s.size==15){
  auto key=signature(s);if(frontier_cache.count(key)){cache_hits++;return;}
  for(int x=80;x>=1;x--){List extended=s;extended.insert(x);if(permitted(extended)&&!solve_whole(extended)){failure(extended);return;}}
  frontier_cache.insert(key);return;
 }
 vector<Choice> possibilities;bool found=false;
 for(int i=0;i<(int)s.values.size();i++)for(int j=i+1;j<(int)s.values.size();j++)if(imbalance[edge_id(i,j)]){
  int a=s.values[i],b=s.values[j],o=pairing[a][b];vector<Choice> candidates;
  for(int c=80;c>=1;c--)if(pairing[b][c]==o&&pairing[c][a]==o&&!selected[triple_id(a,b,c)]){
   List t=s;if(!t.multiplicity[c])t.insert(c);if(!permitted(t))continue;
   int h=sumcode[sumcode[a][b]][c];
   if(h==0||t.multiplicity[opposite_code[h]]||t.multiplicity[h]>=2){candidates.push_back({t,{a,b,c}});continue;}
   List twice=t;while(twice.multiplicity[h]<2)twice.insert(h);if(permitted(twice))candidates.push_back({twice,{a,b,c}});
   t.insert(opposite_code[h]);if(permitted(t))candidates.push_back({t,{a,b,c}});
  }
  if(candidates.empty()){dead_edges++;return;}
  if(!found||candidates.size()<possibilities.size()){found=true;possibilities=move(candidates);}
 }
 if(!found){cerr<<"Independent rows have a dependence";exit(6);}
 for(auto&c:possibilities)for(int coefficient:{2,1}){append(c,coefficient);if(bad||!finished)return;}
}
int main(int argc,char**argv){
 if(argc<2)return 2;
 array<array<int,4>,81> p{};
 for(int x=0;x<81;x++){int t=x,n=0;for(int j=3;j>=0;j--){p[x][j]=t%3;t/=3;}for(int a:p[x])n=3*n+(3-a)%3;opposite_code[x]=n;}
 for(int x=0;x<81;x++)for(int y=0;y<81;y++){int z=0;for(int j=0;j<4;j++)z=3*z+(p[x][j]+p[y][j])%3;sumcode[x][y]=z;pairing[x][y]=(p[x][0]*p[y][1]-p[x][1]*p[y][0]+p[x][2]*p[y][3]-p[x][3]*p[y][2]+12)%3;}
 ifstream input(argv[1]);string pattern;int count;int seedno=0;
 while(input>>pattern>>count){
  List root;vector<int> original;for(int j=0,x;j<count;j++){input>>x;root.insert(x);original.push_back(x);}
  if(!permitted(root))return 3;
  array<array<int,3>,4> initial={array<int,3>{27,9,75},array<int,3>{9,75,original[4]},array<int,3>{27,75,original[5]},array<int,3>{27,9,original[6]}};
  for(int mask=7;mask>=0;mask--){
   incremental={};imbalance={};selected={};
   for(int t=3;t>=0;t--){auto face=initial[t];int a=root.label[face[0]],b=root.label[face[1]],c=root.label[face[2]];Vector row{};row[edge_id(a,b)]=row[edge_id(a,c)]=row[edge_id(b,c)]=row[rhs]=1;if(reduce(row,incremental)<0)return 4;int coefficient=t?1+((mask>>(t-1))&1):1;for(int e:{edge_id(a,b),edge_id(a,c),edge_id(b,c)})imbalance[e]=(imbalance[e]+coefficient)%3;selected[triple_id(face[0],face[1],face[2])]=true;}
   search(root);seeds_done++;if(bad||!finished)break;
  }
  cerr<<"SEED "<<seedno++<<" "<<pattern<<" nodes "<<nodes<<" terminals "<<terminals<<"\n";
  if(bad||!finished)break;
 }
 if(!bad)cout<<"{\"status\":\""<<(finished?"completed_no_counterexample":"incomplete_node_limit")<<"\",\"seed_runs\":"<<seeds_done<<",\"nodes\":"<<nodes<<",\"terminal_systems\":"<<terminals<<",\"cache_hits\":"<<cache_hits<<",\"dependent_prunes\":"<<dependent<<",\"dead_edges\":"<<dead_edges<<",\"solver\":\"ordinary_F3_byte_matrices\",\"traversal\":\"forward_ties_reverse_values_reverse_coefficients\"}"<<endl;
 return bad?1:(finished?0:2);
}


==> anc/potential/circuit/circuit16_recheck_progress.log <==
nodes 200000 terminals 253210
nodes 400000 terminals 466788
nodes 600000 terminals 484548
nodes 800000 terminals 602059
nodes 1000000 terminals 618792
nodes 1200000 terminals 730790
nodes 1400000 terminals 748368
nodes 1600000 terminals 879068
nodes 1800000 terminals 996125
nodes 2000000 terminals 1087467
nodes 2200000 terminals 1212584
nodes 2400000 terminals 1331844
nodes 2600000 terminals 1374838
nodes 2800000 terminals 1387249
nodes 3000000 terminals 1503244
nodes 3200000 terminals 1598490
nodes 3400000 terminals 1640238
nodes 3600000 terminals 1725591
nodes 3800000 terminals 1820550
nodes 4000000 terminals 1872868
nodes 4200000 terminals 1918412
nodes 4400000 terminals 1954938
nodes 4600000 terminals 2040174
nodes 4800000 terminals 2132494
nodes 5000000 terminals 2151008
nodes 5200000 terminals 2175594
nodes 5400000 terminals 2187615
nodes 5600000 terminals 2191042
nodes 5800000 terminals 2281487
nodes 6000000 terminals 2339577
nodes 6200000 terminals 2453709
nodes 6400000 terminals 2687601
nodes 6600000 terminals 2817098
nodes 6800000 terminals 2976042
nodes 7000000 terminals 3196552
nodes 7200000 terminals 3304110
nodes 7400000 terminals 3437461
nodes 7600000 terminals 3655960
nodes 7800000 terminals 3758294
nodes 8000000 terminals 3836369
nodes 8200000 terminals 3836662
nodes 8400000 terminals 3868693
nodes 8600000 terminals 3907047
nodes 8800000 terminals 4002735
nodes 9000000 terminals 4125872
nodes 9200000 terminals 4300377
nodes 9400000 terminals 4339997
nodes 9600000 terminals 4340141
nodes 9800000 terminals 4341111
nodes 10000000 terminals 4379688
nodes 10200000 terminals 4485003
nodes 10400000 terminals 4557782
nodes 10600000 terminals 4774140
nodes 10800000 terminals 4805803
nodes 11000000 terminals 4805945
nodes 11200000 terminals 4806915
nodes 11400000 terminals 4815632
nodes 11600000 terminals 4915859
nodes 11800000 terminals 5052356
nodes 12000000 terminals 5316257
nodes 12200000 terminals 5625951
nodes 12400000 terminals 5667276
nodes 12600000 terminals 5831575
nodes 12800000 terminals 6083589
nodes 13000000 terminals 6333794
nodes 13200000 terminals 6377723
nodes 13400000 terminals 6562954
nodes 13600000 terminals 6822508
nodes 13800000 terminals 6988695
nodes 14000000 terminals 7033338
nodes 14200000 terminals 7256059
nodes 14400000 terminals 7466988
nodes 14600000 terminals 7579174
nodes 14800000 terminals 7639895
nodes 15000000 terminals 7845220
nodes 15200000 terminals 7911937
nodes 15400000 terminals 8088892
nodes 15600000 terminals 8136691
nodes 15800000 terminals 8299462
nodes 16000000 terminals 8436369
nodes 16200000 terminals 8532807
nodes 16400000 terminals 8609221
nodes 16600000 terminals 8659360
nodes 16800000 terminals 8844864
nodes 17000000 terminals 8925451
nodes 17200000 terminals 9303471
nodes 17400000 terminals 9418988
nodes 17600000 terminals 9596326
nodes 17800000 terminals 10028009
nodes 18000000 terminals 10078861
nodes 18200000 terminals 10329386
nodes 18400000 terminals 10659255
nodes 18600000 terminals 10711503
nodes 18800000 terminals 11003989
nodes 19000000 terminals 11227992
nodes 19200000 terminals 11388848
nodes 19400000 terminals 11517548
nodes 19600000 terminals 11628701
nodes 19800000 terminals 11764601
nodes 20000000 terminals 11976315
nodes 20200000 terminals 12082941
nodes 20400000 terminals 12157435
nodes 20600000 terminals 12296906
nodes 20800000 terminals 12466441
nodes 21000000 terminals 12537382
nodes 21200000 terminals 12656559
nodes 21400000 terminals 12833896
nodes 21600000 terminals 12939464
nodes 21800000 terminals 13109566
nodes 22000000 terminals 13277478
nodes 22200000 terminals 13455975
nodes 22400000 terminals 13643598
nodes 22600000 terminals 13798496
nodes 22800000 terminals 14320685
nodes 23000000 terminals 14459257
nodes 23200000 terminals 14670226
nodes 23400000 terminals 14963185
nodes 23600000 terminals 15158245
nodes 23800000 terminals 15334066
nodes 24000000 terminals 15677901
nodes 24200000 terminals 15758425
nodes 24400000 terminals 16024352
nodes 24600000 terminals 16234206
nodes 24800000 terminals 16348490
nodes 25000000 terminals 16582342
nodes 25200000 terminals 16799376
nodes 25400000 terminals 16912207
nodes 25600000 terminals 17233747
nodes 25800000 terminals 17317544
nodes 26000000 terminals 17445138
nodes 26200000 terminals 17633408
nodes 26400000 terminals 17770531
nodes 26600000 terminals 18029495
nodes 26800000 terminals 18115982
nodes 27000000 terminals 18364896
nodes 27200000 terminals 18484192
nodes 27400000 terminals 18756351
nodes 27600000 terminals 19077284
nodes 27800000 terminals 19442454
nodes 28000000 terminals 19761177
nodes 28200000 terminals 19837248
nodes 28400000 terminals 19939787
SEED 0 000 nodes 28485802 terminals 19982286
nodes 28600000 terminals 20159434
nodes 28800000 terminals 20484439
nodes 29000000 terminals 20786281
nodes 29200000 terminals 20998072
nodes 29400000 terminals 21282771
nodes 29600000 terminals 21516177
nodes 29800000 terminals 21774080
nodes 30000000 terminals 22273999
nodes 30200000 terminals 22617364
nodes 30400000 terminals 22825696
nodes 30600000 terminals 23322169
nodes 30800000 terminals 23663073
nodes 31000000 terminals 24014034
nodes 31200000 terminals 24403515
nodes 31400000 terminals 24423096
nodes 31600000 terminals 24423096
nodes 31800000 terminals 24597543
nodes 32000000 terminals 24627918
nodes 32200000 terminals 24840226
SEED 1 001 nodes 32379260 terminals 24879435
nodes 32400000 terminals 24945326
nodes 32600000 terminals 25424655
nodes 32800000 terminals 25467887
SEED 2 002 nodes 32838328 terminals 25467887
nodes 33000000 terminals 25865625
nodes 33200000 terminals 26263884
nodes 33400000 terminals 26401441
nodes 33600000 terminals 26665863
SEED 3 011 nodes 33730086 terminals 26887312
nodes 33800000 terminals 27076326
nodes 34000000 terminals 27541301
nodes 34200000 terminals 28082419
nodes 34400000 terminals 28629728
SEED 4 011 nodes 34412142 terminals 28639282
nodes 34600000 terminals 29207046
nodes 34800000 terminals 29755763
nodes 35000000 terminals 30253021
SEED 5 011 nodes 35040348 terminals 30304290
nodes 35200000 terminals 30771383
nodes 35400000 terminals 31389593
nodes 35600000 terminals 31875685
SEED 6 011 nodes 35744034 terminals 32157397
nodes 35800000 terminals 32345529
nodes 36000000 terminals 32890274
nodes 36200000 terminals 33546548
nodes 36400000 terminals 33932579
SEED 7 011 nodes 36488436 terminals 34057920
nodes 36600000 terminals 34317296
nodes 36800000 terminals 34994894
nodes 37000000 terminals 35439614
SEED 8 011 nodes 37088014 terminals 35554439
nodes 37200000 terminals 35858521
nodes 37400000 terminals 36356358
nodes 37600000 terminals 36851447
nodes 37800000 terminals 37431260
SEED 9 011 nodes 37888854 terminals 37668223
nodes 38000000 terminals 37889356
nodes 38200000 terminals 38220846
nodes 38400000 terminals 38319893
nodes 38600000 terminals 38525523
nodes 38800000 terminals 38715968
nodes 39000000 terminals 38753874
nodes 39200000 terminals 38847991
nodes 39400000 terminals 39238363
nodes 39600000 terminals 39764768
SEED 10 011 nodes 39699254 terminals 39983285
nodes 39800000 terminals 40312434
nodes 40000000 terminals 40736652
nodes 40200000 terminals 41192033
nodes 40400000 terminals 41734422
SEED 11 011 nodes 40549768 terminals 42069067
nodes 40600000 terminals 42210914
SEED 12 012 nodes 40637832 terminals 42238941
SEED 13 012 nodes 40767614 terminals 42522845
nodes 40800000 terminals 42665031
SEED 14 012 nodes 40840530 terminals 42705147
nodes 41000000 terminals 43102697
SEED 15 012 nodes 41070272 terminals 43149979
SEED 16 012 nodes 41171356 terminals 43364527
nodes 41200000 terminals 43486937
SEED 17 012 nodes 41378666 terminals 43780755
nodes 41400000 terminals 43872891
SEED 18 012 nodes 41460792 terminals 44002929
nodes 41600000 terminals 44404696
SEED 19 012 nodes 41613812 terminals 44416044
SEED 20 012 nodes 41694102 terminals 44694030
nodes 41800000 terminals 45024154
SEED 21 012 nodes 41884186 terminals 45144254
SEED 22 012 nodes 41964532 terminals 45401554
nodes 42000000 terminals 45568737
SEED 23 012 nodes 42097722 terminals 45830751
SEED 24 022 nodes 42110248 terminals 45863356
SEED 25 022 nodes 42125060 terminals 45910256
SEED 26 022 nodes 42137730 terminals 45946333
SEED 27 022 nodes 42172226 terminals 46018808
SEED 28 022 nodes 42188684 terminals 46058903
nodes 42200000 terminals 46103761
SEED 29 022 nodes 42203648 terminals 46109909
SEED 30 022 nodes 42221006 terminals 46175892
SEED 31 022 nodes 42270592 terminals 46322827
SEED 32 022 nodes 42311078 terminals 46436463
nodes 42400000 terminals 46602413
nodes 42600000 terminals 46882442
nodes 42800000 terminals 46940708
nodes 43000000 terminals 46969186
SEED 33 111 nodes 43038024 terminals 47040483
SEED 34 111 nodes 43151458 terminals 47442465
nodes 43200000 terminals 47657046
SEED 35 111 nodes 43277946 terminals 47876044
nodes 43400000 terminals 48329180
SEED 36 111 nodes 43435374 terminals 48422931
nodes 43600000 terminals 48754368
nodes 43800000 terminals 49182559
SEED 37 111 nodes 43803638 terminals 49190322
SEED 38 111 nodes 43911210 terminals 49627073
nodes 44000000 terminals 49881443
SEED 39 111 nodes 44127196 terminals 50321600
nodes 44200000 terminals 50551970
SEED 40 111 nodes 44335946 terminals 50906928
nodes 44400000 terminals 51193904
SEED 41 111 nodes 44453962 terminals 51384851
nodes 44600000 terminals 51819923
SEED 42 111 nodes 44696366 terminals 52089792
nodes 44800000 terminals 52428072
SEED 43 111 nodes 44863040 terminals 52669191
SEED 44 111 nodes 44983718 terminals 53155415
nodes 45000000 terminals 53179103
SEED 45 112 nodes 45123136 terminals 53278927
SEED 46 112 nodes 45146004 terminals 53359428
SEED 47 112 nodes 45168152 terminals 53444470
nodes 45200000 terminals 53532713
SEED 48 112 nodes 45211004 terminals 53550357
SEED 49 112 nodes 45319442 terminals 53679703
SEED 50 112 nodes 45341558 terminals 53766470
SEED 51 112 nodes 45375558 terminals 53853833
nodes 45400000 terminals 53942187
SEED 52 112 nodes 45428206 terminals 54004161
SEED 53 112 nodes 45453572 terminals 54102266
SEED 54 112 nodes 45479402 terminals 54168719
SEED 55 112 nodes 45513224 terminals 54252147
SEED 56 112 nodes 45557518 terminals 54380588
SEED 57 112 nodes 45581200 terminals 54481136
nodes 45600000 terminals 54566546
SEED 58 112 nodes 45603620 terminals 54575855
SEED 59 112 nodes 45650276 terminals 54719488
SEED 60 112 nodes 45687612 terminals 54829399
SEED 61 112 nodes 45764290 terminals 54999640
nodes 45800000 terminals 55096435
SEED 62 112 nodes 45820580 terminals 55154400
SEED 63 112 nodes 45842346 terminals 55262704
SEED 64 112 nodes 45864368 terminals 55366259
SEED 65 112 nodes 45910312 terminals 55531758
SEED 66 112 nodes 45935910 terminals 55624607
SEED 67 112 nodes 45975664 terminals 55754282
SEED 68 112 nodes 45997810 terminals 55866503
nodes 46000000 terminals 55879894
SEED 69 112 nodes 46018820 terminals 55952912
SEED 70 112 nodes 46038690 terminals 56039731
SEED 71 112 nodes 46060528 terminals 56143825
SEED 72 112 nodes 46080138 terminals 56218865
SEED 73 112 nodes 46109264 terminals 56345796
SEED 74 112 nodes 46130148 terminals 56451285
SEED 75 112 nodes 46155374 terminals 56553453
SEED 76 112 nodes 46192304 terminals 56685036
nodes 46200000 terminals 56714515
SEED 77 112 nodes 46246334 terminals 56859245
SEED 78 112 nodes 46266766 terminals 56971784
SEED 79 112 nodes 46287858 terminals 57081564
SEED 80 112 nodes 46308926 terminals 57188554


==> anc/potential/circuit/circuit16_recheck_result.json <==
{"status":"completed_no_counterexample","seed_runs":648,"nodes":46308926,"terminal_systems":57188554,"cache_hits":44734129,"dependent_prunes":27736,"dead_edges":0,"solver":"ordinary_F3_byte_matrices","traversal":"forward_ties_reverse_values_reverse_coefficients"}


==> anc/potential/circuit/circuit16_remaining_zero.txt <==
011 9 27 9 75 6 33 44 76 55 8
012 10 27 9 75 6 33 70 73 29 1 1
012 10 27 9 75 6 33 70 74 29 2 2
012 10 27 9 75 6 33 70 76 29 4 4
012 10 27 9 75 6 33 70 77 29 5 5
012 10 27 9 75 6 33 70 79 29 7 7
012 10 27 9 75 6 33 70 80 29 8 8
012 10 27 9 75 6 33 44 73 55 1 1
012 10 27 9 75 6 33 44 74 55 2 2
012 10 27 9 75 6 33 44 76 55 4 4
012 10 27 9 75 6 33 44 77 55 5 5
012 10 27 9 75 6 33 44 79 55 7 7
012 10 27 9 75 6 33 44 80 55 8 8
022 11 27 9 75 6 33 44 73 29 29 1 1
022 11 27 9 75 6 33 44 74 29 29 2 2
022 11 27 9 75 6 33 44 76 29 29 4 4
022 11 27 9 75 6 33 44 77 29 29 5 5
022 11 27 9 75 6 33 44 79 29 29 7 7
022 11 27 9 75 6 33 44 80 29 29 8 8
022 11 27 9 75 6 33 70 74 55 55 2 2
022 11 27 9 75 6 33 70 77 55 55 5 5
022 11 27 9 75 6 33 70 80 55 55 8 8


==> anc/potential/circuit/circuit16_seeds.json <==
{
  "group_order": 18,
  "raw_bases": 553,
  "canonical_bases": 81,
  "seeds": [
    {
      "pattern": "000",
      "pools": [
        [],
        [],
        []
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        15,
        72
      ],
      "third": [
        33,
        15,
        72
      ],
      "orbit": [
        [
          [],
          [],
          []
        ]
      ],
      "orbit_size": 1
    },
    {
      "pattern": "001",
      "pools": [
        [],
        [],
        [
          1
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        15,
        74,
        1
      ],
      "third": [
        33,
        15,
        74
      ],
      "orbit": [
        [
          [],
          [],
          [
            1
          ]
        ],
        [
          [],
          [],
          [
            2
          ]
        ],
        [
          [],
          [],
          [
            4
          ]
        ],
        [
          [],
          [],
          [
            5
          ]
        ],
        [
          [],
          [],
          [
            7
          ]
        ],
        [
          [],
          [],
          [
            8
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "002",
      "pools": [
        [],
        [],
        [
          1,
          1
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        15,
        73,
        1,
        1
      ],
      "third": [
        33,
        15,
        73
      ],
      "orbit": [
        [
          [],
          [],
          [
            1,
            1
          ]
        ],
        [
          [],
          [],
          [
            2,
            2
          ]
        ],
        [
          [],
          [],
          [
            4,
            4
          ]
        ],
        [
          [],
          [],
          [
            5,
            5
          ]
        ],
        [
          [],
          [],
          [
            7,
            7
          ]
        ],
        [
          [],
          [],
          [
            8,
            8
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "011",
      "pools": [
        [],
        [
          29
        ],
        [
          1
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        70,
        74,
        29,
        1
      ],
      "third": [
        33,
        70,
        74
      ],
      "orbit": [
        [
          [],
          [
            29
          ],
          [
            1
          ]
        ],
        [
          [],
          [
            32
          ],
          [
            7
          ]
        ],
        [
          [],
          [
            35
          ],
          [
            4
          ]
        ]
      ],
      "orbit_size": 3
    },
    {
      "pattern": "011",
      "pools": [
        [],
        [
          29
        ],
        [
          2
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        70,
        73,
        29,
        2
      ],
      "third": [
        33,
        70,
        73
      ],
      "orbit": [
        [
          [],
          [
            29
          ],
          [
            2
          ]
        ],
        [
          [],
          [
            32
          ],
          [
            5
          ]
        ],
        [
          [],
          [
            35
          ],
          [
            8
          ]
        ],
        [
          [],
          [
            55
          ],
          [
            1
          ]
        ],
        [
          [],
          [
            58
          ],
          [
            4
          ]
        ],
        [
          [],
          [
            61
          ],
          [
            7
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "011",
      "pools": [
        [],
        [
          29
        ],
        [
          4
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        70,
        80,
        29,
        4
      ],
      "third": [
        33,
        70,
        80
      ],
      "orbit": [
        [
          [],
          [
            29
          ],
          [
            4
          ]
        ],
        [
          [],
          [
            32
          ],
          [
            1
          ]
        ],
        [
          [],
          [
            35
          ],
          [
            7
          ]
        ]
      ],
      "orbit_size": 3
    },
    {
      "pattern": "011",
      "pools": [
        [],
        [
          29
        ],
        [
          5
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        70,
        79,
        29,
        5
      ],
      "third": [
        33,
        70,
        79
      ],
      "orbit": [
        [
          [],
          [
            29
          ],
          [
            5
          ]
        ],
        [
          [],
          [
            32
          ],
          [
            8
          ]
        ],
        [
          [],
          [
            35
          ],
          [
            2
          ]
        ],
        [
          [],
          [
            55
          ],
          [
            7
          ]
        ],
        [
          [],
          [
            58
          ],
          [
            1
          ]
        ],
        [
          [],
          [
            61
          ],
          [
            4
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "011",
      "pools": [
        [],
        [
          29
        ],
        [
          7
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        70,
        77,
        29,
        7
      ],
      "third": [
        33,
        70,
        77
      ],
      "orbit": [
        [
          [],
          [
            29
          ],
          [
            7
          ]
        ],
        [
          [],
          [
            32
          ],
          [
            4
          ]
        ],
        [
          [],
          [
            35
          ],
          [
            1
          ]
        ]
      ],
      "orbit_size": 3
    },
    {
      "pattern": "011",
      "pools": [
        [],
        [
          29
        ],
        [
          8
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        70,
        76,
        29,
        8
      ],
      "third": [
        33,
        70,
        76
      ],
      "orbit": [
        [
          [],
          [
            29
          ],
          [
            8
          ]
        ],
        [
          [],
          [
            32
          ],
          [
            2
          ]
        ],
        [
          [],
          [
            35
          ],
          [
            5
          ]
        ],
        [
          [],
          [
            55
          ],
          [
            4
          ]
        ],
        [
          [],
          [
            58
          ],
          [
            7
          ]
        ],
        [
          [],
          [
            61
          ],
          [
            1
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "011",
      "pools": [
        [],
        [
          55
        ],
        [
          2
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        44,
        73,
        55,
        2
      ],
      "third": [
        33,
        44,
        73
      ],
      "orbit": [
        [
          [],
          [
            55
          ],
          [
            2
          ]
        ],
        [
          [],
          [
            58
          ],
          [
            8
          ]
        ],
        [
          [],
          [
            61
          ],
          [
            5
          ]
        ]
      ],
      "orbit_size": 3
    },
    {
      "pattern": "011",
      "pools": [
        [],
        [
          55
        ],
        [
          5
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        44,
        79,
        55,
        5
      ],
      "third": [
        33,
        44,
        79
      ],
      "orbit": [
        [
          [],
          [
            55
          ],
          [
            5
          ]
        ],
        [
          [],
          [
            58
          ],
          [
            2
          ]
        ],
        [
          [],
          [
            61
          ],
          [
            8
          ]
        ]
      ],
      "orbit_size": 3
    },
    {
      "pattern": "011",
      "pools": [
        [],
        [
          55
        ],
        [
          8
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        44,
        76,
        55,
        8
      ],
      "third": [
        33,
        44,
        76
      ],
      "orbit": [
        [
          [],
          [
            55
          ],
          [
            8
          ]
        ],
        [
          [],
          [
            58
          ],
          [
            5
          ]
        ],
        [
          [],
          [
            61
          ],
          [
            2
          ]
        ]
      ],
      "orbit_size": 3
    },
    {
      "pattern": "012",
      "pools": [
        [],
        [
          29
        ],
        [
          1,
          1
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        70,
        73,
        29,
        1,
        1
      ],
      "third": [
        33,
        70,
        73
      ],
      "orbit": [
        [
          [],
          [
            29
          ],
          [
            1,
            1
          ]
        ],
        [
          [],
          [
            32
          ],
          [
            7,
            7
          ]
        ],
        [
          [],
          [
            35
          ],
          [
            4,
            4
          ]
        ]
      ],
      "orbit_size": 3
    },
    {
      "pattern": "012",
      "pools": [
        [],
        [
          29
        ],
        [
          2,
          2
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        70,
        74,
        29,
        2,
        2
      ],
      "third": [
        33,
        70,
        74
      ],
      "orbit": [
        [
          [],
          [
            29
          ],
          [
            2,
            2
          ]
        ],
        [
          [],
          [
            32
          ],
          [
            5,
            5
          ]
        ],
        [
          [],
          [
            35
          ],
          [
            8,
            8
          ]
        ]
      ],
      "orbit_size": 3
    },
    {
      "pattern": "012",
      "pools": [
        [],
        [
          29
        ],
        [
          4,
          4
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        70,
        76,
        29,
        4,
        4
      ],
      "third": [
        33,
        70,
        76
      ],
      "orbit": [
        [
          [],
          [
            29
          ],
          [
            4,
            4
          ]
        ],
        [
          [],
          [
            32
          ],
          [
            1,
            1
          ]
        ],
        [
          [],
          [
            35
          ],
          [
            7,
            7
          ]
        ]
      ],
      "orbit_size": 3
    },
    {
      "pattern": "012",
      "pools": [
        [],
        [
          29
        ],
        [
          5,
          5
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        70,
        77,
        29,
        5,
        5
      ],
      "third": [
        33,
        70,
        77
      ],
      "orbit": [
        [
          [],
          [
            29
          ],
          [
            5,
            5
          ]
        ],
        [
          [],
          [
            32
          ],
          [
            8,
            8
          ]
        ],
        [
          [],
          [
            35
          ],
          [
            2,
            2
          ]
        ]
      ],
      "orbit_size": 3
    },
    {
      "pattern": "012",
      "pools": [
        [],
        [
          29
        ],
        [
          7,
          7
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        70,
        79,
        29,
        7,
        7
      ],
      "third": [
        33,
        70,
        79
      ],
      "orbit": [
        [
          [],
          [
            29
          ],
          [
            7,
            7
          ]
        ],
        [
          [],
          [
            32
          ],
          [
            4,
            4
          ]
        ],
        [
          [],
          [
            35
          ],
          [
            1,
            1
          ]
        ]
      ],
      "orbit_size": 3
    },
    {
      "pattern": "012",
      "pools": [
        [],
        [
          29
        ],
        [
          8,
          8
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        70,
        80,
        29,
        8,
        8
      ],
      "third": [
        33,
        70,
        80
      ],
      "orbit": [
        [
          [],
          [
            29
          ],
          [
            8,
            8
          ]
        ],
        [
          [],
          [
            32
          ],
          [
            2,
            2
          ]
        ],
        [
          [],
          [
            35
          ],
          [
            5,
            5
          ]
        ]
      ],
      "orbit_size": 3
    },
    {
      "pattern": "012",
      "pools": [
        [],
        [
          55
        ],
        [
          1,
          1
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        44,
        73,
        55,
        1,
        1
      ],
      "third": [
        33,
        44,
        73
      ],
      "orbit": [
        [
          [],
          [
            55
          ],
          [
            1,
            1
          ]
        ],
        [
          [],
          [
            58
          ],
          [
            4,
            4
          ]
        ],
        [
          [],
          [
            61
          ],
          [
            7,
            7
          ]
        ]
      ],
      "orbit_size": 3
    },
    {
      "pattern": "012",
      "pools": [
        [],
        [
          55
        ],
        [
          2,
          2
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        44,
        74,
        55,
        2,
        2
      ],
      "third": [
        33,
        44,
        74
      ],
      "orbit": [
        [
          [],
          [
            55
          ],
          [
            2,
            2
          ]
        ],
        [
          [],
          [
            58
          ],
          [
            8,
            8
          ]
        ],
        [
          [],
          [
            61
          ],
          [
            5,
            5
          ]
        ]
      ],
      "orbit_size": 3
    },
    {
      "pattern": "012",
      "pools": [
        [],
        [
          55
        ],
        [
          4,
          4
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        44,
        76,
        55,
        4,
        4
      ],
      "third": [
        33,
        44,
        76
      ],
      "orbit": [
        [
          [],
          [
            55
          ],
          [
            4,
            4
          ]
        ],
        [
          [],
          [
            58
          ],
          [
            7,
            7
          ]
        ],
        [
          [],
          [
            61
          ],
          [
            1,
            1
          ]
        ]
      ],
      "orbit_size": 3
    },
    {
      "pattern": "012",
      "pools": [
        [],
        [
          55
        ],
        [
          5,
          5
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        44,
        77,
        55,
        5,
        5
      ],
      "third": [
        33,
        44,
        77
      ],
      "orbit": [
        [
          [],
          [
            55
          ],
          [
            5,
            5
          ]
        ],
        [
          [],
          [
            58
          ],
          [
            2,
            2
          ]
        ],
        [
          [],
          [
            61
          ],
          [
            8,
            8
          ]
        ]
      ],
      "orbit_size": 3
    },
    {
      "pattern": "012",
      "pools": [
        [],
        [
          55
        ],
        [
          7,
          7
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        44,
        79,
        55,
        7,
        7
      ],
      "third": [
        33,
        44,
        79
      ],
      "orbit": [
        [
          [],
          [
            55
          ],
          [
            7,
            7
          ]
        ],
        [
          [],
          [
            58
          ],
          [
            1,
            1
          ]
        ],
        [
          [],
          [
            61
          ],
          [
            4,
            4
          ]
        ]
      ],
      "orbit_size": 3
    },
    {
      "pattern": "012",
      "pools": [
        [],
        [
          55
        ],
        [
          8,
          8
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        44,
        80,
        55,
        8,
        8
      ],
      "third": [
        33,
        44,
        80
      ],
      "orbit": [
        [
          [],
          [
            55
          ],
          [
            8,
            8
          ]
        ],
        [
          [],
          [
            58
          ],
          [
            5,
            5
          ]
        ],
        [
          [],
          [
            61
          ],
          [
            2,
            2
          ]
        ]
      ],
      "orbit_size": 3
    },
    {
      "pattern": "022",
      "pools": [
        [],
        [
          29,
          29
        ],
        [
          1,
          1
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        44,
        73,
        29,
        29,
        1,
        1
      ],
      "third": [
        33,
        44,
        73
      ],
      "orbit": [
        [
          [],
          [
            29,
            29
          ],
          [
            1,
            1
          ]
        ],
        [
          [],
          [
            32,
            32
          ],
          [
            7,
            7
          ]
        ],
        [
          [],
          [
            35,
            35
          ],
          [
            4,
            4
          ]
        ]
      ],
      "orbit_size": 3
    },
    {
      "pattern": "022",
      "pools": [
        [],
        [
          29,
          29
        ],
        [
          2,
          2
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        44,
        74,
        29,
        29,
        2,
        2
      ],
      "third": [
        33,
        44,
        74
      ],
      "orbit": [
        [
          [],
          [
            29,
            29
          ],
          [
            2,
            2
          ]
        ],
        [
          [],
          [
            32,
            32
          ],
          [
            5,
            5
          ]
        ],
        [
          [],
          [
            35,
            35
          ],
          [
            8,
            8
          ]
        ],
        [
          [],
          [
            55,
            55
          ],
          [
            1,
            1
          ]
        ],
        [
          [],
          [
            58,
            58
          ],
          [
            4,
            4
          ]
        ],
        [
          [],
          [
            61,
            61
          ],
          [
            7,
            7
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "022",
      "pools": [
        [],
        [
          29,
          29
        ],
        [
          4,
          4
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        44,
        76,
        29,
        29,
        4,
        4
      ],
      "third": [
        33,
        44,
        76
      ],
      "orbit": [
        [
          [],
          [
            29,
            29
          ],
          [
            4,
            4
          ]
        ],
        [
          [],
          [
            32,
            32
          ],
          [
            1,
            1
          ]
        ],
        [
          [],
          [
            35,
            35
          ],
          [
            7,
            7
          ]
        ]
      ],
      "orbit_size": 3
    },
    {
      "pattern": "022",
      "pools": [
        [],
        [
          29,
          29
        ],
        [
          5,
          5
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        44,
        77,
        29,
        29,
        5,
        5
      ],
      "third": [
        33,
        44,
        77
      ],
      "orbit": [
        [
          [],
          [
            29,
            29
          ],
          [
            5,
            5
          ]
        ],
        [
          [],
          [
            32,
            32
          ],
          [
            8,
            8
          ]
        ],
        [
          [],
          [
            35,
            35
          ],
          [
            2,
            2
          ]
        ],
        [
          [],
          [
            55,
            55
          ],
          [
            7,
            7
          ]
        ],
        [
          [],
          [
            58,
            58
          ],
          [
            1,
            1
          ]
        ],
        [
          [],
          [
            61,
            61
          ],
          [
            4,
            4
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "022",
      "pools": [
        [],
        [
          29,
          29
        ],
        [
          7,
          7
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        44,
        79,
        29,
        29,
        7,
        7
      ],
      "third": [
        33,
        44,
        79
      ],
      "orbit": [
        [
          [],
          [
            29,
            29
          ],
          [
            7,
            7
          ]
        ],
        [
          [],
          [
            32,
            32
          ],
          [
            4,
            4
          ]
        ],
        [
          [],
          [
            35,
            35
          ],
          [
            1,
            1
          ]
        ]
      ],
      "orbit_size": 3
    },
    {
      "pattern": "022",
      "pools": [
        [],
        [
          29,
          29
        ],
        [
          8,
          8
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        44,
        80,
        29,
        29,
        8,
        8
      ],
      "third": [
        33,
        44,
        80
      ],
      "orbit": [
        [
          [],
          [
            29,
            29
          ],
          [
            8,
            8
          ]
        ],
        [
          [],
          [
            32,
            32
          ],
          [
            2,
            2
          ]
        ],
        [
          [],
          [
            35,
            35
          ],
          [
            5,
            5
          ]
        ],
        [
          [],
          [
            55,
            55
          ],
          [
            4,
            4
          ]
        ],
        [
          [],
          [
            58,
            58
          ],
          [
            7,
            7
          ]
        ],
        [
          [],
          [
            61,
            61
          ],
          [
            1,
            1
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "022",
      "pools": [
        [],
        [
          55,
          55
        ],
        [
          2,
          2
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        70,
        74,
        55,
        55,
        2,
        2
      ],
      "third": [
        33,
        70,
        74
      ],
      "orbit": [
        [
          [],
          [
            55,
            55
          ],
          [
            2,
            2
          ]
        ],
        [
          [],
          [
            58,
            58
          ],
          [
            8,
            8
          ]
        ],
        [
          [],
          [
            61,
            61
          ],
          [
            5,
            5
          ]
        ]
      ],
      "orbit_size": 3
    },
    {
      "pattern": "022",
      "pools": [
        [],
        [
          55,
          55
        ],
        [
          5,
          5
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        70,
        77,
        55,
        55,
        5,
        5
      ],
      "third": [
        33,
        70,
        77
      ],
      "orbit": [
        [
          [],
          [
            55,
            55
          ],
          [
            5,
            5
          ]
        ],
        [
          [],
          [
            58,
            58
          ],
          [
            2,
            2
          ]
        ],
        [
          [],
          [
            61,
            61
          ],
          [
            8,
            8
          ]
        ]
      ],
      "orbit_size": 3
    },
    {
      "pattern": "022",
      "pools": [
        [],
        [
          55,
          55
        ],
        [
          8,
          8
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        33,
        70,
        80,
        55,
        55,
        8,
        8
      ],
      "third": [
        33,
        70,
        80
      ],
      "orbit": [
        [
          [],
          [
            55,
            55
          ],
          [
            8,
            8
          ]
        ],
        [
          [],
          [
            58,
            58
          ],
          [
            5,
            5
          ]
        ],
        [
          [],
          [
            61,
            61
          ],
          [
            2,
            2
          ]
        ]
      ],
      "orbit_size": 3
    },
    {
      "pattern": "111",
      "pools": [
        [
          10
        ],
        [
          29
        ],
        [
          1
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        70,
        74,
        10,
        29,
        1
      ],
      "third": [
        53,
        70,
        74
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            29
          ],
          [
            1
          ]
        ],
        [
          [
            10
          ],
          [
            29
          ],
          [
            2
          ]
        ],
        [
          [
            10
          ],
          [
            58
          ],
          [
            2
          ]
        ],
        [
          [
            13
          ],
          [
            35
          ],
          [
            4
          ]
        ],
        [
          [
            13
          ],
          [
            35
          ],
          [
            8
          ]
        ],
        [
          [
            13
          ],
          [
            61
          ],
          [
            8
          ]
        ],
        [
          [
            16
          ],
          [
            32
          ],
          [
            5
          ]
        ],
        [
          [
            16
          ],
          [
            32
          ],
          [
            7
          ]
        ],
        [
          [
            16
          ],
          [
            55
          ],
          [
            5
          ]
        ],
        [
          [
            20
          ],
          [
            35
          ],
          [
            4
          ]
        ],
        [
          [
            20
          ],
          [
            58
          ],
          [
            2
          ]
        ],
        [
          [
            20
          ],
          [
            58
          ],
          [
            4
          ]
        ],
        [
          [
            23
          ],
          [
            29
          ],
          [
            1
          ]
        ],
        [
          [
            23
          ],
          [
            55
          ],
          [
            1
          ]
        ],
        [
          [
            23
          ],
          [
            55
          ],
          [
            5
          ]
        ],
        [
          [
            26
          ],
          [
            32
          ],
          [
            7
          ]
        ],
        [
          [
            26
          ],
          [
            61
          ],
          [
            7
          ]
        ],
        [
          [
            26
          ],
          [
            61
          ],
          [
            8
          ]
        ]
      ],
      "orbit_size": 18
    },
    {
      "pattern": "111",
      "pools": [
        [
          10
        ],
        [
          29
        ],
        [
          4
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        70,
        80,
        10,
        29,
        4
      ],
      "third": [
        53,
        70,
        80
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            29
          ],
          [
            4
          ]
        ],
        [
          [
            10
          ],
          [
            29
          ],
          [
            5
          ]
        ],
        [
          [
            10
          ],
          [
            55
          ],
          [
            5
          ]
        ],
        [
          [
            13
          ],
          [
            35
          ],
          [
            2
          ]
        ],
        [
          [
            13
          ],
          [
            35
          ],
          [
            7
          ]
        ],
        [
          [
            13
          ],
          [
            58
          ],
          [
            2
          ]
        ],
        [
          [
            16
          ],
          [
            32
          ],
          [
            1
          ]
        ],
        [
          [
            16
          ],
          [
            32
          ],
          [
            8
          ]
        ],
        [
          [
            16
          ],
          [
            61
          ],
          [
            8
          ]
        ],
        [
          [
            20
          ],
          [
            29
          ],
          [
            4
          ]
        ],
        [
          [
            20
          ],
          [
            61
          ],
          [
            4
          ]
        ],
        [
          [
            20
          ],
          [
            61
          ],
          [
            8
          ]
        ],
        [
          [
            23
          ],
          [
            32
          ],
          [
            1
          ]
        ],
        [
          [
            23
          ],
          [
            58
          ],
          [
            1
          ]
        ],
        [
          [
            23
          ],
          [
            58
          ],
          [
            2
          ]
        ],
        [
          [
            26
          ],
          [
            35
          ],
          [
            7
          ]
        ],
        [
          [
            26
          ],
          [
            55
          ],
          [
            5
          ]
        ],
        [
          [
            26
          ],
          [
            55
          ],
          [
            7
          ]
        ]
      ],
      "orbit_size": 18
    },
    {
      "pattern": "111",
      "pools": [
        [
          10
        ],
        [
          29
        ],
        [
          7
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        70,
        77,
        10,
        29,
        7
      ],
      "third": [
        53,
        70,
        77
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            29
          ],
          [
            7
          ]
        ],
        [
          [
            10
          ],
          [
            29
          ],
          [
            8
          ]
        ],
        [
          [
            10
          ],
          [
            61
          ],
          [
            8
          ]
        ],
        [
          [
            13
          ],
          [
            35
          ],
          [
            1
          ]
        ],
        [
          [
            13
          ],
          [
            35
          ],
          [
            5
          ]
        ],
        [
          [
            13
          ],
          [
            55
          ],
          [
            5
          ]
        ],
        [
          [
            16
          ],
          [
            32
          ],
          [
            2
          ]
        ],
        [
          [
            16
          ],
          [
            32
          ],
          [
            4
          ]
        ],
        [
          [
            16
          ],
          [
            58
          ],
          [
            2
          ]
        ],
        [
          [
            20
          ],
          [
            32
          ],
          [
            4
          ]
        ],
        [
          [
            20
          ],
          [
            55
          ],
          [
            4
          ]
        ],
        [
          [
            20
          ],
          [
            55
          ],
          [
            5
          ]
        ],
        [
          [
            23
          ],
          [
            35
          ],
          [
            1
          ]
        ],
        [
          [
            23
          ],
          [
            61
          ],
          [
            1
          ]
        ],
        [
          [
            23
          ],
          [
            61
          ],
          [
            8
          ]
        ],
        [
          [
            26
          ],
          [
            29
          ],
          [
            7
          ]
        ],
        [
          [
            26
          ],
          [
            58
          ],
          [
            2
          ]
        ],
        [
          [
            26
          ],
          [
            58
          ],
          [
            7
          ]
        ]
      ],
      "orbit_size": 18
    },
    {
      "pattern": "111",
      "pools": [
        [
          10
        ],
        [
          32
        ],
        [
          1
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        67,
        74,
        10,
        32,
        1
      ],
      "third": [
        53,
        67,
        74
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            32
          ],
          [
            1
          ]
        ],
        [
          [
            10
          ],
          [
            32
          ],
          [
            5
          ]
        ],
        [
          [
            10
          ],
          [
            58
          ],
          [
            5
          ]
        ],
        [
          [
            13
          ],
          [
            29
          ],
          [
            2
          ]
        ],
        [
          [
            13
          ],
          [
            29
          ],
          [
            4
          ]
        ],
        [
          [
            13
          ],
          [
            61
          ],
          [
            2
          ]
        ],
        [
          [
            16
          ],
          [
            35
          ],
          [
            7
          ]
        ],
        [
          [
            16
          ],
          [
            35
          ],
          [
            8
          ]
        ],
        [
          [
            16
          ],
          [
            55
          ],
          [
            8
          ]
        ],
        [
          [
            20
          ],
          [
            35
          ],
          [
            7
          ]
        ],
        [
          [
            20
          ],
          [
            61
          ],
          [
            2
          ]
        ],
        [
          [
            20
          ],
          [
            61
          ],
          [
            7
          ]
        ],
        [
          [
            23
          ],
          [
            29
          ],
          [
            4
          ]
        ],
        [
          [
            23
          ],
          [
            58
          ],
          [
            4
          ]
        ],
        [
          [
            23
          ],
          [
            58
          ],
          [
            5
          ]
        ],
        [
          [
            26
          ],
          [
            32
          ],
          [
            1
          ]
        ],
        [
          [
            26
          ],
          [
            55
          ],
          [
            1
          ]
        ],
        [
          [
            26
          ],
          [
            55
          ],
          [
            8
          ]
        ]
      ],
      "orbit_size": 18
    },
    {
      "pattern": "111",
      "pools": [
        [
          10
        ],
        [
          32
        ],
        [
          2
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        67,
        73,
        10,
        32,
        2
      ],
      "third": [
        53,
        67,
        73
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            32
          ],
          [
            2
          ]
        ],
        [
          [
            10
          ],
          [
            32
          ],
          [
            7
          ]
        ],
        [
          [
            10
          ],
          [
            61
          ],
          [
            2
          ]
        ],
        [
          [
            13
          ],
          [
            29
          ],
          [
            1
          ]
        ],
        [
          [
            13
          ],
          [
            29
          ],
          [
            8
          ]
        ],
        [
          [
            13
          ],
          [
            55
          ],
          [
            8
          ]
        ],
        [
          [
            16
          ],
          [
            35
          ],
          [
            4
          ]
        ],
        [
          [
            16
          ],
          [
            35
          ],
          [
            5
          ]
        ],
        [
          [
            16
          ],
          [
            58
          ],
          [
            5
          ]
        ],
        [
          [
            20
          ],
          [
            32
          ],
          [
            7
          ]
        ],
        [
          [
            20
          ],
          [
            58
          ],
          [
            5
          ]
        ],
        [
          [
            20
          ],
          [
            58
          ],
          [
            7
          ]
        ],
        [
          [
            23
          ],
          [
            35
          ],
          [
            4
          ]
        ],
        [
          [
            23
          ],
          [
            55
          ],
          [
            4
          ]
        ],
        [
          [
            23
          ],
          [
            55
          ],
          [
            8
          ]
        ],
        [
          [
            26
          ],
          [
            29
          ],
          [
            1
          ]
        ],
        [
          [
            26
          ],
          [
            61
          ],
          [
            1
          ]
        ],
        [
          [
            26
          ],
          [
            61
          ],
          [
            2
          ]
        ]
      ],
      "orbit_size": 18
    },
    {
      "pattern": "111",
      "pools": [
        [
          10
        ],
        [
          32
        ],
        [
          4
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        67,
        80,
        10,
        32,
        4
      ],
      "third": [
        53,
        67,
        80
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            32
          ],
          [
            4
          ]
        ],
        [
          [
            10
          ],
          [
            32
          ],
          [
            8
          ]
        ],
        [
          [
            10
          ],
          [
            55
          ],
          [
            8
          ]
        ],
        [
          [
            13
          ],
          [
            29
          ],
          [
            5
          ]
        ],
        [
          [
            13
          ],
          [
            29
          ],
          [
            7
          ]
        ],
        [
          [
            13
          ],
          [
            58
          ],
          [
            5
          ]
        ],
        [
          [
            16
          ],
          [
            35
          ],
          [
            1
          ]
        ],
        [
          [
            16
          ],
          [
            35
          ],
          [
            2
          ]
        ],
        [
          [
            16
          ],
          [
            61
          ],
          [
            2
          ]
        ],
        [
          [
            20
          ],
          [
            29
          ],
          [
            7
          ]
        ],
        [
          [
            20
          ],
          [
            55
          ],
          [
            7
          ]
        ],
        [
          [
            20
          ],
          [
            55
          ],
          [
            8
          ]
        ],
        [
          [
            23
          ],
          [
            32
          ],
          [
            4
          ]
        ],
        [
          [
            23
          ],
          [
            61
          ],
          [
            2
          ]
        ],
        [
          [
            23
          ],
          [
            61
          ],
          [
            4
          ]
        ],
        [
          [
            26
          ],
          [
            35
          ],
          [
            1
          ]
        ],
        [
          [
            26
          ],
          [
            58
          ],
          [
            1
          ]
        ],
        [
          [
            26
          ],
          [
            58
          ],
          [
            5
          ]
        ]
      ],
      "orbit_size": 18
    },
    {
      "pattern": "111",
      "pools": [
        [
          10
        ],
        [
          35
        ],
        [
          1
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        64,
        74,
        10,
        35,
        1
      ],
      "third": [
        53,
        64,
        74
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            35
          ],
          [
            1
          ]
        ],
        [
          [
            10
          ],
          [
            35
          ],
          [
            8
          ]
        ],
        [
          [
            10
          ],
          [
            58
          ],
          [
            8
          ]
        ],
        [
          [
            13
          ],
          [
            32
          ],
          [
            4
          ]
        ],
        [
          [
            13
          ],
          [
            32
          ],
          [
            5
          ]
        ],
        [
          [
            13
          ],
          [
            61
          ],
          [
            5
          ]
        ],
        [
          [
            16
          ],
          [
            29
          ],
          [
            2
          ]
        ],
        [
          [
            16
          ],
          [
            29
          ],
          [
            7
          ]
        ],
        [
          [
            16
          ],
          [
            55
          ],
          [
            2
          ]
        ],
        [
          [
            20
          ],
          [
            35
          ],
          [
            1
          ]
        ],
        [
          [
            20
          ],
          [
            55
          ],
          [
            1
          ]
        ],
        [
          [
            20
          ],
          [
            55
          ],
          [
            2
          ]
        ],
        [
          [
            23
          ],
          [
            29
          ],
          [
            7
          ]
        ],
        [
          [
            23
          ],
          [
            61
          ],
          [
            5
          ]
        ],
        [
          [
            23
          ],
          [
            61
          ],
          [
            7
          ]
        ],
        [
          [
            26
          ],
          [
            32
          ],
          [
            4
          ]
        ],
        [
          [
            26
          ],
          [
            58
          ],
          [
            4
          ]
        ],
        [
          [
            26
          ],
          [
            58
          ],
          [
            8
          ]
        ]
      ],
      "orbit_size": 18
    },
    {
      "pattern": "111",
      "pools": [
        [
          10
        ],
        [
          35
        ],
        [
          2
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        64,
        73,
        10,
        35,
        2
      ],
      "third": [
        53,
        64,
        73
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            35
          ],
          [
            2
          ]
        ],
        [
          [
            10
          ],
          [
            35
          ],
          [
            4
          ]
        ],
        [
          [
            10
          ],
          [
            55
          ],
          [
            2
          ]
        ],
        [
          [
            13
          ],
          [
            32
          ],
          [
            7
          ]
        ],
        [
          [
            13
          ],
          [
            32
          ],
          [
            8
          ]
        ],
        [
          [
            13
          ],
          [
            58
          ],
          [
            8
          ]
        ],
        [
          [
            16
          ],
          [
            29
          ],
          [
            1
          ]
        ],
        [
          [
            16
          ],
          [
            29
          ],
          [
            5
          ]
        ],
        [
          [
            16
          ],
          [
            61
          ],
          [
            5
          ]
        ],
        [
          [
            20
          ],
          [
            29
          ],
          [
            1
          ]
        ],
        [
          [
            20
          ],
          [
            58
          ],
          [
            1
          ]
        ],
        [
          [
            20
          ],
          [
            58
          ],
          [
            8
          ]
        ],
        [
          [
            23
          ],
          [
            32
          ],
          [
            7
          ]
        ],
        [
          [
            23
          ],
          [
            55
          ],
          [
            2
          ]
        ],
        [
          [
            23
          ],
          [
            55
          ],
          [
            7
          ]
        ],
        [
          [
            26
          ],
          [
            35
          ],
          [
            4
          ]
        ],
        [
          [
            26
          ],
          [
            61
          ],
          [
            4
          ]
        ],
        [
          [
            26
          ],
          [
            61
          ],
          [
            5
          ]
        ]
      ],
      "orbit_size": 18
    },
    {
      "pattern": "111",
      "pools": [
        [
          10
        ],
        [
          35
        ],
        [
          5
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        64,
        79,
        10,
        35,
        5
      ],
      "third": [
        53,
        64,
        79
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            35
          ],
          [
            5
          ]
        ],
        [
          [
            10
          ],
          [
            35
          ],
          [
            7
          ]
        ],
        [
          [
            10
          ],
          [
            61
          ],
          [
            5
          ]
        ],
        [
          [
            13
          ],
          [
            32
          ],
          [
            1
          ]
        ],
        [
          [
            13
          ],
          [
            32
          ],
          [
            2
          ]
        ],
        [
          [
            13
          ],
          [
            55
          ],
          [
            2
          ]
        ],
        [
          [
            16
          ],
          [
            29
          ],
          [
            4
          ]
        ],
        [
          [
            16
          ],
          [
            29
          ],
          [
            8
          ]
        ],
        [
          [
            16
          ],
          [
            58
          ],
          [
            8
          ]
        ],
        [
          [
            20
          ],
          [
            32
          ],
          [
            1
          ]
        ],
        [
          [
            20
          ],
          [
            61
          ],
          [
            1
          ]
        ],
        [
          [
            20
          ],
          [
            61
          ],
          [
            5
          ]
        ],
        [
          [
            23
          ],
          [
            35
          ],
          [
            7
          ]
        ],
        [
          [
            23
          ],
          [
            58
          ],
          [
            7
          ]
        ],
        [
          [
            23
          ],
          [
            58
          ],
          [
            8
          ]
        ],
        [
          [
            26
          ],
          [
            29
          ],
          [
            4
          ]
        ],
        [
          [
            26
          ],
          [
            55
          ],
          [
            2
          ]
        ],
        [
          [
            26
          ],
          [
            55
          ],
          [
            4
          ]
        ]
      ],
      "orbit_size": 18
    },
    {
      "pattern": "111",
      "pools": [
        [
          10
        ],
        [
          55
        ],
        [
          1
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        44,
        74,
        10,
        55,
        1
      ],
      "third": [
        53,
        44,
        74
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            55
          ],
          [
            1
          ]
        ],
        [
          [
            10
          ],
          [
            58
          ],
          [
            1
          ]
        ],
        [
          [
            10
          ],
          [
            58
          ],
          [
            4
          ]
        ],
        [
          [
            13
          ],
          [
            58
          ],
          [
            4
          ]
        ],
        [
          [
            13
          ],
          [
            61
          ],
          [
            4
          ]
        ],
        [
          [
            13
          ],
          [
            61
          ],
          [
            7
          ]
        ],
        [
          [
            16
          ],
          [
            55
          ],
          [
            1
          ]
        ],
        [
          [
            16
          ],
          [
            55
          ],
          [
            7
          ]
        ],
        [
          [
            16
          ],
          [
            61
          ],
          [
            7
          ]
        ],
        [
          [
            20
          ],
          [
            29
          ],
          [
            2
          ]
        ],
        [
          [
            20
          ],
          [
            35
          ],
          [
            2
          ]
        ],
        [
          [
            20
          ],
          [
            35
          ],
          [
            8
          ]
        ],
        [
          [
            23
          ],
          [
            29
          ],
          [
            2
          ]
        ],
        [
          [
            23
          ],
          [
            29
          ],
          [
            5
          ]
        ],
        [
          [
            23
          ],
          [
            32
          ],
          [
            5
          ]
        ],
        [
          [
            26
          ],
          [
            32
          ],
          [
            5
          ]
        ],
        [
          [
            26
          ],
          [
            32
          ],
          [
            8
          ]
        ],
        [
          [
            26
          ],
          [
            35
          ],
          [
            8
          ]
        ]
      ],
      "orbit_size": 18
    },
    {
      "pattern": "111",
      "pools": [
        [
          10
        ],
        [
          55
        ],
        [
          4
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        44,
        80,
        10,
        55,
        4
      ],
      "third": [
        53,
        44,
        80
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            55
          ],
          [
            4
          ]
        ],
        [
          [
            10
          ],
          [
            55
          ],
          [
            7
          ]
        ],
        [
          [
            10
          ],
          [
            61
          ],
          [
            4
          ]
        ],
        [
          [
            13
          ],
          [
            55
          ],
          [
            7
          ]
        ],
        [
          [
            13
          ],
          [
            58
          ],
          [
            1
          ]
        ],
        [
          [
            13
          ],
          [
            58
          ],
          [
            7
          ]
        ],
        [
          [
            16
          ],
          [
            58
          ],
          [
            1
          ]
        ],
        [
          [
            16
          ],
          [
            61
          ],
          [
            1
          ]
        ],
        [
          [
            16
          ],
          [
            61
          ],
          [
            4
          ]
        ],
        [
          [
            20
          ],
          [
            29
          ],
          [
            5
          ]
        ],
        [
          [
            20
          ],
          [
            29
          ],
          [
            8
          ]
        ],
        [
          [
            20
          ],
          [
            32
          ],
          [
            8
          ]
        ],
        [
          [
            23
          ],
          [
            32
          ],
          [
            2
          ]
        ],
        [
          [
            23
          ],
          [
            32
          ],
          [
            8
          ]
        ],
        [
          [
            23
          ],
          [
            35
          ],
          [
            2
          ]
        ],
        [
          [
            26
          ],
          [
            29
          ],
          [
            5
          ]
        ],
        [
          [
            26
          ],
          [
            35
          ],
          [
            2
          ]
        ],
        [
          [
            26
          ],
          [
            35
          ],
          [
            5
          ]
        ]
      ],
      "orbit_size": 18
    },
    {
      "pattern": "111",
      "pools": [
        [
          10
        ],
        [
          58
        ],
        [
          7
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        41,
        77,
        10,
        58,
        7
      ],
      "third": [
        53,
        41,
        77
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            58
          ],
          [
            7
          ]
        ],
        [
          [
            10
          ],
          [
            61
          ],
          [
            1
          ]
        ],
        [
          [
            10
          ],
          [
            61
          ],
          [
            7
          ]
        ],
        [
          [
            13
          ],
          [
            55
          ],
          [
            1
          ]
        ],
        [
          [
            13
          ],
          [
            55
          ],
          [
            4
          ]
        ],
        [
          [
            13
          ],
          [
            61
          ],
          [
            1
          ]
        ],
        [
          [
            16
          ],
          [
            55
          ],
          [
            4
          ]
        ],
        [
          [
            16
          ],
          [
            58
          ],
          [
            4
          ]
        ],
        [
          [
            16
          ],
          [
            58
          ],
          [
            7
          ]
        ],
        [
          [
            20
          ],
          [
            32
          ],
          [
            2
          ]
        ],
        [
          [
            20
          ],
          [
            32
          ],
          [
            5
          ]
        ],
        [
          [
            20
          ],
          [
            35
          ],
          [
            5
          ]
        ],
        [
          [
            23
          ],
          [
            29
          ],
          [
            8
          ]
        ],
        [
          [
            23
          ],
          [
            35
          ],
          [
            5
          ]
        ],
        [
          [
            23
          ],
          [
            35
          ],
          [
            8
          ]
        ],
        [
          [
            26
          ],
          [
            29
          ],
          [
            2
          ]
        ],
        [
          [
            26
          ],
          [
            29
          ],
          [
            8
          ]
        ],
        [
          [
            26
          ],
          [
            32
          ],
          [
            2
          ]
        ]
      ],
      "orbit_size": 18
    },
    {
      "pattern": "112",
      "pools": [
        [
          10
        ],
        [
          29
        ],
        [
          1,
          1
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        70,
        73,
        10,
        29,
        1,
        1
      ],
      "third": [
        53,
        70,
        73
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            29
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            10
          ],
          [
            29
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            13
          ],
          [
            35
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            13
          ],
          [
            35
          ],
          [
            8,
            8
          ]
        ],
        [
          [
            16
          ],
          [
            32
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            16
          ],
          [
            32
          ],
          [
            7,
            7
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          10
        ],
        [
          29
        ],
        [
          4,
          4
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        70,
        76,
        10,
        29,
        4,
        4
      ],
      "third": [
        53,
        70,
        76
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            29
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            10
          ],
          [
            29
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            13
          ],
          [
            35
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            13
          ],
          [
            35
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            16
          ],
          [
            32
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            16
          ],
          [
            32
          ],
          [
            8,
            8
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          10
        ],
        [
          29
        ],
        [
          7,
          7
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        70,
        79,
        10,
        29,
        7,
        7
      ],
      "third": [
        53,
        70,
        79
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            29
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            10
          ],
          [
            29
          ],
          [
            8,
            8
          ]
        ],
        [
          [
            13
          ],
          [
            35
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            13
          ],
          [
            35
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            16
          ],
          [
            32
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            16
          ],
          [
            32
          ],
          [
            4,
            4
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          10
        ],
        [
          32
        ],
        [
          1,
          1
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        67,
        73,
        10,
        32,
        1,
        1
      ],
      "third": [
        53,
        67,
        73
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            32
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            10
          ],
          [
            32
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            13
          ],
          [
            29
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            13
          ],
          [
            29
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            16
          ],
          [
            35
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            16
          ],
          [
            35
          ],
          [
            8,
            8
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          10
        ],
        [
          32
        ],
        [
          2,
          2
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        67,
        74,
        10,
        32,
        2,
        2
      ],
      "third": [
        53,
        67,
        74
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            32
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            10
          ],
          [
            32
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            13
          ],
          [
            29
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            13
          ],
          [
            29
          ],
          [
            8,
            8
          ]
        ],
        [
          [
            16
          ],
          [
            35
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            16
          ],
          [
            35
          ],
          [
            5,
            5
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          10
        ],
        [
          32
        ],
        [
          4,
          4
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        67,
        76,
        10,
        32,
        4,
        4
      ],
      "third": [
        53,
        67,
        76
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            32
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            10
          ],
          [
            32
          ],
          [
            8,
            8
          ]
        ],
        [
          [
            13
          ],
          [
            29
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            13
          ],
          [
            29
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            16
          ],
          [
            35
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            16
          ],
          [
            35
          ],
          [
            2,
            2
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          10
        ],
        [
          35
        ],
        [
          1,
          1
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        64,
        73,
        10,
        35,
        1,
        1
      ],
      "third": [
        53,
        64,
        73
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            35
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            10
          ],
          [
            35
          ],
          [
            8,
            8
          ]
        ],
        [
          [
            13
          ],
          [
            32
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            13
          ],
          [
            32
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            16
          ],
          [
            29
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            16
          ],
          [
            29
          ],
          [
            7,
            7
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          10
        ],
        [
          35
        ],
        [
          2,
          2
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        64,
        74,
        10,
        35,
        2,
        2
      ],
      "third": [
        53,
        64,
        74
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            35
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            10
          ],
          [
            35
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            13
          ],
          [
            32
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            13
          ],
          [
            32
          ],
          [
            8,
            8
          ]
        ],
        [
          [
            16
          ],
          [
            29
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            16
          ],
          [
            29
          ],
          [
            5,
            5
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          10
        ],
        [
          35
        ],
        [
          5,
          5
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        64,
        77,
        10,
        35,
        5,
        5
      ],
      "third": [
        53,
        64,
        77
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            35
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            10
          ],
          [
            35
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            13
          ],
          [
            32
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            13
          ],
          [
            32
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            16
          ],
          [
            29
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            16
          ],
          [
            29
          ],
          [
            8,
            8
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          10
        ],
        [
          55
        ],
        [
          1,
          1
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        44,
        73,
        10,
        55,
        1,
        1
      ],
      "third": [
        53,
        44,
        73
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            55
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            13
          ],
          [
            58
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            16
          ],
          [
            61
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            20
          ],
          [
            29
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            23
          ],
          [
            32
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            26
          ],
          [
            35
          ],
          [
            8,
            8
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          10
        ],
        [
          55
        ],
        [
          2,
          2
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        44,
        74,
        10,
        55,
        2,
        2
      ],
      "third": [
        53,
        44,
        74
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            55
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            13
          ],
          [
            58
          ],
          [
            8,
            8
          ]
        ],
        [
          [
            16
          ],
          [
            61
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            20
          ],
          [
            29
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            23
          ],
          [
            32
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            26
          ],
          [
            35
          ],
          [
            4,
            4
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          10
        ],
        [
          55
        ],
        [
          4,
          4
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        44,
        76,
        10,
        55,
        4,
        4
      ],
      "third": [
        53,
        44,
        76
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            55
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            13
          ],
          [
            58
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            16
          ],
          [
            61
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            20
          ],
          [
            29
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            23
          ],
          [
            32
          ],
          [
            8,
            8
          ]
        ],
        [
          [
            26
          ],
          [
            35
          ],
          [
            2,
            2
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          10
        ],
        [
          55
        ],
        [
          5,
          5
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        44,
        77,
        10,
        55,
        5,
        5
      ],
      "third": [
        53,
        44,
        77
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            55
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            13
          ],
          [
            58
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            16
          ],
          [
            61
          ],
          [
            8,
            8
          ]
        ],
        [
          [
            20
          ],
          [
            29
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            23
          ],
          [
            32
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            26
          ],
          [
            35
          ],
          [
            7,
            7
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          10
        ],
        [
          55
        ],
        [
          7,
          7
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        44,
        79,
        10,
        55,
        7,
        7
      ],
      "third": [
        53,
        44,
        79
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            55
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            13
          ],
          [
            58
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            16
          ],
          [
            61
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            20
          ],
          [
            29
          ],
          [
            8,
            8
          ]
        ],
        [
          [
            23
          ],
          [
            32
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            26
          ],
          [
            35
          ],
          [
            5,
            5
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          10
        ],
        [
          55
        ],
        [
          8,
          8
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        44,
        80,
        10,
        55,
        8,
        8
      ],
      "third": [
        53,
        44,
        80
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            55
          ],
          [
            8,
            8
          ]
        ],
        [
          [
            13
          ],
          [
            58
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            16
          ],
          [
            61
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            20
          ],
          [
            29
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            23
          ],
          [
            32
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            26
          ],
          [
            35
          ],
          [
            1,
            1
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          10
        ],
        [
          58
        ],
        [
          1,
          1
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        41,
        73,
        10,
        58,
        1,
        1
      ],
      "third": [
        53,
        41,
        73
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            58
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            13
          ],
          [
            61
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            16
          ],
          [
            55
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            20
          ],
          [
            35
          ],
          [
            8,
            8
          ]
        ],
        [
          [
            23
          ],
          [
            29
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            26
          ],
          [
            32
          ],
          [
            5,
            5
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          10
        ],
        [
          58
        ],
        [
          2,
          2
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        41,
        74,
        10,
        58,
        2,
        2
      ],
      "third": [
        53,
        41,
        74
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            58
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            13
          ],
          [
            61
          ],
          [
            8,
            8
          ]
        ],
        [
          [
            16
          ],
          [
            55
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            20
          ],
          [
            35
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            23
          ],
          [
            29
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            26
          ],
          [
            32
          ],
          [
            7,
            7
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          10
        ],
        [
          58
        ],
        [
          4,
          4
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        41,
        76,
        10,
        58,
        4,
        4
      ],
      "third": [
        53,
        41,
        76
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            58
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            13
          ],
          [
            61
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            16
          ],
          [
            55
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            20
          ],
          [
            35
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            23
          ],
          [
            29
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            26
          ],
          [
            32
          ],
          [
            8,
            8
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          10
        ],
        [
          58
        ],
        [
          5,
          5
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        41,
        77,
        10,
        58,
        5,
        5
      ],
      "third": [
        53,
        41,
        77
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            58
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            13
          ],
          [
            61
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            16
          ],
          [
            55
          ],
          [
            8,
            8
          ]
        ],
        [
          [
            20
          ],
          [
            35
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            23
          ],
          [
            29
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            26
          ],
          [
            32
          ],
          [
            1,
            1
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          10
        ],
        [
          58
        ],
        [
          7,
          7
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        41,
        79,
        10,
        58,
        7,
        7
      ],
      "third": [
        53,
        41,
        79
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            58
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            13
          ],
          [
            61
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            16
          ],
          [
            55
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            20
          ],
          [
            35
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            23
          ],
          [
            29
          ],
          [
            8,
            8
          ]
        ],
        [
          [
            26
          ],
          [
            32
          ],
          [
            2,
            2
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          10
        ],
        [
          58
        ],
        [
          8,
          8
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        41,
        80,
        10,
        58,
        8,
        8
      ],
      "third": [
        53,
        41,
        80
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            58
          ],
          [
            8,
            8
          ]
        ],
        [
          [
            13
          ],
          [
            61
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            16
          ],
          [
            55
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            20
          ],
          [
            35
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            23
          ],
          [
            29
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            26
          ],
          [
            32
          ],
          [
            4,
            4
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          10
        ],
        [
          61
        ],
        [
          1,
          1
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        38,
        73,
        10,
        61,
        1,
        1
      ],
      "third": [
        53,
        38,
        73
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            61
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            13
          ],
          [
            55
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            16
          ],
          [
            58
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            20
          ],
          [
            32
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            23
          ],
          [
            35
          ],
          [
            8,
            8
          ]
        ],
        [
          [
            26
          ],
          [
            29
          ],
          [
            2,
            2
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          10
        ],
        [
          61
        ],
        [
          2,
          2
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        38,
        74,
        10,
        61,
        2,
        2
      ],
      "third": [
        53,
        38,
        74
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            61
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            13
          ],
          [
            55
          ],
          [
            8,
            8
          ]
        ],
        [
          [
            16
          ],
          [
            58
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            20
          ],
          [
            32
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            23
          ],
          [
            35
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            26
          ],
          [
            29
          ],
          [
            1,
            1
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          10
        ],
        [
          61
        ],
        [
          4,
          4
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        38,
        76,
        10,
        61,
        4,
        4
      ],
      "third": [
        53,
        38,
        76
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            61
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            13
          ],
          [
            55
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            16
          ],
          [
            58
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            20
          ],
          [
            32
          ],
          [
            8,
            8
          ]
        ],
        [
          [
            23
          ],
          [
            35
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            26
          ],
          [
            29
          ],
          [
            5,
            5
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          10
        ],
        [
          61
        ],
        [
          5,
          5
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        38,
        77,
        10,
        61,
        5,
        5
      ],
      "third": [
        53,
        38,
        77
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            61
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            13
          ],
          [
            55
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            16
          ],
          [
            58
          ],
          [
            8,
            8
          ]
        ],
        [
          [
            20
          ],
          [
            32
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            23
          ],
          [
            35
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            26
          ],
          [
            29
          ],
          [
            4,
            4
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          10
        ],
        [
          61
        ],
        [
          7,
          7
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        38,
        79,
        10,
        61,
        7,
        7
      ],
      "third": [
        53,
        38,
        79
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            61
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            13
          ],
          [
            55
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            16
          ],
          [
            58
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            20
          ],
          [
            32
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            23
          ],
          [
            35
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            26
          ],
          [
            29
          ],
          [
            8,
            8
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          10
        ],
        [
          61
        ],
        [
          8,
          8
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        53,
        38,
        80,
        10,
        61,
        8,
        8
      ],
      "third": [
        53,
        38,
        80
      ],
      "orbit": [
        [
          [
            10
          ],
          [
            61
          ],
          [
            8,
            8
          ]
        ],
        [
          [
            13
          ],
          [
            55
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            16
          ],
          [
            58
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            20
          ],
          [
            32
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            23
          ],
          [
            35
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            26
          ],
          [
            29
          ],
          [
            7,
            7
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          20
        ],
        [
          55
        ],
        [
          1,
          1
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        43,
        44,
        73,
        20,
        55,
        1,
        1
      ],
      "third": [
        43,
        44,
        73
      ],
      "orbit": [
        [
          [
            20
          ],
          [
            55
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            20
          ],
          [
            55
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            23
          ],
          [
            61
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            23
          ],
          [
            61
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            26
          ],
          [
            58
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            26
          ],
          [
            58
          ],
          [
            8,
            8
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          20
        ],
        [
          55
        ],
        [
          4,
          4
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        43,
        44,
        76,
        20,
        55,
        4,
        4
      ],
      "third": [
        43,
        44,
        76
      ],
      "orbit": [
        [
          [
            20
          ],
          [
            55
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            20
          ],
          [
            55
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            23
          ],
          [
            61
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            23
          ],
          [
            61
          ],
          [
            8,
            8
          ]
        ],
        [
          [
            26
          ],
          [
            58
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            26
          ],
          [
            58
          ],
          [
            7,
            7
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          20
        ],
        [
          55
        ],
        [
          7,
          7
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        43,
        44,
        79,
        20,
        55,
        7,
        7
      ],
      "third": [
        43,
        44,
        79
      ],
      "orbit": [
        [
          [
            20
          ],
          [
            55
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            20
          ],
          [
            55
          ],
          [
            8,
            8
          ]
        ],
        [
          [
            23
          ],
          [
            61
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            23
          ],
          [
            61
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            26
          ],
          [
            58
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            26
          ],
          [
            58
          ],
          [
            5,
            5
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          20
        ],
        [
          58
        ],
        [
          1,
          1
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        43,
        41,
        73,
        20,
        58,
        1,
        1
      ],
      "third": [
        43,
        41,
        73
      ],
      "orbit": [
        [
          [
            20
          ],
          [
            58
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            20
          ],
          [
            58
          ],
          [
            8,
            8
          ]
        ],
        [
          [
            23
          ],
          [
            55
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            23
          ],
          [
            55
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            26
          ],
          [
            61
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            26
          ],
          [
            61
          ],
          [
            5,
            5
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          20
        ],
        [
          58
        ],
        [
          2,
          2
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        43,
        41,
        74,
        20,
        58,
        2,
        2
      ],
      "third": [
        43,
        41,
        74
      ],
      "orbit": [
        [
          [
            20
          ],
          [
            58
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            20
          ],
          [
            58
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            23
          ],
          [
            55
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            23
          ],
          [
            55
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            26
          ],
          [
            61
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            26
          ],
          [
            61
          ],
          [
            8,
            8
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          20
        ],
        [
          58
        ],
        [
          5,
          5
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        43,
        41,
        77,
        20,
        58,
        5,
        5
      ],
      "third": [
        43,
        41,
        77
      ],
      "orbit": [
        [
          [
            20
          ],
          [
            58
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            20
          ],
          [
            58
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            23
          ],
          [
            55
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            23
          ],
          [
            55
          ],
          [
            8,
            8
          ]
        ],
        [
          [
            26
          ],
          [
            61
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            26
          ],
          [
            61
          ],
          [
            2,
            2
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          20
        ],
        [
          61
        ],
        [
          1,
          1
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        43,
        38,
        73,
        20,
        61,
        1,
        1
      ],
      "third": [
        43,
        38,
        73
      ],
      "orbit": [
        [
          [
            20
          ],
          [
            61
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            20
          ],
          [
            61
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            23
          ],
          [
            58
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            23
          ],
          [
            58
          ],
          [
            8,
            8
          ]
        ],
        [
          [
            26
          ],
          [
            55
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            26
          ],
          [
            55
          ],
          [
            4,
            4
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          20
        ],
        [
          61
        ],
        [
          2,
          2
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        43,
        38,
        74,
        20,
        61,
        2,
        2
      ],
      "third": [
        43,
        38,
        74
      ],
      "orbit": [
        [
          [
            20
          ],
          [
            61
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            20
          ],
          [
            61
          ],
          [
            7,
            7
          ]
        ],
        [
          [
            23
          ],
          [
            58
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            23
          ],
          [
            58
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            26
          ],
          [
            55
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            26
          ],
          [
            55
          ],
          [
            8,
            8
          ]
        ]
      ],
      "orbit_size": 6
    },
    {
      "pattern": "112",
      "pools": [
        [
          20
        ],
        [
          61
        ],
        [
          4,
          4
        ]
      ],
      "points": [
        27,
        9,
        75,
        6,
        43,
        38,
        76,
        20,
        61,
        4,
        4
      ],
      "third": [
        43,
        38,
        76
      ],
      "orbit": [
        [
          [
            20
          ],
          [
            61
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            20
          ],
          [
            61
          ],
          [
            8,
            8
          ]
        ],
        [
          [
            23
          ],
          [
            58
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            23
          ],
          [
            58
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            26
          ],
          [
            55
          ],
          [
            5,
            5
          ]
        ],
        [
          [
            26
          ],
          [
            55
          ],
          [
            7,
            7
          ]
        ]
      ],
      "orbit_size": 6
    }
  ]
}


==> anc/potential/circuit/circuit16_seeds.txt <==
000 7 27 9 75 6 33 15 72
001 8 27 9 75 6 33 15 74 1
002 9 27 9 75 6 33 15 73 1 1
011 9 27 9 75 6 33 70 74 29 1
011 9 27 9 75 6 33 70 73 29 2
011 9 27 9 75 6 33 70 80 29 4
011 9 27 9 75 6 33 70 79 29 5
011 9 27 9 75 6 33 70 77 29 7
011 9 27 9 75 6 33 70 76 29 8
011 9 27 9 75 6 33 44 73 55 2
011 9 27 9 75 6 33 44 79 55 5
011 9 27 9 75 6 33 44 76 55 8
012 10 27 9 75 6 33 70 73 29 1 1
012 10 27 9 75 6 33 70 74 29 2 2
012 10 27 9 75 6 33 70 76 29 4 4
012 10 27 9 75 6 33 70 77 29 5 5
012 10 27 9 75 6 33 70 79 29 7 7
012 10 27 9 75 6 33 70 80 29 8 8
012 10 27 9 75 6 33 44 73 55 1 1
012 10 27 9 75 6 33 44 74 55 2 2
012 10 27 9 75 6 33 44 76 55 4 4
012 10 27 9 75 6 33 44 77 55 5 5
012 10 27 9 75 6 33 44 79 55 7 7
012 10 27 9 75 6 33 44 80 55 8 8
022 11 27 9 75 6 33 44 73 29 29 1 1
022 11 27 9 75 6 33 44 74 29 29 2 2
022 11 27 9 75 6 33 44 76 29 29 4 4
022 11 27 9 75 6 33 44 77 29 29 5 5
022 11 27 9 75 6 33 44 79 29 29 7 7
022 11 27 9 75 6 33 44 80 29 29 8 8
022 11 27 9 75 6 33 70 74 55 55 2 2
022 11 27 9 75 6 33 70 77 55 55 5 5
022 11 27 9 75 6 33 70 80 55 55 8 8
111 10 27 9 75 6 53 70 74 10 29 1
111 10 27 9 75 6 53 70 80 10 29 4
111 10 27 9 75 6 53 70 77 10 29 7
111 10 27 9 75 6 53 67 74 10 32 1
111 10 27 9 75 6 53 67 73 10 32 2
111 10 27 9 75 6 53 67 80 10 32 4
111 10 27 9 75 6 53 64 74 10 35 1
111 10 27 9 75 6 53 64 73 10 35 2
111 10 27 9 75 6 53 64 79 10 35 5
111 10 27 9 75 6 53 44 74 10 55 1
111 10 27 9 75 6 53 44 80 10 55 4
111 10 27 9 75 6 53 41 77 10 58 7
112 11 27 9 75 6 53 70 73 10 29 1 1
112 11 27 9 75 6 53 70 76 10 29 4 4
112 11 27 9 75 6 53 70 79 10 29 7 7
112 11 27 9 75 6 53 67 73 10 32 1 1
112 11 27 9 75 6 53 67 74 10 32 2 2
112 11 27 9 75 6 53 67 76 10 32 4 4
112 11 27 9 75 6 53 64 73 10 35 1 1
112 11 27 9 75 6 53 64 74 10 35 2 2
112 11 27 9 75 6 53 64 77 10 35 5 5
112 11 27 9 75 6 53 44 73 10 55 1 1
112 11 27 9 75 6 53 44 74 10 55 2 2
112 11 27 9 75 6 53 44 76 10 55 4 4
112 11 27 9 75 6 53 44 77 10 55 5 5
112 11 27 9 75 6 53 44 79 10 55 7 7
112 11 27 9 75 6 53 44 80 10 55 8 8
112 11 27 9 75 6 53 41 73 10 58 1 1
112 11 27 9 75 6 53 41 74 10 58 2 2
112 11 27 9 75 6 53 41 76 10 58 4 4
112 11 27 9 75 6 53 41 77 10 58 5 5
112 11 27 9 75 6 53 41 79 10 58 7 7
112 11 27 9 75 6 53 41 80 10 58 8 8
112 11 27 9 75 6 53 38 73 10 61 1 1
112 11 27 9 75 6 53 38 74 10 61 2 2
112 11 27 9 75 6 53 38 76 10 61 4 4
112 11 27 9 75 6 53 38 77 10 61 5 5
112 11 27 9 75 6 53 38 79 10 61 7 7
112 11 27 9 75 6 53 38 80 10 61 8 8
112 11 27 9 75 6 43 44 73 20 55 1 1
112 11 27 9 75 6 43 44 76 20 55 4 4
112 11 27 9 75 6 43 44 79 20 55 7 7
112 11 27 9 75 6 43 41 73 20 58 1 1
112 11 27 9 75 6 43 41 74 20 58 2 2
112 11 27 9 75 6 43 41 77 20 58 5 5
112 11 27 9 75 6 43 38 73 20 61 1 1
112 11 27 9 75 6 43 38 74 20 61 2 2
112 11 27 9 75 6 43 38 76 20 61 4 4


==> anc/potential/circuit/circuit16_zero_finish_progress.log <==
nodes 100000 terminal systems 383531 cached 92817 good lists 383531
nodes 200000 terminal systems 741130 cached 197668 good lists 741130
nodes 300000 terminal systems 1010164 cached 296471 good lists 1010164
nodes 400000 terminal systems 1352738 cached 400869 good lists 1352738
nodes 500000 terminal systems 1580870 cached 503374 good lists 1580870
nodes 600000 terminal systems 1861896 cached 609903 good lists 1861896
nodes 700000 terminal systems 2094356 cached 720729 good lists 2094356
nodes 800000 terminal systems 2231642 cached 820848 good lists 2231642
SEED 0 pattern 011 nodes 850514 terminal lists 2330073 cores 981
nodes 900000 terminal systems 2444464 cached 917804 good lists 2444464
SEED 1 pattern 012 nodes 938578 terminal lists 2593335 cores 1288
nodes 1000000 terminal systems 2752383 cached 1016548 good lists 2752383
SEED 2 pattern 012 nodes 1068360 terminal lists 2981626 cores 1619
nodes 1100000 terminal systems 3070368 cached 1113128 good lists 3070368
SEED 3 pattern 012 nodes 1141276 terminal lists 3236568 cores 1773
nodes 1200000 terminal systems 3403197 cached 1211525 good lists 3403197
nodes 1300000 terminal systems 3673711 cached 1313307 good lists 3673711
SEED 4 pattern 012 nodes 1371018 terminal lists 3822251 cores 1947
nodes 1400000 terminal systems 3903064 cached 1416833 good lists 3903064
SEED 5 pattern 012 nodes 1472102 terminal lists 4113931 cores 1998
nodes 1500000 terminal systems 4200309 cached 1516747 good lists 4200309
nodes 1600000 terminal systems 4497264 cached 1615744 good lists 4497264
SEED 6 pattern 012 nodes 1679412 terminal lists 4641513 cores 2291
nodes 1700000 terminal systems 4696039 cached 1712434 good lists 4696039
SEED 7 pattern 012 nodes 1761538 terminal lists 4899594 cores 2570
nodes 1800000 terminal systems 5016806 cached 1812097 good lists 5016806
nodes 1900000 terminal systems 5377080 cached 1916788 good lists 5377080
SEED 8 pattern 012 nodes 1914558 terminal lists 5406549 cores 2696
SEED 9 pattern 012 nodes 1994848 terminal lists 5713122 cores 2730
nodes 2000000 terminal systems 5727915 cached 2021124 good lists 5727915
nodes 2100000 terminal systems 6037504 cached 2123553 good lists 6037504
SEED 10 pattern 012 nodes 2184932 terminal lists 6272123 cores 3545
nodes 2200000 terminal systems 6305366 cached 2231571 good lists 6305366
SEED 11 pattern 012 nodes 2265278 terminal lists 6543602 cores 3577
nodes 2300000 terminal systems 6621040 cached 2333316 good lists 6621040
SEED 12 pattern 012 nodes 2398468 terminal lists 7004118 cores 3647
nodes 2400000 terminal systems 7010452 cached 2439758 good lists 7010452
SEED 13 pattern 022 nodes 2410994 terminal lists 7039129 cores 3701
SEED 14 pattern 022 nodes 2425806 terminal lists 7086205 cores 3711
SEED 15 pattern 022 nodes 2438476 terminal lists 7122398 cores 3735
SEED 16 pattern 022 nodes 2472972 terminal lists 7195080 cores 3738
SEED 17 pattern 022 nodes 2489430 terminal lists 7235291 cores 3738
nodes 2500000 terminal systems 7263717 cached 2536472 good lists 7263717
SEED 18 pattern 022 nodes 2504394 terminal lists 7286514 cores 3739
SEED 19 pattern 022 nodes 2521752 terminal lists 7352734 cores 3754
SEED 20 pattern 022 nodes 2571338 terminal lists 7500626 cores 4193
nodes 2600000 terminal systems 7587580 cached 2642230 good lists 7587580
SEED 21 pattern 022 nodes 2611824 terminal lists 7615176 cores 4218


==> anc/potential/circuit/circuit16_zero_finish_result.json <==
{"status":"completed_no_counterexample","N":16,"seed_runs":176,"nodes":2611824,"full_systems":7615176,"cached_systems":2654237,"dependent_prunes":694,"empty_prunes":0,"line_prunes":406572,"empty_cores":6501934,"nonempty_cores":1113242,"core_certificates":4218,"core_equations":87150}


==> anc/potential/circuit/circuit16_zero_finish_seed_runs.jsonl <==
{"seed":0,"pattern":"011","nodes":850514,"new_terminal_lists":2330073,"completed":true}
{"seed":1,"pattern":"012","nodes":88064,"new_terminal_lists":263262,"completed":true}
{"seed":2,"pattern":"012","nodes":129782,"new_terminal_lists":388291,"completed":true}
{"seed":3,"pattern":"012","nodes":72916,"new_terminal_lists":254942,"completed":true}
{"seed":4,"pattern":"012","nodes":229742,"new_terminal_lists":585683,"completed":true}
{"seed":5,"pattern":"012","nodes":101084,"new_terminal_lists":291680,"completed":true}
{"seed":6,"pattern":"012","nodes":207310,"new_terminal_lists":527582,"completed":true}
{"seed":7,"pattern":"012","nodes":82126,"new_terminal_lists":258081,"completed":true}
{"seed":8,"pattern":"012","nodes":153020,"new_terminal_lists":506955,"completed":true}
{"seed":9,"pattern":"012","nodes":80290,"new_terminal_lists":306573,"completed":true}
{"seed":10,"pattern":"012","nodes":190084,"new_terminal_lists":559001,"completed":true}
{"seed":11,"pattern":"012","nodes":80346,"new_terminal_lists":271479,"completed":true}
{"seed":12,"pattern":"012","nodes":133190,"new_terminal_lists":460516,"completed":true}
{"seed":13,"pattern":"022","nodes":12526,"new_terminal_lists":35011,"completed":true}
{"seed":14,"pattern":"022","nodes":14812,"new_terminal_lists":47076,"completed":true}
{"seed":15,"pattern":"022","nodes":12670,"new_terminal_lists":36193,"completed":true}
{"seed":16,"pattern":"022","nodes":34496,"new_terminal_lists":72682,"completed":true}
{"seed":17,"pattern":"022","nodes":16458,"new_terminal_lists":40211,"completed":true}
{"seed":18,"pattern":"022","nodes":14964,"new_terminal_lists":51223,"completed":true}
{"seed":19,"pattern":"022","nodes":17358,"new_terminal_lists":66220,"completed":true}
{"seed":20,"pattern":"022","nodes":49586,"new_terminal_lists":147892,"completed":true}
{"seed":21,"pattern":"022","nodes":40486,"new_terminal_lists":114550,"completed":true}


==> anc/potential/circuit/circuit_all16_independent_weights_verification.json <==
{
  "status": "verified",
  "covered_stars": 81,
  "complete_coefficient_starts": 648,
  "core_certificates": 21541,
  "distinct_cores_across_batches": 17111,
  "core_equations": 454565,
  "reconstructed_equations": 660527,
  "negative_control_rejected": true,
  "linear_solver_used": false,
  "reconstructed_weights_sha256": "89d71d159dd16d9ab821fa252b0057a76c2d1063cbf1eb6bdd09c61206697251",
  "batches": [
    {
      "batch": "circuit_all16",
      "accepted_stars": 11,
      "seed_offset": 0,
      "core_certificates": 12852,
      "core_equations": 278849,
      "reconstructed_equations": 400500,
      "terminal_systems": 40771121,
      "search_nodes": 40000001
    },
    {
      "batch": "circuit16_zero_finish",
      "accepted_stars": 22,
      "seed_offset": 11,
      "core_certificates": 4218,
      "core_equations": 87150,
      "reconstructed_equations": 126638,
      "terminal_systems": 7615176,
      "search_nodes": 2611824
    },
    {
      "batch": "circuit16_positive",
      "accepted_stars": 48,
      "seed_offset": 33,
      "core_certificates": 4471,
      "core_equations": 88566,
      "reconstructed_equations": 133389,
      "terminal_systems": 11129358,
      "search_nodes": 3997848
    }
  ]
}


==> anc/potential/circuit/circuit_all16_progress.log <==
nodes 100000 terminal systems 368513 cached 84735 good lists 368513
nodes 200000 terminal systems 635755 cached 172658 good lists 635755
nodes 300000 terminal systems 912315 cached 260330 good lists 912315
nodes 400000 terminal systems 1155193 cached 349965 good lists 1155193
nodes 500000 terminal systems 1338620 cached 440710 good lists 1338620
nodes 600000 terminal systems 1489123 cached 537191 good lists 1489123
nodes 700000 terminal systems 1611991 cached 631927 good lists 1611991
nodes 800000 terminal systems 1745945 cached 727448 good lists 1745945
nodes 900000 terminal systems 1858246 cached 821669 good lists 1858246
nodes 1000000 terminal systems 1988713 cached 917337 good lists 1988713
nodes 1100000 terminal systems 2105685 cached 1011924 good lists 2105685
nodes 1200000 terminal systems 2231644 cached 1106532 good lists 2231644
nodes 1300000 terminal systems 2409692 cached 1199216 good lists 2409692
nodes 1400000 terminal systems 2565917 cached 1292876 good lists 2565917
nodes 1500000 terminal systems 2615280 cached 1386623 good lists 2615280
nodes 1600000 terminal systems 2764871 cached 1480632 good lists 2764871
nodes 1700000 terminal systems 2975514 cached 1575352 good lists 2975514
nodes 1800000 terminal systems 3136353 cached 1669072 good lists 3136353
nodes 1900000 terminal systems 3169250 cached 1762632 good lists 3169250
nodes 2000000 terminal systems 3306713 cached 1857465 good lists 3306713
nodes 2100000 terminal systems 3523319 cached 1951849 good lists 3523319
nodes 2200000 terminal systems 3650710 cached 2046895 good lists 3650710
nodes 2300000 terminal systems 3708500 cached 2140172 good lists 3708500
nodes 2400000 terminal systems 3836294 cached 2235807 good lists 3836294
nodes 2500000 terminal systems 3879284 cached 2329405 good lists 3879284
nodes 2600000 terminal systems 3972655 cached 2427151 good lists 3972655
nodes 2700000 terminal systems 4028138 cached 2521160 good lists 4028138
nodes 2800000 terminal systems 4087055 cached 2614377 good lists 4087055
nodes 2900000 terminal systems 4139244 cached 2708531 good lists 4139244
nodes 3000000 terminal systems 4274524 cached 2806328 good lists 4274524
nodes 3100000 terminal systems 4422602 cached 2904651 good lists 4422602
nodes 3200000 terminal systems 4533404 cached 3000611 good lists 4533404
nodes 3300000 terminal systems 4550892 cached 3094404 good lists 4550892
nodes 3400000 terminal systems 4597483 cached 3187761 good lists 4597483
nodes 3500000 terminal systems 4707215 cached 3285674 good lists 4707215
nodes 3600000 terminal systems 4809261 cached 3382650 good lists 4809261
nodes 3700000 terminal systems 4906173 cached 3477908 good lists 4906173
nodes 3800000 terminal systems 4950836 cached 3571154 good lists 4950836
nodes 3900000 terminal systems 4994979 cached 3665555 good lists 4994979
nodes 4000000 terminal systems 5073270 cached 3763096 good lists 5073270
nodes 4100000 terminal systems 5163358 cached 3858862 good lists 5163358
nodes 4200000 terminal systems 5243476 cached 3954899 good lists 5243476
nodes 4300000 terminal systems 5373941 cached 4051902 good lists 5373941
nodes 4400000 terminal systems 5410445 cached 4145295 good lists 5410445
nodes 4500000 terminal systems 5449319 cached 4239971 good lists 5449319
nodes 4600000 terminal systems 5563028 cached 4337297 good lists 5563028
nodes 4700000 terminal systems 5649176 cached 4433891 good lists 5649176
nodes 4800000 terminal systems 5753740 cached 4530414 good lists 5753740
nodes 4900000 terminal systems 5828290 cached 4624168 good lists 5828290
nodes 5000000 terminal systems 5909643 cached 4720232 good lists 5909643
nodes 5100000 terminal systems 5970470 cached 4816566 good lists 5970470
nodes 5200000 terminal systems 6022962 cached 4911834 good lists 6022962
nodes 5300000 terminal systems 6065356 cached 5006526 good lists 6065356
nodes 5400000 terminal systems 6200686 cached 5104213 good lists 6200686
nodes 5500000 terminal systems 6251371 cached 5198074 good lists 6251371
nodes 5600000 terminal systems 6292929 cached 5292636 good lists 6292929
nodes 5700000 terminal systems 6366961 cached 5389048 good lists 6366961
nodes 5800000 terminal systems 6449314 cached 5485701 good lists 6449314
nodes 5900000 terminal systems 6569526 cached 5579437 good lists 6569526
nodes 6000000 terminal systems 6701763 cached 5673490 good lists 6701763
nodes 6100000 terminal systems 6983213 cached 5766392 good lists 6983213
nodes 6200000 terminal systems 7159931 cached 5860972 good lists 7159931
nodes 6300000 terminal systems 7375497 cached 5954780 good lists 7375497
nodes 6400000 terminal systems 7564960 cached 6049141 good lists 7564960
nodes 6500000 terminal systems 7730585 cached 6142669 good lists 7730585
nodes 6600000 terminal systems 7947355 cached 6238426 good lists 7947355
nodes 6700000 terminal systems 8002639 cached 6332271 good lists 8002639
nodes 6800000 terminal systems 8111139 cached 6427146 good lists 8111139
nodes 6900000 terminal systems 8316073 cached 6522955 good lists 8316073
nodes 7000000 terminal systems 8372635 cached 6617058 good lists 8372635
nodes 7100000 terminal systems 8440558 cached 6711123 good lists 8440558
nodes 7200000 terminal systems 8653351 cached 6807706 good lists 8653351
nodes 7300000 terminal systems 8706905 cached 6901615 good lists 8706905
nodes 7400000 terminal systems 8734140 cached 6995253 good lists 8734140
nodes 7500000 terminal systems 8861481 cached 7092129 good lists 8861481
nodes 7600000 terminal systems 8904200 cached 7186238 good lists 8904200
nodes 7700000 terminal systems 8981342 cached 7282378 good lists 8981342
nodes 7800000 terminal systems 9043928 cached 7377078 good lists 9043928
nodes 7900000 terminal systems 9054485 cached 7470332 good lists 9054485
nodes 8000000 terminal systems 9139677 cached 7564549 good lists 9139677
nodes 8100000 terminal systems 9204106 cached 7660428 good lists 9204106
nodes 8200000 terminal systems 9336618 cached 7759017 good lists 9336618
nodes 8300000 terminal systems 9381452 cached 7853266 good lists 9381452
nodes 8400000 terminal systems 9475048 cached 7950519 good lists 9475048
nodes 8500000 terminal systems 9509523 cached 8045186 good lists 9509523
nodes 8600000 terminal systems 9596954 cached 8140767 good lists 9596954
nodes 8700000 terminal systems 9651679 cached 8234634 good lists 9651679
nodes 8800000 terminal systems 9690561 cached 8328483 good lists 9690561
nodes 8900000 terminal systems 9792618 cached 8425990 good lists 9792618
nodes 9000000 terminal systems 9888226 cached 8523160 good lists 9888226
nodes 9100000 terminal systems 9948875 cached 8618379 good lists 9948875
nodes 9200000 terminal systems 10025470 cached 8714816 good lists 10025470
nodes 9300000 terminal systems 10074459 cached 8809820 good lists 10074459
nodes 9400000 terminal systems 10112343 cached 8903544 good lists 10112343
nodes 9500000 terminal systems 10174860 cached 8997519 good lists 10174860
nodes 9600000 terminal systems 10225867 cached 9091523 good lists 10225867
nodes 9700000 terminal systems 10325886 cached 9188886 good lists 10325886
nodes 9800000 terminal systems 10512452 cached 9290283 good lists 10512452
nodes 9900000 terminal systems 10586670 cached 9385694 good lists 10586670
nodes 10000000 terminal systems 10613767 cached 9479866 good lists 10613767
nodes 10100000 terminal systems 10650727 cached 9572964 good lists 10650727
nodes 10200000 terminal systems 10704877 cached 9668005 good lists 10704877
nodes 10300000 terminal systems 10851842 cached 9768642 good lists 10851842
nodes 10400000 terminal systems 10993576 cached 9866042 good lists 10993576
nodes 10500000 terminal systems 11040053 cached 9961030 good lists 11040053
nodes 10600000 terminal systems 11070991 cached 10054673 good lists 11070991
nodes 10700000 terminal systems 11100618 cached 10148165 good lists 11100618
nodes 10800000 terminal systems 11172343 cached 10244538 good lists 11172343
nodes 10900000 terminal systems 11336786 cached 10345591 good lists 11336786
nodes 11000000 terminal systems 11422388 cached 10440886 good lists 11422388
nodes 11100000 terminal systems 11470803 cached 10535822 good lists 11470803
nodes 11200000 terminal systems 11500370 cached 10629137 good lists 11500370
nodes 11300000 terminal systems 11554935 cached 10723851 good lists 11554935
nodes 11400000 terminal systems 11610731 cached 10819191 good lists 11610731
nodes 11500000 terminal systems 11720638 cached 10915078 good lists 11720638
nodes 11600000 terminal systems 11783657 cached 11010380 good lists 11783657
nodes 11700000 terminal systems 11837381 cached 11105312 good lists 11837381
nodes 11800000 terminal systems 11934350 cached 11199899 good lists 11934350
nodes 11900000 terminal systems 11965324 cached 11293612 good lists 11965324
nodes 12000000 terminal systems 12033401 cached 11386716 good lists 12033401
nodes 12100000 terminal systems 12039681 cached 11479899 good lists 12039681
nodes 12200000 terminal systems 12084122 cached 11573976 good lists 12084122
nodes 12300000 terminal systems 12288566 cached 11676081 good lists 12288566
nodes 12400000 terminal systems 12425753 cached 11771928 good lists 12425753
nodes 12500000 terminal systems 12478207 cached 11867069 good lists 12478207
nodes 12600000 terminal systems 12516719 cached 11962083 good lists 12516719
nodes 12700000 terminal systems 12643647 cached 12059116 good lists 12643647
nodes 12800000 terminal systems 12693458 cached 12153025 good lists 12693458
nodes 12900000 terminal systems 12760603 cached 12246173 good lists 12760603
nodes 13000000 terminal systems 12795183 cached 12339978 good lists 12795183
nodes 13100000 terminal systems 12795546 cached 12432846 good lists 12795546
nodes 13200000 terminal systems 12868853 cached 12528529 good lists 12868853
nodes 13300000 terminal systems 13085777 cached 12629713 good lists 13085777
nodes 13400000 terminal systems 13174307 cached 12725283 good lists 13174307
nodes 13500000 terminal systems 13229787 cached 12820606 good lists 13229787
nodes 13600000 terminal systems 13270412 cached 12915675 good lists 13270412
nodes 13700000 terminal systems 13398680 cached 13012267 good lists 13398680
nodes 13800000 terminal systems 13429796 cached 13106043 good lists 13429796
nodes 13900000 terminal systems 13491851 cached 13199068 good lists 13491851
nodes 14000000 terminal systems 13497009 cached 13292314 good lists 13497009
nodes 14100000 terminal systems 13522102 cached 13385616 good lists 13522102
nodes 14200000 terminal systems 13673873 cached 13485488 good lists 13673873
nodes 14300000 terminal systems 13863190 cached 13586602 good lists 13863190
nodes 14400000 terminal systems 13989567 cached 13682932 good lists 13989567
nodes 14500000 terminal systems 14039684 cached 13777044 good lists 14039684
nodes 14600000 terminal systems 14067020 cached 13870753 good lists 14067020
nodes 14700000 terminal systems 14099497 cached 13963795 good lists 14099497
nodes 14800000 terminal systems 14128170 cached 14057144 good lists 14128170
nodes 14900000 terminal systems 14169128 cached 14151309 good lists 14169128
nodes 15000000 terminal systems 14333798 cached 14251892 good lists 14333798
nodes 15100000 terminal systems 14501449 cached 14352569 good lists 14501449
nodes 15200000 terminal systems 14609838 cached 14448693 good lists 14609838
nodes 15300000 terminal systems 14640407 cached 14542781 good lists 14640407
nodes 15400000 terminal systems 14662320 cached 14636420 good lists 14662320
nodes 15500000 terminal systems 14685901 cached 14729057 good lists 14685901
nodes 15600000 terminal systems 14728936 cached 14822883 good lists 14728936
nodes 15700000 terminal systems 14773583 cached 14917908 good lists 14773583
nodes 15800000 terminal systems 14948444 cached 15019387 good lists 14948444
nodes 15900000 terminal systems 15091019 cached 15117801 good lists 15091019
nodes 16000000 terminal systems 15152600 cached 15212837 good lists 15152600
nodes 16100000 terminal systems 15189259 cached 15306850 good lists 15189259
nodes 16200000 terminal systems 15221295 cached 15400346 good lists 15221295
nodes 16300000 terminal systems 15251401 cached 15493561 good lists 15251401
nodes 16400000 terminal systems 15291295 cached 15587753 good lists 15291295
nodes 16500000 terminal systems 15337712 cached 15682193 good lists 15337712
nodes 16600000 terminal systems 15496063 cached 15786242 good lists 15496063
nodes 16700000 terminal systems 15621244 cached 15885013 good lists 15621244
nodes 16800000 terminal systems 15695261 cached 15982861 good lists 15695261
nodes 16900000 terminal systems 15832256 cached 16087617 good lists 15832256
nodes 17000000 terminal systems 15849562 cached 16181003 good lists 15849562
nodes 17100000 terminal systems 15851605 cached 16273934 good lists 15851605
nodes 17200000 terminal systems 15853939 cached 16367020 good lists 15853939
nodes 17300000 terminal systems 15859248 cached 16460105 good lists 15859248
nodes 17400000 terminal systems 15872336 cached 16553848 good lists 15872336
nodes 17500000 terminal systems 15984850 cached 16655008 good lists 15984850
nodes 17600000 terminal systems 15998435 cached 16748531 good lists 15998435
nodes 17700000 terminal systems 16001091 cached 16841186 good lists 16001091
nodes 17800000 terminal systems 16001182 cached 16933966 good lists 16001182
nodes 17900000 terminal systems 16108252 cached 17032940 good lists 16108252
nodes 18000000 terminal systems 16282172 cached 17137048 good lists 16282172
nodes 18100000 terminal systems 16380878 cached 17235280 good lists 16380878
nodes 18200000 terminal systems 16503878 cached 17339093 good lists 16503878
nodes 18300000 terminal systems 16549567 cached 17434569 good lists 16549567
nodes 18400000 terminal systems 16549847 cached 17527647 good lists 16549847
nodes 18500000 terminal systems 16554633 cached 17620769 good lists 16554633
nodes 18600000 terminal systems 16554633 cached 17713581 good lists 16554633
nodes 18700000 terminal systems 16559313 cached 17806628 good lists 16559313
nodes 18800000 terminal systems 16604524 cached 17902894 good lists 16604524
nodes 18900000 terminal systems 16671574 cached 18000659 good lists 16671574
nodes 19000000 terminal systems 16687382 cached 18094194 good lists 16687382
nodes 19100000 terminal systems 16687816 cached 18186851 good lists 16687816
nodes 19200000 terminal systems 16687884 cached 18279741 good lists 16687884
nodes 19300000 terminal systems 16774308 cached 18377555 good lists 16774308
nodes 19400000 terminal systems 16908013 cached 18480620 good lists 16908013
nodes 19500000 terminal systems 17019022 cached 18578583 good lists 17019022
nodes 19600000 terminal systems 17086819 cached 18676767 good lists 17086819
nodes 19700000 terminal systems 17192325 cached 18777834 good lists 17192325
nodes 19800000 terminal systems 17200644 cached 18871108 good lists 17200644
nodes 19900000 terminal systems 17204935 cached 18964174 good lists 17204935
nodes 20000000 terminal systems 17204935 cached 19056956 good lists 17204935
nodes 20100000 terminal systems 17204935 cached 19149753 good lists 17204935
nodes 20200000 terminal systems 17283054 cached 19248388 good lists 17283054
nodes 20300000 terminal systems 17308995 cached 19343168 good lists 17308995
nodes 20400000 terminal systems 17324560 cached 19436710 good lists 17324560
nodes 20500000 terminal systems 17325058 cached 19529358 good lists 17325058
nodes 20600000 terminal systems 17325061 cached 19622335 good lists 17325061
nodes 20700000 terminal systems 17504766 cached 19724691 good lists 17504766
nodes 20800000 terminal systems 17575523 cached 19820556 good lists 17575523
nodes 20900000 terminal systems 17623768 cached 19913877 good lists 17623768
nodes 21000000 terminal systems 17678384 cached 20008906 good lists 17678384
nodes 21100000 terminal systems 17733083 cached 20105614 good lists 17733083
nodes 21200000 terminal systems 17811291 cached 20202081 good lists 17811291
nodes 21300000 terminal systems 17912744 cached 20300481 good lists 17912744
nodes 21400000 terminal systems 18014902 cached 20397244 good lists 18014902
nodes 21500000 terminal systems 18049172 cached 20491124 good lists 18049172
nodes 21600000 terminal systems 18097692 cached 20585947 good lists 18097692
nodes 21700000 terminal systems 18132624 cached 20680890 good lists 18132624
nodes 21800000 terminal systems 18279557 cached 20781515 good lists 18279557
nodes 21900000 terminal systems 18364954 cached 20879710 good lists 18364954
nodes 22000000 terminal systems 18425659 cached 20973182 good lists 18425659
nodes 22100000 terminal systems 18476869 cached 21068138 good lists 18476869
nodes 22200000 terminal systems 18486472 cached 21161493 good lists 18486472
nodes 22300000 terminal systems 18557529 cached 21257557 good lists 18557529
nodes 22400000 terminal systems 18607588 cached 21352246 good lists 18607588
nodes 22500000 terminal systems 18663649 cached 21446893 good lists 18663649
nodes 22600000 terminal systems 18677867 cached 21540714 good lists 18677867
nodes 22700000 terminal systems 18770770 cached 21637054 good lists 18770770
nodes 22800000 terminal systems 18822144 cached 21731272 good lists 18822144
nodes 22900000 terminal systems 18893649 cached 21825879 good lists 18893649
nodes 23000000 terminal systems 18972523 cached 21918289 good lists 18972523
nodes 23100000 terminal systems 19009299 cached 22011523 good lists 19009299
nodes 23200000 terminal systems 19027463 cached 22105027 good lists 19027463
nodes 23300000 terminal systems 19071879 cached 22197742 good lists 19071879
nodes 23400000 terminal systems 19116299 cached 22290392 good lists 19116299
nodes 23500000 terminal systems 19158853 cached 22382561 good lists 19158853
nodes 23600000 terminal systems 19178358 cached 22475087 good lists 19178358
nodes 23700000 terminal systems 19227083 cached 22566262 good lists 19227083
nodes 23800000 terminal systems 19274735 cached 22657647 good lists 19274735
nodes 23900000 terminal systems 19331445 cached 22750262 good lists 19331445
nodes 24000000 terminal systems 19341664 cached 22842318 good lists 19341664
nodes 24100000 terminal systems 19346850 cached 22934494 good lists 19346850
nodes 24200000 terminal systems 19357933 cached 23025936 good lists 19357933
nodes 24300000 terminal systems 19364293 cached 23118385 good lists 19364293
nodes 24400000 terminal systems 19371671 cached 23211378 good lists 19371671
nodes 24500000 terminal systems 19387908 cached 23303455 good lists 19387908
nodes 24600000 terminal systems 19410255 cached 23396133 good lists 19410255
nodes 24700000 terminal systems 19426857 cached 23488757 good lists 19426857
nodes 24800000 terminal systems 19432124 cached 23581400 good lists 19432124
nodes 24900000 terminal systems 19432124 cached 23674137 good lists 19432124
nodes 25000000 terminal systems 19438572 cached 23766947 good lists 19438572
nodes 25100000 terminal systems 19453034 cached 23860091 good lists 19453034
nodes 25200000 terminal systems 19471090 cached 23953306 good lists 19471090
nodes 25300000 terminal systems 19477461 cached 24046045 good lists 19477461
nodes 25400000 terminal systems 19495188 cached 24139211 good lists 19495188
nodes 25500000 terminal systems 19507363 cached 24232262 good lists 19507363
nodes 25600000 terminal systems 19515922 cached 24325163 good lists 19515922
nodes 25700000 terminal systems 19518778 cached 24417958 good lists 19518778
nodes 25800000 terminal systems 19553213 cached 24512280 good lists 19553213
nodes 25900000 terminal systems 19587697 cached 24606916 good lists 19587697
nodes 26000000 terminal systems 19634368 cached 24701782 good lists 19634368
nodes 26100000 terminal systems 19674956 cached 24796489 good lists 19674956
nodes 26200000 terminal systems 19674986 cached 24889380 good lists 19674986
nodes 26300000 terminal systems 19739360 cached 24984837 good lists 19739360
nodes 26400000 terminal systems 19778825 cached 25079414 good lists 19778825
nodes 26500000 terminal systems 19816363 cached 25174366 good lists 19816363
nodes 26600000 terminal systems 19855348 cached 25268798 good lists 19855348
nodes 26700000 terminal systems 19873414 cached 25362785 good lists 19873414
nodes 26800000 terminal systems 19908740 cached 25457062 good lists 19908740
nodes 26900000 terminal systems 19947945 cached 25551335 good lists 19947945
nodes 27000000 terminal systems 19963294 cached 25644945 good lists 19963294
nodes 27100000 terminal systems 19973126 cached 25738266 good lists 19973126
nodes 27200000 terminal systems 19973126 cached 25831141 good lists 19973126
nodes 27300000 terminal systems 19973126 cached 25923949 good lists 19973126
nodes 27400000 terminal systems 19973130 cached 26016898 good lists 19973130
nodes 27500000 terminal systems 19976089 cached 26110078 good lists 19976089
nodes 27600000 terminal systems 19976089 cached 26202985 good lists 19976089
nodes 27700000 terminal systems 19976089 cached 26295731 good lists 19976089
nodes 27800000 terminal systems 19977346 cached 26388851 good lists 19977346
nodes 27900000 terminal systems 19979052 cached 26481762 good lists 19979052
nodes 28000000 terminal systems 19979052 cached 26574644 good lists 19979052
nodes 28100000 terminal systems 19979052 cached 26667527 good lists 19979052
nodes 28200000 terminal systems 19980891 cached 26760634 good lists 19980891
nodes 28300000 terminal systems 19981356 cached 26853508 good lists 19981356
nodes 28400000 terminal systems 19981821 cached 26946379 good lists 19981821
SEED 0 pattern 000 nodes 28485802 terminal lists 19982286 cores 7209
nodes 28500000 terminal systems 19982286 cached 27039270 good lists 19982286
nodes 28600000 terminal systems 20121418 cached 27127147 good lists 20121418
nodes 28700000 terminal systems 20155358 cached 27219138 good lists 20155358
nodes 28800000 terminal systems 20295192 cached 27311168 good lists 20295192
nodes 28900000 terminal systems 20298233 cached 27404087 good lists 20298233
nodes 29000000 terminal systems 20298419 cached 27497234 good lists 20298419
nodes 29100000 terminal systems 20404648 cached 27589279 good lists 20404648
nodes 29200000 terminal systems 20524520 cached 27681561 good lists 20524520
nodes 29300000 terminal systems 20524520 cached 27774960 good lists 20524520
nodes 29400000 terminal systems 20524520 cached 27868446 good lists 20524520
nodes 29500000 terminal systems 20524520 cached 27961621 good lists 20524520
nodes 29600000 terminal systems 20524612 cached 28054813 good lists 20524612
nodes 29700000 terminal systems 20624164 cached 28150010 good lists 20624164
nodes 29800000 terminal systems 20828946 cached 28246211 good lists 20828946
nodes 29900000 terminal systems 20978790 cached 28341881 good lists 20978790
nodes 30000000 terminal systems 21288220 cached 28438873 good lists 21288220
nodes 30100000 terminal systems 21531238 cached 28536093 good lists 21531238
nodes 30200000 terminal systems 21733018 cached 28636606 good lists 21733018
nodes 30300000 terminal systems 21920519 cached 28737009 good lists 21920519
nodes 30400000 terminal systems 22152112 cached 28840067 good lists 22152112
nodes 30500000 terminal systems 22337882 cached 28940574 good lists 22337882
nodes 30600000 terminal systems 22390765 cached 29034802 good lists 22390765
nodes 30700000 terminal systems 22494879 cached 29132076 good lists 22494879
nodes 30800000 terminal systems 22714578 cached 29233221 good lists 22714578
nodes 30900000 terminal systems 22936514 cached 29334153 good lists 22936514
nodes 31000000 terminal systems 23162318 cached 29435267 good lists 23162318
nodes 31100000 terminal systems 23390600 cached 29539093 good lists 23390600
nodes 31200000 terminal systems 23532687 cached 29642983 good lists 23532687
nodes 31300000 terminal systems 23734512 cached 29750215 good lists 23734512
nodes 31400000 terminal systems 23813100 cached 29850516 good lists 23813100
nodes 31500000 terminal systems 24001060 cached 29956442 good lists 24001060
nodes 31600000 terminal systems 24051014 cached 30053901 good lists 24051014
nodes 31700000 terminal systems 24271464 cached 30157955 good lists 24271464
nodes 31800000 terminal systems 24301479 cached 30252696 good lists 24301479
nodes 31900000 terminal systems 24458479 cached 30353288 good lists 24458479
nodes 32000000 terminal systems 24610189 cached 30452744 good lists 24610189
nodes 32100000 terminal systems 24663169 cached 30547456 good lists 24663169
nodes 32200000 terminal systems 24876334 cached 30642115 good lists 24876334
nodes 32300000 terminal systems 24877348 cached 30735280 good lists 24877348
SEED 1 pattern 001 nodes 32379260 terminal lists 24879435 cores 8480
nodes 32400000 terminal systems 24879435 cached 30828444 good lists 24879435
nodes 32500000 terminal systems 24927163 cached 30920035 good lists 24927163
nodes 32600000 terminal systems 24944797 cached 31012392 good lists 24944797
nodes 32700000 terminal systems 25139932 cached 31107110 good lists 25139932
nodes 32800000 terminal systems 25393064 cached 31209129 good lists 25393064
SEED 2 pattern 002 nodes 32838328 terminal lists 25467887 cores 8688
nodes 32900000 terminal systems 25574544 cached 31305462 good lists 25574544
nodes 33000000 terminal systems 25808087 cached 31401005 good lists 25808087
nodes 33100000 terminal systems 25854724 cached 31494806 good lists 25854724
nodes 33200000 terminal systems 26064795 cached 31593223 good lists 26064795
nodes 33300000 terminal systems 26139883 cached 31686512 good lists 26139883
nodes 33400000 terminal systems 26139883 cached 31779768 good lists 26139883
nodes 33500000 terminal systems 26313126 cached 31876234 good lists 26313126
nodes 33600000 terminal systems 26675844 cached 31987308 good lists 26675844
nodes 33700000 terminal systems 26850782 cached 32088650 good lists 26850782
SEED 3 pattern 011 nodes 33730086 terminal lists 26887312 cores 9413
nodes 33800000 terminal systems 27091790 cached 32181949 good lists 27091790
nodes 33900000 terminal systems 27330519 cached 32280673 good lists 27330519
nodes 34000000 terminal systems 27679200 cached 32378534 good lists 27679200
nodes 34100000 terminal systems 27916467 cached 32476992 good lists 27916467
nodes 34200000 terminal systems 28210949 cached 32582620 good lists 28210949
nodes 34300000 terminal systems 28446742 cached 32684935 good lists 28446742
nodes 34400000 terminal systems 28638671 cached 32784891 good lists 28638671
SEED 4 pattern 011 nodes 34412142 terminal lists 28639282 cores 9930
nodes 34500000 terminal systems 28844612 cached 32877757 good lists 28844612
nodes 34600000 terminal systems 29093288 cached 32976426 good lists 29093288
nodes 34700000 terminal systems 29391532 cached 33073238 good lists 29391532
nodes 34800000 terminal systems 29617927 cached 33170422 good lists 29617927
nodes 34900000 terminal systems 29948659 cached 33274238 good lists 29948659
nodes 35000000 terminal systems 30240643 cached 33378972 good lists 30240643
SEED 5 pattern 011 nodes 35040348 terminal lists 30304290 cores 10652
nodes 35100000 terminal systems 30423121 cached 33472346 good lists 30423121
nodes 35200000 terminal systems 30669639 cached 33570979 good lists 30669639
nodes 35300000 terminal systems 30881453 cached 33666926 good lists 30881453
nodes 35400000 terminal systems 31202560 cached 33769091 good lists 31202560
nodes 35500000 terminal systems 31527865 cached 33870873 good lists 31527865
nodes 35600000 terminal systems 31864426 cached 33980180 good lists 31864426
nodes 35700000 terminal systems 32085065 cached 34083755 good lists 32085065
SEED 6 pattern 011 nodes 35744034 terminal lists 32157397 cores 10971
nodes 35800000 terminal systems 32244207 cached 34179514 good lists 32244207
nodes 35900000 terminal systems 32459377 cached 34278580 good lists 32459377
nodes 36000000 terminal systems 32655010 cached 34374003 good lists 32655010
nodes 36100000 terminal systems 32947649 cached 34474867 good lists 32947649
nodes 36200000 terminal systems 33297987 cached 34576951 good lists 33297987
nodes 36300000 terminal systems 33645374 cached 34687092 good lists 33645374
nodes 36400000 terminal systems 33895463 cached 34793164 good lists 33895463
SEED 7 pattern 011 nodes 36488436 terminal lists 34057920 cores 11209
nodes 36500000 terminal systems 34086257 cached 34895684 good lists 34086257
nodes 36600000 terminal systems 34269408 cached 34992042 good lists 34269408
nodes 36700000 terminal systems 34437218 cached 35089350 good lists 34437218
nodes 36800000 terminal systems 34782800 cached 35190388 good lists 34782800
nodes 36900000 terminal systems 35090526 cached 35295055 good lists 35090526
nodes 37000000 terminal systems 35427754 cached 35406336 good lists 35427754
SEED 8 pattern 011 nodes 37088014 terminal lists 35554439 cores 11370
nodes 37100000 terminal systems 35591705 cached 35502849 good lists 35591705
nodes 37200000 terminal systems 35938700 cached 35599829 good lists 35938700
nodes 37300000 terminal systems 36233725 cached 35701440 good lists 36233725
nodes 37400000 terminal systems 36490005 cached 35800307 good lists 36490005
nodes 37500000 terminal systems 36718056 cached 35899812 good lists 36718056
nodes 37600000 terminal systems 37043440 cached 36006810 good lists 37043440
nodes 37700000 terminal systems 37281955 cached 36114226 good lists 37281955
nodes 37800000 terminal systems 37550228 cached 36223962 good lists 37550228
SEED 9 pattern 011 nodes 37888854 terminal lists 37668223 cores 11511
nodes 37900000 terminal systems 37702684 cached 36322099 good lists 37702684
nodes 38000000 terminal systems 37987971 cached 36418211 good lists 37987971
nodes 38100000 terminal systems 38261883 cached 36523168 good lists 38261883
nodes 38200000 terminal systems 38551436 cached 36623660 good lists 38551436
nodes 38300000 terminal systems 38763027 cached 36723620 good lists 38763027
nodes 38400000 terminal systems 38904489 cached 36822222 good lists 38904489
nodes 38500000 terminal systems 38949888 cached 36917084 good lists 38949888
nodes 38600000 terminal systems 39059128 cached 37015798 good lists 39059128
nodes 38700000 terminal systems 39088546 cached 37109644 good lists 39088546
nodes 38800000 terminal systems 39141037 cached 37204782 good lists 39141037
nodes 38900000 terminal systems 39294692 cached 37305341 good lists 39294692
nodes 39000000 terminal systems 39316584 cached 37399478 good lists 39316584
nodes 39100000 terminal systems 39435377 cached 37497319 good lists 39435377
nodes 39200000 terminal systems 39491451 cached 37592758 good lists 39491451
nodes 39300000 terminal systems 39543579 cached 37689864 good lists 39543579
nodes 39400000 terminal systems 39684032 cached 37792196 good lists 39684032
nodes 39500000 terminal systems 39890789 cached 37895702 good lists 39890789
nodes 39600000 terminal systems 39904200 cached 37988887 good lists 39904200
SEED 10 pattern 011 nodes 39699254 terminal lists 39983285 cores 12732
nodes 39700000 terminal systems 39986723 cached 38085227 good lists 39986723
nodes 39800000 terminal systems 40246751 cached 38180541 good lists 40246751
nodes 39900000 terminal systems 40522578 cached 38283807 good lists 40522578
nodes 40000000 terminal systems 40771120 cached 38383412 good lists 40771120
SEED 11 pattern 011 nodes 40000001 terminal lists 40771121 cores 12852


==> anc/potential/circuit/circuit_all16_result.json <==
{"status":"incomplete_node_limit","N":16,"seed_runs":94,"nodes":40000001,"full_systems":40771121,"cached_systems":38383412,"dependent_prunes":20688,"empty_prunes":0,"line_prunes":1175428,"empty_cores":34727530,"nonempty_cores":6043591,"core_certificates":12852,"core_equations":278849}


==> anc/potential/circuit/circuit_all16_search.cpp <==
// Complete minimal-inconsistent-subsystem search from supplied four-row star seeds.
// Every proper subset of a minimal inconsistent family has independent edge rows.
#include <array>
#include <vector>
#include <algorithm>
#include <unordered_set>
#include <iostream>
#include <cstdint>
#include <string>
#include <fstream>
#include <functional>
#include <stdexcept>
using namespace std;
using Bits=__uint128_t;
struct Row{Bits a=0,b=0;};
int co[81][4],om[81][81],plusv[81][81],negv[81],limitN;
long long nodes=0,cap,terminals=0,dependent_prunes=0,empty_prunes=0,cache_hits=0;
bool incomplete=false,failed=false;
using Point=array<int,4>;
int encode(Point x){return 27*x[0]+9*x[1]+3*x[2]+x[3];}
Point decode(int x){Point a{};for(int j=3;j>=0;j--){a[j]=x%3;x/=3;}return a;}
Point add(Point a,Point b){for(int j=0;j<4;j++)a[j]=(a[j]+b[j])%3;return a;}
Point negative(Point a){for(auto&x:a)x=(3-x)%3;return a;}
int form(Point a,Point b){return (a[0]*b[1]-a[1]*b[0]+a[2]*b[3]-a[3]*b[2]+12)%3;}
#include "core16.hpp"
long long line_prunes=0;

const int singleton=6, forbidden=3;
Row basis[128];int flux[128]={};
bool used[81*81*81]={};
int edge(int a,int b){if(a>b)swap(a,b);return b*(b-1)/2+a;}
int tid(int a,int b,int c){array<int,3>x={a,b,c};sort(x.begin(),x.end());return x[0]*81*81+x[1]*81+x[2];}
int firstbit(Bits x){uint64_t lo=x;return lo?__builtin_ctzll(lo):64+__builtin_ctzll(uint64_t(x>>64));}
int val(const Row&r,int j){return (r.a>>j&1)?1:((r.b>>j&1)?2:0);}
void subtract(Row&x,Row y,int k){if(k==1)swap(y.a,y.b);Bits za=~(x.a|x.b),zb=~(y.a|y.b);Row z;z.a=(za&y.a)|(x.a&zb)|(x.b&y.b);z.b=(za&y.b)|(x.b&zb)|(x.a&y.a);x=z;}
struct State{array<unsigned char,81> count{};array<int,81> index;vector<int> point;int length=0;State(){index.fill(-1);}void add(int x){if(!count[x]){index[x]=point.size();point.push_back(x);}count[x]++;length++;}};
using Key=array<uint64_t,3>;
struct KeyHash{size_t operator()(const Key&k)const{return k[0]^(k[1]*0x9e3779b97f4a7c15ULL)^(k[2]*0xbf58476d1ce4e5b9ULL);}};
unordered_set<Key,KeyHash> good, completed_frontier;
Key key(const State&s){Key k{};for(int x=1;x<81;x++)k[(x-1)/32]|=uint64_t(s.count[x])<<(2*((x-1)%32));return k;}
bool admissible(const State&s){
 if(s.count[singleton]!=1||s.count[forbidden])return false;
 for(int x:s.point)if(s.count[x]+s.count[negv[x]]>2)return false;
 return true;
}
void counterexample(const State&s){failed=true;cout<<"{\"status\":\"counterexample\",\"N\":"<<limitN<<",\"nodes\":"<<nodes<<",\"P\":[";bool first=true;for(int x=1;x<81;x++)for(int j=0;j<s.count[x];j++){if(!first)cout<<",";first=false;cout<<x;}cout<<"]}"<<endl;}
bool full_potential(const State&s){
 Key k=key(s);if(good.count(k)){cache_hits++;return true;}
 terminals++;Row b[128];int n=s.point.size();
 for(int i=0;i<n;i++)for(int j=i+1;j<n;j++){
  int a=s.point[i],c=s.point[j],o=om[a][c];if(!o)continue;
  for(int z=j+1;z<n;z++){
   int d=s.point[z];if(om[c][d]!=o||om[d][a]!=o)continue;
   int h=plusv[plusv[a][c]][d];if(h&&!s.count[negv[h]]&&s.count[h]<2)continue;
   Row r;r.a=(Bits(1)<<edge(i,j))|(Bits(1)<<edge(i,z))|(Bits(1)<<edge(j,z))|(Bits(1)<<127);
   while(r.a|r.b){int e=firstbit(r.a|r.b);if(e==127)return false;if(!(b[e].a|b[e].b)){if(val(r,e)==2)swap(r.a,r.b);b[e]=r;break;}subtract(r,b[e],val(r,e));}
  }
 }
 vector<int> sequence;for(int x=1;x<81;x++)for(int j=0;j<s.count[x];j++)sequence.push_back(x);
 if(sequence.size()!=16)throw runtime_error("Wrong terminal length");
 if(!certify_core16(sequence))throw runtime_error("Direct and core solvers disagree");
 good.insert(k);return true;
}
struct Option{int a,b,c;State next;};
void search(const State&s);
void add_triangle(const State&s,int a,int b,int c,int coefficient){
 if(failed||incomplete)return;
 int id=tid(a,b,c);if(used[id])return;
 int e[3]={edge(s.index[a],s.index[b]),edge(s.index[a],s.index[c]),edge(s.index[b],s.index[c])};
 Row r;r.a=(Bits(1)<<e[0])|(Bits(1)<<e[1])|(Bits(1)<<e[2])|(Bits(1)<<127);
 int pivot=-1;
 while(r.a|r.b){int j=firstbit(r.a|r.b);if(j==127){counterexample(s);return;}if(!(basis[j].a|basis[j].b)){if(val(r,j)==2)swap(r.a,r.b);pivot=j;basis[j]=r;break;}subtract(r,basis[j],val(r,j));}
 if(pivot<0){dependent_prunes++;return;}
 used[id]=true;for(int j:e)flux[j]=(flux[j]+coefficient)%3;
 search(s);
 for(int j:e)flux[j]=(flux[j]+3-coefficient)%3;used[id]=false;basis[pivot]={};
}
void search(const State&s){
 if(failed||incomplete)return;if(++nodes>cap){incomplete=true;return;}
 if(nodes%100000==0)cerr<<"nodes "<<nodes<<" terminal systems "<<terminals<<" cached "<<cache_hits<<" good lists "<<good.size()<<"\n";
 if(s.length==limitN){if(!full_potential(s))counterexample(s);return;}
 if(s.length==limitN-1){
  Key k=key(s);if(completed_frontier.count(k)){cache_hits++;return;}
  for(int x=1;x<81;x++)if(x!=singleton&&x!=forbidden){
   State next=s;next.add(x);
   if(!admissible(next)){line_prunes++;continue;}
   if(!full_potential(next)){counterexample(next);return;}
  }
  completed_frontier.insert(k);return;
 }
 vector<Option> best;bool seen=false;
 for(int i=0;i<(int)s.point.size();i++)for(int j=i+1;j<(int)s.point.size();j++)if(flux[edge(i,j)]){
  int a=s.point[i],b=s.point[j],o=om[a][b];vector<Option> options;
  for(int c=1;c<81;c++)if(om[b][c]==o&&om[c][a]==o&&!used[tid(a,b,c)]){
   State next=s;if(!next.count[c])next.add(c);if(next.length>limitN||!admissible(next))continue;
   int h=plusv[plusv[a][b]][c];
   if(!h||next.count[negv[h]]||next.count[h]>=2){options.push_back({a,b,c,next});continue;}
   State one=next;one.add(negv[h]);if(one.length<=limitN&&admissible(one))options.push_back({a,b,c,move(one)});
   while(next.count[h]<2)next.add(h);if(next.length<=limitN&&admissible(next))options.push_back({a,b,c,move(next)});
  }
  if(options.empty()){empty_prunes++;return;}
  if(!seen||options.size()<best.size()){seen=true;best=move(options);}
 }
 if(!seen){cerr<<"Unexpected nontrivial dependence among independent selected rows\n";exit(3);}
 for(auto&o:best)for(int coefficient=1;coefficient<=2;coefficient++){
  add_triangle(o.next,o.a,o.b,o.c,coefficient);if(failed||incomplete)return;
 }
}
int main(int argc,char**argv){
 limitN=argc>1?stoi(argv[1]):15;cap=argc>2?stoll(argv[2]):1000000;if(limitN<6||limitN>16)return 2;
 for(int x=0;x<81;x++){int t=x;for(int j=3;j>=0;j--){co[x][j]=t%3;t/=3;}int z=0;for(int j=0;j<4;j++)z=3*z+(3-co[x][j])%3;negv[x]=z;}
 for(int x=0;x<81;x++)for(int y=0;y<81;y++){int z=0,o=0;for(int j=0;j<4;j++)z=3*z+(co[x][j]+co[y][j])%3;for(int j=0;j<4;j+=2)o+=co[x][j]*co[y][j+1]-co[x][j+1]*co[y][j];plusv[x][y]=z;om[x][y]=(o%3+3)%3;}
 init_core_geometry();
 if(argc<5){cerr<<"Usage: circuit_all16_search 16 node_cap seeds.txt output_prefix [pattern]\n";return 2;}
 if(limitN!=16)return 2;
 ifstream seeds(argv[3]);if(!seeds)return 2;
 string prefix=argv[4],pattern;int nseed,seedid=0,runs=0;
 ofstream coverage(prefix+"_seed_runs.jsonl");
 while(seeds>>pattern>>nseed){
  State root;for(int i=0,x;i<nseed;i++){seeds>>x;root.add(x);}
  int thisid=seedid++;
  if(argc>5&&pattern!=argv[5])continue;
  if(!admissible(root))throw runtime_error("Inadmissible seed");
  const array<array<int,3>,4> start={array<int,3>{27,9,75},array<int,3>{9,75,root.point[4]},array<int,3>{27,75,root.point[5]},array<int,3>{27,9,root.point[6]}};
  long long before=nodes,terms=terminals;
  for(int mask=0;mask<8;mask++){
   for(auto&r:basis)r={};fill(flux,flux+128,0);fill(used,used+81*81*81,false);
   for(int t=0;t<4;t++){
    auto T=start[t];int es[3]={edge(root.index[T[0]],root.index[T[1]]),edge(root.index[T[0]],root.index[T[2]]),edge(root.index[T[1]],root.index[T[2]])};
    Row rr;rr.a=(Bits(1)<<es[0])|(Bits(1)<<es[1])|(Bits(1)<<es[2])|(Bits(1)<<127);
    bool inserted=false;
    while(rr.a|rr.b){int j=firstbit(rr.a|rr.b);if(j==127)throw runtime_error("Inconsistent seed");if(!(basis[j].a|basis[j].b)){if(val(rr,j)==2)swap(rr.a,rr.b);basis[j]=rr;inserted=true;break;}subtract(rr,basis[j],val(rr,j));}
    if(!inserted)throw runtime_error("Dependent seed");
    int coeff=t==0?1:1+((mask>>(t-1))&1);for(int e:es)flux[e]=(flux[e]+coeff)%3;used[tid(T[0],T[1],T[2])]=true;
   }
   search(root);runs++;
   if(failed||incomplete)break;
  }
  coverage<<"{\"seed\":"<<thisid<<",\"pattern\":\""<<pattern<<"\",\"nodes\":"<<nodes-before<<",\"new_terminal_lists\":"<<terminals-terms<<",\"completed\":"<<((failed||incomplete)?"false":"true")<<"}\n";coverage.flush();
  cerr<<"SEED "<<thisid<<" pattern "<<pattern<<" nodes "<<nodes<<" terminal lists "<<terminals<<" cores "<<core_certificates.size()<<"\n";
  if(failed||incomplete)break;
 }
 save_core_certificates(prefix+"_cores.jsonl");
 if(!failed)cout<<"{\"status\":\""<<(incomplete?"incomplete_node_limit":"completed_no_counterexample")<<"\",\"N\":"<<limitN<<",\"seed_runs\":"<<runs<<",\"nodes\":"<<nodes<<",\"full_systems\":"<<terminals<<",\"cached_systems\":"<<cache_hits<<",\"dependent_prunes\":"<<dependent_prunes<<",\"empty_prunes\":"<<empty_prunes<<",\"line_prunes\":"<<line_prunes<<",\"empty_cores\":"<<empty_cores<<",\"nonempty_cores\":"<<nonempty_cores<<",\"core_certificates\":"<<core_certificates.size()<<",\"core_equations\":"<<core_equations<<"}"<<endl;
 return failed?1:(incomplete?2:0);
}


==> anc/potential/circuit/circuit_all16_seed_runs.jsonl <==
{"seed":0,"pattern":"000","nodes":28485802,"new_terminal_lists":19982286,"completed":true}
{"seed":1,"pattern":"001","nodes":3893458,"new_terminal_lists":4897149,"completed":true}
{"seed":2,"pattern":"002","nodes":459068,"new_terminal_lists":588452,"completed":true}
{"seed":3,"pattern":"011","nodes":891758,"new_terminal_lists":1419425,"completed":true}
{"seed":4,"pattern":"011","nodes":682056,"new_terminal_lists":1751970,"completed":true}
{"seed":5,"pattern":"011","nodes":628206,"new_terminal_lists":1665008,"completed":true}
{"seed":6,"pattern":"011","nodes":703686,"new_terminal_lists":1853107,"completed":true}
{"seed":7,"pattern":"011","nodes":744402,"new_terminal_lists":1900523,"completed":true}
{"seed":8,"pattern":"011","nodes":599578,"new_terminal_lists":1496519,"completed":true}
{"seed":9,"pattern":"011","nodes":800840,"new_terminal_lists":2113784,"completed":true}
{"seed":10,"pattern":"011","nodes":1810400,"new_terminal_lists":2315062,"completed":true}
{"seed":11,"pattern":"011","nodes":300747,"new_terminal_lists":787836,"completed":false}


==> anc/potential/circuit/core16.hpp <==
// Constructive certificate reduction: peel a triangle with a private edge;
// save explicit edge weights for every remaining labeled core.
#include <map>
#include <fstream>
#include <sstream>
#include <cstdint>
using CoreKey=std::array<uint64_t,9>;
struct CoreCertificate {
 int vertices;
 std::vector<std::array<int,3>> faces;
 std::vector<int> weights;
 std::vector<int> first_points;
 bool three_colored;
};
std::map<CoreKey,CoreCertificate> core_certificates;
unsigned long long compressed_to_p14=0,empty_cores=0,nonempty_cores=0;
unsigned long long core_equations=0;
int point_form[81][81],point_sum[81][81],point_negative[81];

void init_core_geometry(){
 for(int a=0;a<81;a++){
  point_negative[a]=encode(negative(decode(a)));
  for(int b=0;b<81;b++){
   point_form[a][b]=form(decode(a),decode(b));
   point_sum[a][b]=encode(add(decode(a),decode(b)));
  }
 }
}
int edge_number(int n,int a,int b){if(a>b)std::swap(a,b);return a*(2*n-a-1)/2+b-a-1;}

bool certify_core16(const std::vector<int>& sequence){
 int count[81]={};for(int a:sequence)count[a]++;
 int shortened=0;
 for(int a=1;a<81;a++)if(count[a])shortened+=count[point_negative[a]]?1:std::min(2,count[a]);
 if(sequence.size()!=16 || shortened!=16)throw std::runtime_error("Input is not capacity-two of length sixteen");
 std::array<int,3> face[560],edges[560];
 int incidence[120][14],degree[120]={},nf=0;
 for(int a=0;a<16;a++)for(int b=a+1;b<16;b++){
  int o=point_form[sequence[a]][sequence[b]];if(!o)continue;
  for(int c=b+1;c<16;c++){
   if(point_form[sequence[b]][sequence[c]]!=o||point_form[sequence[c]][sequence[a]]!=o)continue;
   int h=point_sum[point_sum[sequence[a]][sequence[b]]][sequence[c]];
   if(h && count[point_negative[h]]==0 && count[h]<2)continue;
   face[nf]={a,b,c};edges[nf]={edge_number(16,a,b),edge_number(16,a,c),edge_number(16,b,c)};
   for(int e:edges[nf])incidence[e][degree[e]++]=nf;
   nf++;
  }
 }
 int queue[120],nq=0;for(int e=0;e<120;e++)if(degree[e]==1)queue[nq++]=e;
 bool alive[560];std::fill(alive,alive+nf,true);
 int original_degree[120];std::copy(degree,degree+120,original_degree);
 int remaining=nf;
 for(int at=0;at<nq;at++){
  int e=queue[at];if(degree[e]!=1)continue;
  int found=-1;for(int j=0;j<original_degree[e];j++)if(alive[incidence[e][j]]){found=incidence[e][j];break;}
  if(found<0)throw std::runtime_error("Bad private-edge reduction");
  alive[found]=false;remaining--;
  for(int f:edges[found])if(--degree[f]==1)queue[nq++]=f;
 }
 if(!remaining){empty_cores++;return true;}
 nonempty_cores++;
 bool used[16]={};for(int t=0;t<nf;t++)if(alive[t])for(int v:face[t])used[v]=true;
 int renumber[16],nv=0;for(int v=0;v<16;v++)renumber[v]=used[v]?nv++:-1;
 CoreCertificate cert;cert.vertices=nv;cert.first_points=sequence;
 for(int t=0;t<nf;t++)if(alive[t])cert.faces.push_back({renumber[face[t][0]],renumber[face[t][1]],renumber[face[t][2]]});
 CoreKey key{};int position=0;
 for(int a=0;a<nv;a++)for(int b=a+1;b<nv;b++)for(int c=b+1;c<nv;c++,position++){
  std::array<int,3> trial={a,b,c};
  if(std::binary_search(cert.faces.begin(),cert.faces.end(),trial))key[position/64]|=uint64_t(1)<<(position%64);
 }
 key[8]|=uint64_t(nv)<<59;
 if(core_certificates.count(key))return true;
 bool adjacent[16][16]={};
 for(auto t:cert.faces){adjacent[t[0]][t[1]]=adjacent[t[1]][t[0]]=true;adjacent[t[0]][t[2]]=adjacent[t[2]][t[0]]=true;adjacent[t[1]][t[2]]=adjacent[t[2]][t[1]]=true;}
 std::vector<int> order(nv);for(int v=0;v<nv;v++)order[v]=v;
 std::sort(order.begin(),order.end(),[&](int a,int b){int da=0,db=0;for(int v=0;v<nv;v++){da+=adjacent[a][v];db+=adjacent[b][v];}return da==db?a<b:da>db;});
 int color[16];std::fill(color,color+16,-1);
 std::function<bool(int)> color_next=[&](int at){
  if(at==nv)return true;int a=order[at];
  for(int c=0;c<(at?3:1);c++){
   bool permitted=true;for(int b=0;b<nv;b++)if(adjacent[a][b]&&color[b]==c)permitted=false;
   if(permitted){color[a]=c;if(color_next(at+1))return true;}
  }
  color[a]=-1;return false;
 };
 cert.three_colored=color_next(0);
 int ne=nv*(nv-1)/2;cert.weights.assign(ne,0);
 if(cert.three_colored){
  for(int a=0;a<nv;a++)for(int b=a+1;b<nv;b++)cert.weights[edge_number(nv,a,b)]=((color[a]==0&&color[b]==1)||(color[a]==1&&color[b]==0));
 }else{
  // A separately implemented ordinary F3 elimination, only if coloring fails.
  std::vector<std::vector<int>> rows;
  for(auto t:cert.faces){std::vector<int> row(ne+1);row[edge_number(nv,t[0],t[1])]=row[edge_number(nv,t[0],t[2])]=row[edge_number(nv,t[1],t[2])]=row[ne]=1;rows.push_back(row);}
  int rank=0;std::vector<int> pivots;
  for(int col=0;col<ne&&rank<(int)rows.size();col++){
   int pivot=rank;while(pivot<(int)rows.size()&&!rows[pivot][col])pivot++;
   if(pivot==(int)rows.size())continue;std::swap(rows[rank],rows[pivot]);
   if(rows[rank][col]==2)for(int&x:rows[rank])x=(2*x)%3;
   for(int j=rank+1;j<(int)rows.size();j++)if(rows[j][col]){
    int multiplier=rows[j][col];for(int c=col;c<=ne;c++)rows[j][c]=(rows[j][c]+3-multiplier*rows[rank][c]%3)%3;
   }
   pivots.push_back(col);rank++;
  }
  for(int j=rank;j<(int)rows.size();j++)if(rows[j][ne]){
   std::cerr<<"INCONSISTENT CORE points";for(int x:sequence)std::cerr<<" "<<x;std::cerr<<"\n";return false;
  }
  for(int j=rank-1;j>=0;j--){int value=rows[j][ne];for(int c=pivots[j]+1;c<ne;c++)value-=rows[j][c]*cert.weights[c];cert.weights[pivots[j]]=(value%3+3)%3;}
 }
 for(auto t:cert.faces){
  int value=cert.weights[edge_number(nv,t[0],t[1])]+cert.weights[edge_number(nv,t[0],t[2])]+cert.weights[edge_number(nv,t[1],t[2])];
  if(value%3!=1)throw std::runtime_error("Constructed core weights fail");core_equations++;
 }
 core_certificates.emplace(key,std::move(cert));return true;
}

void save_core_certificates(const std::string& path){
 std::ofstream output(path);if(!output)throw std::runtime_error("Cannot save core certificates");
 for(const auto&entry:core_certificates){const auto&c=entry.second;
  output<<"{\"vertices\":"<<c.vertices<<",\"triangles\":[";
  for(size_t j=0;j<c.faces.size();j++){auto t=c.faces[j];output<<(j?",":"")<<"["<<t[0]<<","<<t[1]<<","<<t[2]<<"]";}
  output<<"],\"weights\":\"";for(int w:c.weights)output<<w;
  output<<"\",\"three_colored\":"<<(c.three_colored?"true":"false")<<",\"first_points\":[";
  for(size_t j=0;j<c.first_points.size();j++)output<<(j?",":"")<<c.first_points[j];output<<"]}\n";
 }
 if(!output)throw std::runtime_error("Failed core certificate write");
}


==> anc/potential/circuit/generate_circuit16_seeds.py <==
#!/usr/bin/env python3
"""All 81 star seeds for the capacity-two sixteen-point circuit search.
Independent explicit orbit partition, with complete orbit lists.
"""
from itertools import product
from collections import Counter
import json
from pathlib import Path
P=list(product(range(3),repeat=4)); code={x:i for i,x in enumerate(P)}
def neg(x): return code[tuple(-a%3 for a in P[x])]
def add(*xs): return code[tuple(sum(P[x][j] for x in xs)%3 for j in range(4))]
def om(a,b):
 x,y=P[a],P[b]
 return (x[0]*y[1]-x[1]*y[0]+x[2]*y[3]-x[3]*y[2])%3
K=(27,9,75); p=6
mats=[((0,2,0,0),(1,2,0,1),(0,1,1,0),(0,0,0,1)),((1,2,0,1),(0,2,0,0),(0,1,1,2),(0,0,0,2))]
gens=[tuple(code[tuple(sum(a*b for a,b in zip(row,x))%3 for row in A)] for x in P) for A in mats]
group={tuple(range(81))};todo=list(group)
for g in todo:
 for a in gens:
  h=tuple(a[g[x]] for x in range(81))
  if h not in group:group.add(h);todo.append(h)
assert len(group)==18
corner={g:tuple(K.index(g[k]) for k in K) for g in group}
planes=[[x for x in range(1,81) if x not in (3,6) and all(not om(x,K[j]) for j in range(3) if j!=i)] for i in range(3)]
assert list(map(len,planes))==[6,6,6]
def move(pool,g):
 out=[None]*3
 for i,t in enumerate(pool):out[corner[g][i]]=tuple(g[x] for x in t)
 return tuple(out)
seeds=[]; raw_total=0
for sizes in [(0,b,c) for b in range(3) for c in range(b,3)]+[(1,1,1),(1,1,2)]:
 if True:
  tag=''.join(map(str,sizes))
  sub=[g for g in group if all(sizes[i]==sizes[corner[g][i]] for i in range(3))]
  options=[[()] if not sizes[i] else [tuple([x]*sizes[i]) for x in planes[i]] for i in range(3)]
  raw=set(product(*options));raw_total+=len(raw);covered=set()
  for pool in sorted(raw):
   if pool in covered:continue
   orbit={move(pool,g) for g in sub};assert orbit<=raw and not orbit&covered
   covered|=orbit; assert pool==min(orbit)
   third=[add(K[i],p,neg(add(*pool[i]))) for i in range(3)]
   points=list(K)+[p]+third+[x for t in pool for x in t]
   for i in range(3):
    a,d=K[(i+1)%3],K[(i+2)%3];z=third[i]
    assert om(a,d)==om(d,z)==om(z,a)!=0
    assert add(a,d,z,*pool[i])==0
   counts=Counter(points)
   assert counts[p]==1 and counts[3]==0
   assert all(counts[x]+counts[neg(x)]<=2 for x in counts)
   seeds.append(dict(pattern=tag,pools=pool,points=points,third=third,orbit=sorted(orbit),orbit_size=len(orbit)))
  assert covered==raw
out=Path(__file__).parent
(out/'circuit16_seeds.json').write_text(json.dumps(dict(group_order=18,raw_bases=raw_total,canonical_bases=len(seeds),seeds=seeds),indent=2)+'\n')
with (out/'circuit16_seeds.txt').open('w') as f:
 for s in seeds:f.write(s['pattern']+' '+str(len(s['points']))+' '+' '.join(map(str,s['points']))+'\n')
print(json.dumps(dict(status='verified',raw_bases=raw_total,canonical_bases=len(seeds),patterns=dict(Counter(s['pattern'] for s in seeds)))))


==> anc/potential/circuit/verify_circuit16_cores.py <==
#!/usr/bin/env python3
"""Directly verify saved core weights and reconstruct original 16-point weights.

No linear solver, no producer imports, no third-party modules.
The complete minimal-circuit search is separately justified in the proof.
This program independently checks all saved weights and the seed-run counts.
"""
from collections import Counter, defaultdict
from hashlib import sha256
from itertools import combinations
from pathlib import Path
import json
import sys


def require(condition, message):
    if not condition:
        raise ValueError(message)


def decode(code):
    return tuple(code // power % 3 for power in (27, 9, 3, 1))


def omega(x, y):
    return (x[0]*y[1]-x[1]*y[0]+x[2]*y[3]-x[3]*y[2]) % 3


def allowed_triangles(codes):
    points = list(map(decode, codes))
    result = []
    for a, b, c in combinations(range(len(points)), 3):
        e = omega(points[a], points[b])
        if not e or omega(points[b], points[c]) != e or omega(points[c], points[a]) != e:
            continue
        h = tuple((points[a][i]+points[b][i]+points[c][i]) % 3 for i in range(4))
        if any(h):
            opposite = tuple(-x % 3 for x in h)
            # Actual indexed subset sums on the isolate line.
            reachable = {0}
            for i, x in enumerate(points):
                if i in (a, b, c):
                    continue
                scalar = 1 if x == h else (2 if x == opposite else 0)
                if scalar:
                    reachable |= {(s+scalar) % 3 for s in tuple(reachable)}
            if 2 not in reachable:
                continue
        result.append((a, b, c))
    return result


def peel(faces):
    live = set(faces)
    deleted = []
    while live:
        incidence = defaultdict(list)
        for face in sorted(live):
            for edge in combinations(face, 2):
                incidence[edge].append(face)
        private = [edge for edge, triangles in incidence.items() if len(triangles) == 1]
        if not private:
            break
        edge = min(private)
        face = incidence[edge][0]
        live.remove(face)
        deleted.append((face, edge))
    vertices = sorted({v for t in live for v in t})
    rename = {v: i for i, v in enumerate(vertices)}
    core = sorted(tuple(rename[v] for v in t) for t in live)
    return core, vertices, deleted


def evaluate(n, faces, weights):
    edges = list(combinations(range(n), 2))
    require(len(weights) == len(edges), 'Wrong weight count')
    require(all(w in (0, 1, 2) for w in weights), 'Nonternary weights')
    w = dict(zip(edges, weights))
    for t in faces:
        require(sum(w[e] for e in combinations(t, 2)) % 3 == 1,
                f'Wrong weight sum on {t}')
    return w


def main():
    directory=Path(sys.argv[1] if len(sys.argv)>1 else '.')
    seed_data=json.loads((directory/'circuit16_seeds.json').read_text())
    require(seed_data['canonical_bases']==81 and seed_data['raw_bases']==553,'Wrong star set')
    original_lines=(directory/'circuit16_seeds.txt').read_text().splitlines()
    require(len(original_lines)==81,'Seed line count')
    require((directory/'circuit16_remaining_zero.txt').read_text().splitlines()==original_lines[11:33],'Bad remaining-zero split')
    require((directory/'circuit16_positive.txt').read_text().splitlines()==original_lines[33:],'Bad positive split')
    specifications=[('circuit_all16',0,11,True),('circuit16_zero_finish',11,22,False),('circuit16_positive',33,48,False)]
    per_batch=[];all_keys=set();covered=set();negative_checked=False;reconstructed=[]
    for prefix,offset,needed,partial in specifications:
        result=json.loads((directory/(prefix+'_result.json')).read_text())
        require(result['N']==16,'Wrong point budget')
        require(result['status']==('incomplete_node_limit' if partial else 'completed_no_counterexample'),'Unexpected run status')
        runs=[json.loads(x) for x in (directory/(prefix+'_seed_runs.jsonl')).read_text().splitlines()]
        successful=[x for x in runs if x['completed']]
        require([x['seed'] for x in successful]==list(range(needed)),'Incomplete accepted prefix')
        for x in successful:
            global_seed=x['seed']+offset
            require(global_seed not in covered,'Repeated accepted seed')
            covered.add(global_seed)
            require(x['pattern']==seed_data['seeds'][global_seed]['pattern'],'Pattern mismatch')
        require(sum(x['nodes'] for x in runs)==result['nodes'],'Node count mismatch')
        require(sum(x['new_terminal_lists'] for x in runs)==result['full_systems'],'Terminal count mismatch')
        require(result['empty_cores']+result['nonempty_cores']==result['full_systems'],'Partition mismatch')
        rows=[json.loads(x) for x in (directory/(prefix+'_cores.jsonl')).read_text().splitlines()]
        require(len(rows)==result['core_certificates'],'Missing core weight')
        seen=set(); total=full_total=0
        for serial,cert in enumerate(rows):
            n=cert['vertices']; faces=[tuple(x) for x in cert['triangles']]
            require(3<=n<=16 and faces==sorted(set(faces)) and faces,'Invalid core')
            require(all(tuple(sorted(set(t)))==t and len(t)==3 and 0<=t[0]<t[-1]<n for t in faces),'Bad triangle')
            require({v for t in faces for v in t}==set(range(n)),'Unused core vertex')
            require(min(Counter(e for t in faces for e in combinations(t,2)).values())>=2,'Private core edge')
            key=(n,tuple(faces));require(key not in seen,'Repeated core');seen.add(key);all_keys.add(key)
            weights=list(map(int,cert['weights']));w=evaluate(n,faces,weights);total+=len(faces)
            if not negative_checked:
                broken=weights[:];e=faces[0][:2];j=list(combinations(range(n),2)).index(e);broken[j]=(broken[j]+1)%3
                try:evaluate(n,faces,broken)
                except ValueError:negative_checked=True
                else:raise ValueError('Negative control accepted')
            points=cert['first_points'];require(len(points)==16 and all(1<=x<=80 for x in points),'Bad point list')
            all_faces=allowed_triangles(points); actual,vertices,deleted=peel(all_faces)
            require(actual==faces and len(vertices)==n,'Independent core mismatch')
            full={e:0 for e in combinations(range(16),2)}
            for (a,b),value in w.items():full[vertices[a],vertices[b]]=value
            for t,e in reversed(deleted):full[e]=(1-sum(full[f] for f in combinations(t,2) if f!=e))%3
            ws=[full[e] for e in combinations(range(16),2)];evaluate(16,all_faces,ws);full_total+=len(all_faces)
            reconstructed.append(dict(batch=prefix,certificate=serial,points=points,weights=''.join(map(str,ws)),equations=len(all_faces)))
        require(total==result['core_equations'],'Equation count mismatch')
        row=dict(batch=prefix,accepted_stars=needed,seed_offset=offset,core_certificates=len(rows),core_equations=total,reconstructed_equations=full_total,terminal_systems=result['full_systems'],search_nodes=result['nodes'])
        per_batch.append(row);print(json.dumps(row),flush=True)
    require(covered==set(range(81)),'Incomplete 81-star coverage')
    require(negative_checked,'Missing negative control')
    output=directory/'circuit_all16_reconstructed_weights.jsonl'
    output.write_text(''.join(json.dumps(x,separators=(',',':'))+'\n' for x in reconstructed))
    summary=dict(status='verified',covered_stars=len(covered),complete_coefficient_starts=8*len(covered),core_certificates=sum(x['core_certificates'] for x in per_batch),distinct_cores_across_batches=len(all_keys),core_equations=sum(x['core_equations'] for x in per_batch),reconstructed_equations=sum(x['reconstructed_equations'] for x in per_batch),negative_control_rejected=negative_checked,linear_solver_used=False,reconstructed_weights_sha256=sha256(output.read_bytes()).hexdigest(),batches=per_batch)
    (directory/'circuit_all16_independent_weights_verification.json').write_text(json.dumps(summary,indent=2)+'\n')
    print(json.dumps(summary),flush=True)

if __name__=='__main__':main()


==> anc/potential/directions/all8_direction_independent_result.json <==
{
  "status": "verified",
  "good_certificates": 4183,
  "retained_exception_orbits": 3,
  "equations": 7627536,
  "coverage": [
    {
      "k": 1,
      "orbits": 1,
      "subsets": 40,
      "binomial": 40
    },
    {
      "k": 2,
      "orbits": 2,
      "subsets": 780,
      "binomial": 780
    },
    {
      "k": 3,
      "orbits": 5,
      "subsets": 9880,
      "binomial": 9880
    },
    {
      "k": 4,
      "orbits": 16,
      "subsets": 91390,
      "binomial": 91390
    },
    {
      "k": 5,
      "orbits": 43,
      "subsets": 658008,
      "binomial": 658008
    },
    {
      "k": 6,
      "orbits": 194,
      "subsets": 3838380,
      "binomial": 3838380
    },
    {
      "k": 7,
      "orbits": 785,
      "subsets": 18643560,
      "binomial": 18643560
    },
    {
      "k": 8,
      "orbits": 3140,
      "subsets": 76904685,
      "binomial": 76904685
    }
  ],
  "orbits": [
    {
      "directions": [
        1
      ],
      "certified_good": true,
      "canonical_mask": 1,
      "orbit_size": 40
    },
    {
      "directions": [
        1,
        3
      ],
      "certified_good": true,
      "canonical_mask": 3,
      "orbit_size": 540
    },
    {
      "directions": [
        1,
        9
      ],
      "certified_good": true,
      "canonical_mask": 17,
      "orbit_size": 240
    },
    {
      "directions": [
        1,
        3,
        4
      ],
      "certified_good": true,
      "canonical_mask": 7,
      "orbit_size": 360
    },
    {
      "directions": [
        1,
        3,
        9
      ],
      "certified_good": true,
      "canonical_mask": 19,
      "orbit_size": 2160
    },
    {
      "directions": [
        1,
        3,
        10
      ],
      "certified_good": true,
      "canonical_mask": 35,
      "orbit_size": 4320
    },
    {
      "directions": [
        3,
        4,
        10
      ],
      "certified_good": true,
      "canonical_mask": 38,
      "orbit_size": 2880
    },
    {
      "directions": [
        1,
        9,
        10
      ],
      "certified_good": true,
      "canonical_mask": 49,
      "orbit_size": 160
    },
    {
      "directions": [
        1,
        3,
        4,
        5
      ],
      "certified_good": true,
      "canonical_mask": 15,
      "orbit_size": 90
    },
    {
      "directions": [
        1,
        3,
        4,
        9
      ],
      "certified_good": true,
      "canonical_mask": 23,
      "orbit_size": 1440
    },
    {
      "directions": [
        1,
        3,
        4,
        10
      ],
      "certified_good": true,
      "canonical_mask": 39,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        4,
        5,
        10
      ],
      "certified_good": true,
      "canonical_mask": 46,
      "orbit_size": 2880
    },
    {
      "directions": [
        1,
        3,
        9,
        10
      ],
      "certified_good": true,
      "canonical_mask": 51,
      "orbit_size": 4320
    },
    {
      "directions": [
        3,
        4,
        9,
        10
      ],
      "certified_good": true,
      "canonical_mask": 54,
      "orbit_size": 2880
    },
    {
      "directions": [
        1,
        3,
        10,
        11
      ],
      "certified_good": true,
      "canonical_mask": 99,
      "orbit_size": 1440
    },
    {
      "directions": [
        3,
        4,
        10,
        11
      ],
      "certified_good": true,
      "canonical_mask": 102,
      "orbit_size": 4320
    },
    {
      "directions": [
        1,
        9,
        10,
        11
      ],
      "certified_good": true,
      "canonical_mask": 113,
      "orbit_size": 40
    },
    {
      "directions": [
        1,
        3,
        10,
        12
      ],
      "certified_good": true,
      "canonical_mask": 163,
      "orbit_size": 2160
    },
    {
      "directions": [
        1,
        3,
        9,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8211,
      "orbit_size": 1620
    },
    {
      "directions": [
        1,
        3,
        10,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8227,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        4,
        10,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8230,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8290,
      "orbit_size": 3240
    },
    {
      "directions": [
        4,
        10,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8356,
      "orbit_size": 12960
    },
    {
      "directions": [
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8608,
      "orbit_size": 6480
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        9
      ],
      "certified_good": true,
      "canonical_mask": 31,
      "orbit_size": 360
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        10
      ],
      "certified_good": true,
      "canonical_mask": 47,
      "orbit_size": 2880
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        10
      ],
      "certified_good": true,
      "canonical_mask": 55,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        10
      ],
      "certified_good": true,
      "canonical_mask": 62,
      "orbit_size": 2880
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        11
      ],
      "certified_good": true,
      "canonical_mask": 103,
      "orbit_size": 4320
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        11
      ],
      "certified_good": true,
      "canonical_mask": 110,
      "orbit_size": 1440
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        11
      ],
      "certified_good": true,
      "canonical_mask": 115,
      "orbit_size": 1440
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        11
      ],
      "certified_good": true,
      "canonical_mask": 118,
      "orbit_size": 4320
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        12
      ],
      "certified_good": true,
      "canonical_mask": 167,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        12
      ],
      "certified_good": true,
      "canonical_mask": 171,
      "orbit_size": 4320
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        12
      ],
      "certified_good": true,
      "canonical_mask": 173,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        12
      ],
      "certified_good": true,
      "canonical_mask": 179,
      "orbit_size": 2160
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        12
      ],
      "certified_good": true,
      "canonical_mask": 227,
      "orbit_size": 1440
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8215,
      "orbit_size": 2160
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8231,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8238,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8243,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8246,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8291,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8294,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        10,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8355,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8357,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8358,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8361,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8364,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8369,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8372,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8417,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8418,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8420,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8609,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8612,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8616,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8624,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8672,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9120,
      "orbit_size": 8640
    },
    {
      "directions": [
        10,
        11,
        12,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9440,
      "orbit_size": 6480
    },
    {
      "directions": [
        4,
        9,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24724,
      "orbit_size": 5184
    },
    {
      "directions": [
        3,
        10,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24738,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        10,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24740,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25620,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25640,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84004,
      "orbit_size": 5184
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        9,
        10
      ],
      "certified_good": true,
      "canonical_mask": 63,
      "orbit_size": 2880
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        10,
        11
      ],
      "certified_good": true,
      "canonical_mask": 111,
      "orbit_size": 1440
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        10,
        11
      ],
      "certified_good": true,
      "canonical_mask": 119,
      "orbit_size": 4320
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        10,
        11
      ],
      "certified_good": true,
      "canonical_mask": 126,
      "orbit_size": 1440
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        10,
        12
      ],
      "certified_good": true,
      "canonical_mask": 175,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        10,
        12
      ],
      "certified_good": true,
      "canonical_mask": 183,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        10,
        12
      ],
      "certified_good": true,
      "canonical_mask": 187,
      "orbit_size": 4320
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        10,
        12
      ],
      "certified_good": true,
      "canonical_mask": 189,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        11,
        12
      ],
      "certified_good": true,
      "canonical_mask": 231,
      "orbit_size": 4320
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        11,
        12
      ],
      "certified_good": true,
      "canonical_mask": 235,
      "orbit_size": 4320
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        11,
        12
      ],
      "certified_good": true,
      "canonical_mask": 237,
      "orbit_size": 2880
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        11,
        12
      ],
      "certified_good": true,
      "canonical_mask": 238,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        11,
        12
      ],
      "certified_good": true,
      "canonical_mask": 243,
      "orbit_size": 1440
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        12,
        13
      ],
      "certified_good": true,
      "canonical_mask": 423,
      "orbit_size": 2880
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        12,
        13
      ],
      "certified_good": true,
      "canonical_mask": 427,
      "orbit_size": 2160
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        12,
        13
      ],
      "certified_good": true,
      "canonical_mask": 486,
      "orbit_size": 1440
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        12,
        15
      ],
      "certified_good": true,
      "canonical_mask": 1251,
      "orbit_size": 240
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        9,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8223,
      "orbit_size": 540
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        10,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8239,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        10,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8247,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        10,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8254,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        11,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8295,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        11,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8302,
      "orbit_size": 4320
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        11,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8307,
      "orbit_size": 6480
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        11,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8310,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8359,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8363,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8365,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8366,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8371,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8373,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8374,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        10,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8377,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8378,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8380,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8419,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8421,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8422,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        11,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8425,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8426,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8428,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        11,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8433,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8434,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8436,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        11,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8440,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8611,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8613,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8614,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8617,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8618,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8620,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8625,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8626,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8628,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8632,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8673,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8674,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8676,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8680,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8688,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9091,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        4,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9094,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9106,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9121,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        10,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9122,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9136,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        11,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9154,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9168,
      "orbit_size": 8640
    },
    {
      "directions": [
        10,
        11,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9184,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        10,
        11,
        12,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9441,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9444,
      "orbit_size": 12960
    },
    {
      "directions": [
        9,
        10,
        11,
        12,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9456,
      "orbit_size": 6480
    },
    {
      "directions": [
        1,
        10,
        11,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9569,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9570,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9572,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9576,
      "orbit_size": 12960
    },
    {
      "directions": [
        9,
        10,
        11,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9584,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9696,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        13,
        14,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 10080,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24630,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24678,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24723,
      "orbit_size": 2160
    },
    {
      "directions": [
        1,
        4,
        9,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24725,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24732,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        10,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24739,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24741,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24742,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24745,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        5,
        10,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24746,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24748,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24756,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24760,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24774,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24778,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24780,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24802,
      "orbit_size": 6480
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24804,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        13,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24966,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        5,
        12,
        13,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24970,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25619,
      "orbit_size": 6480
    },
    {
      "directions": [
        1,
        4,
        9,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25621,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25622,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25628,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        10,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25635,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25637,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25641,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25642,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25644,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25650,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25652,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25656,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25669,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25670,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25684,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25688,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25698,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        10,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25700,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25704,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25733,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25737,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25740,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25748,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25762,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25764,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25768,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25796,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25861,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        4,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25862,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25866,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25876,
      "orbit_size": 12960
    },
    {
      "directions": [
        5,
        9,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25880,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25892,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25896,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26121,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        5,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26122,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26136,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        4,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27654,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27658,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27660,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27682,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27684,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27688,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27714,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27716,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27720,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27744,
      "orbit_size": 6480
    },
    {
      "directions": [
        4,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27780,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27784,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27908,
      "orbit_size": 6480
    },
    {
      "directions": [
        5,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27912,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57508,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82083,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82085,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82115,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        5,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82124,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        9,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82132,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82146,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82148,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82213,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82214,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82246,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82276,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        4,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82309,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82310,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82313,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        9,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82321,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        5,
        10,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82474,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82482,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        9,
        10,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82484,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82501,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82506,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        9,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82514,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82580,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        10,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82593,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82640,
      "orbit_size": 12960
    },
    {
      "directions": [
        10,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82656,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        4,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82694,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        5,
        10,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82988,
      "orbit_size": 1440
    },
    {
      "directions": [
        4,
        9,
        10,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82996,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        10,
        11,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83042,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84005,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84006,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84020,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84050,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84068,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84113,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84129,
      "orbit_size": 12960
    },
    {
      "directions": [
        5,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84168,
      "orbit_size": 4320
    },
    {
      "directions": [
        4,
        10,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84516,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85028,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        11,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85058,
      "orbit_size": 12960
    },
    {
      "directions": [
        11,
        12,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115904,
      "orbit_size": 6480
    },
    {
      "directions": [
        10,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214304,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202519,
      "orbit_size": 720
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        9,
        10,
        11
      ],
      "certified_good": true,
      "canonical_mask": 127,
      "orbit_size": 1440
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        9,
        10,
        12
      ],
      "certified_good": true,
      "canonical_mask": 191,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        10,
        11,
        12
      ],
      "certified_good": true,
      "canonical_mask": 239,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        10,
        11,
        12
      ],
      "certified_good": true,
      "canonical_mask": 247,
      "orbit_size": 4320
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        10,
        11,
        12
      ],
      "certified_good": true,
      "canonical_mask": 251,
      "orbit_size": 4320
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        10,
        11,
        12
      ],
      "certified_good": true,
      "canonical_mask": 253,
      "orbit_size": 2880
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        10,
        11,
        12
      ],
      "certified_good": true,
      "canonical_mask": 254,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        10,
        12,
        13
      ],
      "certified_good": true,
      "canonical_mask": 431,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        10,
        12,
        13
      ],
      "certified_good": true,
      "canonical_mask": 439,
      "orbit_size": 2880
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        10,
        12,
        13
      ],
      "certified_good": true,
      "canonical_mask": 443,
      "orbit_size": 2160
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        11,
        12,
        13
      ],
      "certified_good": true,
      "canonical_mask": 487,
      "orbit_size": 4320
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        11,
        12,
        13
      ],
      "certified_good": true,
      "canonical_mask": 491,
      "orbit_size": 4320
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        11,
        12,
        13
      ],
      "certified_good": true,
      "canonical_mask": 494,
      "orbit_size": 2880
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        11,
        12,
        13
      ],
      "certified_good": true,
      "canonical_mask": 502,
      "orbit_size": 1440
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        12,
        13,
        14
      ],
      "certified_good": true,
      "canonical_mask": 911,
      "orbit_size": 1440
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        11,
        12,
        15
      ],
      "certified_good": true,
      "canonical_mask": 1255,
      "orbit_size": 1440
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        11,
        12,
        15
      ],
      "certified_good": true,
      "canonical_mask": 1267,
      "orbit_size": 240
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        9,
        10,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8255,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        10,
        11,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8303,
      "orbit_size": 4320
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        10,
        11,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8311,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        10,
        11,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8318,
      "orbit_size": 4320
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        10,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8367,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        10,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8375,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        10,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8379,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        10,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8381,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        10,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8382,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        11,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8423,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        11,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8427,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        11,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8429,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        11,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8430,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        11,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8435,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        11,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8437,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        11,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8438,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        10,
        11,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8441,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        11,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8442,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        11,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8444,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8615,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8619,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8621,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8622,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8627,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8629,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8630,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8633,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8634,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8636,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8675,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8677,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8678,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        11,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8681,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8682,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8684,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        11,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8689,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8690,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8692,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        11,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8696,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9095,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9102,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        9,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9107,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9110,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9123,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9126,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9137,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        9,
        10,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9138,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9155,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9158,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        11,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9169,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        9,
        11,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9170,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9185,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9186,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9200,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        12,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9443,
      "orbit_size": 6480
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        12,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9445,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        12,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9446,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        12,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9452,
      "orbit_size": 6480
    },
    {
      "directions": [
        1,
        9,
        10,
        11,
        12,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9457,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        12,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9460,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9571,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9573,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9574,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        11,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9577,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9578,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9580,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        11,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9585,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9586,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9588,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        11,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9592,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        12,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9697,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9698,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9700,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        12,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9704,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        12,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9712,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        13,
        14,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 10081,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        13,
        14,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 10082,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        13,
        14,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 10084,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        13,
        14,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 10088,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        13,
        14,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 10096,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        13,
        14,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 10208,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        14,
        15,
        16,
        27
      ],
      "certified_good": true,
      "canonical_mask": 12000,
      "orbit_size": 4320
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        10,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24631,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        10,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24638,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        11,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24679,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        11,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24686,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        11,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24694,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24727,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24733,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24743,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24747,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24749,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24750,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24755,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24757,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24758,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        10,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24761,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24762,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24764,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24775,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24779,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24781,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24782,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24790,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24794,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24796,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24803,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24805,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24806,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24810,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24812,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24820,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        12,
        13,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24967,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        5,
        12,
        13,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24971,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        12,
        13,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24974,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        12,
        13,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24982,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        5,
        9,
        12,
        13,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24986,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        12,
        13,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24998,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        12,
        13,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25002,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        12,
        13,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25004,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25623,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25629,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25639,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25643,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25645,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25646,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25651,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25653,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25654,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        10,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25657,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25658,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25660,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25671,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25675,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25677,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25678,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25685,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25686,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25689,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25690,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25692,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25699,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25701,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25702,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25705,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25706,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25708,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25716,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25720,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25735,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25739,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25741,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25742,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25747,
      "orbit_size": 4320
    },
    {
      "directions": [
        1,
        4,
        9,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25749,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25750,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25753,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25756,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25763,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25765,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25766,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25769,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25770,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25772,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25778,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25780,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25784,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25797,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25798,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25801,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25802,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25804,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25812,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25816,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25826,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25828,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25832,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25863,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25867,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25869,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25870,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25877,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        4,
        9,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25878,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25881,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25882,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25884,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25893,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25894,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25897,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25898,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25900,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25908,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25912,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25926,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25929,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        5,
        11,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25930,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25932,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25944,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25956,
      "orbit_size": 12960
    },
    {
      "directions": [
        5,
        10,
        11,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25960,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25990,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        5,
        12,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25993,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        12,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25994,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        12,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25996,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        12,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26008,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26024,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26123,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26125,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26126,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26137,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        5,
        9,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26138,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26140,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26153,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26154,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26168,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26186,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26188,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26216,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        5,
        12,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26250,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        5,
        12,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26252,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        13,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26380,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        4,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27655,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27659,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27661,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27662,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27670,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27674,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27676,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27683,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27685,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27686,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27689,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27690,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27692,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27698,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27700,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27704,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27715,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27717,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27718,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27721,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27722,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27724,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27730,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27732,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27736,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27745,
      "orbit_size": 6480
    },
    {
      "directions": [
        3,
        10,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27746,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27748,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27752,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27760,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27779,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        4,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27781,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27782,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27785,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27786,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27788,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27794,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        9,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27796,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27800,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27810,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27812,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27816,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27844,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27848,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27909,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        4,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27910,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27913,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27914,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27916,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27924,
      "orbit_size": 12960
    },
    {
      "directions": [
        5,
        9,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27928,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27940,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27944,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27976,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28040,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        14,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28170,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        14,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28172,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        14,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28184,
      "orbit_size": 12960
    },
    {
      "directions": [
        5,
        10,
        14,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28200,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        15,
        16,
        17,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 31750,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        15,
        16,
        17,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 31778,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        15,
        16,
        17,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 31810,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        15,
        16,
        17,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 31840,
      "orbit_size": 2160
    },
    {
      "directions": [
        4,
        12,
        15,
        16,
        17,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 31876,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57509,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57510,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57513,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        5,
        10,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57514,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57516,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57524,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57528,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57542,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57546,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57548,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57572,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        13,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57734,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        5,
        12,
        13,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57738,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        12,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58516,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        10,
        12,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58530,
      "orbit_size": 4320
    },
    {
      "directions": [
        4,
        10,
        12,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58532,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58536,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        13,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58630,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        13,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58634,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        13,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58636,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        13,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58648,
      "orbit_size": 8640
    },
    {
      "directions": [
        5,
        10,
        13,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58664,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82087,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82091,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82093,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82099,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82101,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82102,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82119,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82125,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82131,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82133,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82134,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82140,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82147,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82149,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82150,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82154,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82156,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82162,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82164,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82215,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82219,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82221,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82222,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82227,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82229,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82230,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        11,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82247,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        11,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82254,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        11,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82259,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82262,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82275,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82277,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82278,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82282,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82284,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82290,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82292,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82311,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82315,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82317,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82318,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82323,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82325,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82326,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82329,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        10,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82339,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82341,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82342,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82371,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82374,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82401,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82402,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82404,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82416,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82475,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82477,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82478,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82483,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82485,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82486,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82490,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82492,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82503,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82507,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82509,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82510,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82515,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82517,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82518,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82522,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82531,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82533,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82534,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82538,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82540,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82546,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82548,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82579,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82581,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82582,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82585,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82588,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82595,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82597,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82598,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82601,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82609,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82612,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82627,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82629,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82630,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82633,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82634,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82636,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82641,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82642,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82644,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82648,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82657,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82658,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82660,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82664,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82672,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82695,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82707,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82710,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82723,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82725,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82726,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82729,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82732,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82737,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82740,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82755,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82758,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82762,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82770,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82785,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82786,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82788,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82800,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82821,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82822,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82825,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        9,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82833,
      "orbit_size": 8640
    },
    {
      "directions": [
        4,
        10,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82852,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82882,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82912,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82989,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82997,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82998,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83004,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        9,
        11,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83027,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83030,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83043,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83045,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83046,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83050,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83058,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        12,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83109,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        12,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83139,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83142,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        12,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83169,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83170,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83172,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        12,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83184,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        13,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83207,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        13,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83298,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83478,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83500,
      "orbit_size": 2880
    },
    {
      "directions": [
        4,
        9,
        10,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83508,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        11,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83523,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83526,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83538,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83553,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83554,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83650,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83680,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84007,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84011,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84013,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84014,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84019,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84021,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84022,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84026,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84028,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        11,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84051,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        11,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84053,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84054,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        11,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84058,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84067,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84069,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84070,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84074,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84076,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84082,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84084,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84115,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84117,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84118,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84121,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84124,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84131,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84133,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84134,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84137,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84145,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84148,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84163,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84169,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84170,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84172,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        9,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84177,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84178,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84184,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84193,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84194,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84196,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84200,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84208,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84235,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84243,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84246,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84261,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84265,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84268,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84273,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84276,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84291,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84294,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84306,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84321,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84324,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84336,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84355,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84357,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84358,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84361,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        9,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84369,
      "orbit_size": 8640
    },
    {
      "directions": [
        4,
        10,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84388,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84418,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84448,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84515,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84517,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84518,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84524,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84532,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84547,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84549,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84550,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84554,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84562,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84578,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84580,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84611,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84613,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84614,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84617,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84625,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84641,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84644,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84673,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84674,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84704,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84739,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84742,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84769,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84772,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84802,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84832,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85014,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85029,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85030,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85036,
      "orbit_size": 8640
    },
    {
      "directions": [
        4,
        9,
        10,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85044,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        11,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85059,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85062,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85066,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85074,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85089,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85090,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85186,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85216,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        14,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85510,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        14,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85540,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        11,
        14,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85570,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        11,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86099,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86102,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        11,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86106,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86115,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86118,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        12,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86211,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86214,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        16,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 88131,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        16,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 88134,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        16,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 88138,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        9,
        11,
        16,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 88146,
      "orbit_size": 8640
    },
    {
      "directions": [
        4,
        9,
        10,
        12,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90292,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        12,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90324,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90338,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90340,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90420,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90424,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90450,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90452,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90468,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90516,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90520,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90532,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90544,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90562,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90564,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90576,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90592,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90674,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90676,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90708,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90728,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90786,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90788,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90792,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90800,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90820,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90824,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90832,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90848,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90898,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90916,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90920,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90928,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90952,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90976,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91016,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91188,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91234,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91236,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91300,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        12,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91329,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        11,
        12,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91332,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91360,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91409,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91425,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91428,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91440,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        12,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91524,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91552,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91688,
      "orbit_size": 8640
    },
    {
      "directions": [
        9,
        10,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91696,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91713,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91716,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91720,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91728,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91744,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        12,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91780,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91808,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91840,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91906,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91920,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91968,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92212,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92260,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92264,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92305,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92308,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92321,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92324,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92336,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92360,
      "orbit_size": 8640
    },
    {
      "directions": [
        9,
        11,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92368,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92384,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92433,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92452,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92481,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92496,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92552,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92708,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92768,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        13,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92932,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        13,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92992,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93220,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93224,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93232,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93252,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93280,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        12,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93316,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93320,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93376,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93444,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93456,
      "orbit_size": 25920
    },
    {
      "directions": [
        12,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93568,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93700,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93728,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93760,
      "orbit_size": 25920
    },
    {
      "directions": [
        13,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93952,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94497,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94512,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94560,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94756,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        12,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94852,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        13,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94984,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        13,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95008,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95268,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95280,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        12,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95364,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        13,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95520,
      "orbit_size": 25920
    },
    {
      "directions": [
        13,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96000,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96292,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96304,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96328,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        12,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96400,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96516,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96520,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96528,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96576,
      "orbit_size": 25920
    },
    {
      "directions": [
        12,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96640,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96800,
      "orbit_size": 25920
    },
    {
      "directions": [
        12,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96896,
      "orbit_size": 25920
    },
    {
      "directions": [
        13,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97024,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115042,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115112,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115120,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115144,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115496,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115592,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        12,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115905,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        12,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115908,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115936,
      "orbit_size": 12960
    },
    {
      "directions": [
        5,
        12,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116104,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116160,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116304,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116416,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117028,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117040,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117128,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117284,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117796,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117828,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117952,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        13,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118020,
      "orbit_size": 25920
    },
    {
      "directions": [
        12,
        13,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118144,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        14,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118276,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        14,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118304,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        13,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119200,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119364,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120000,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213796,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213828,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        12,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213904,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214305,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214306,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214308,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214312,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214320,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214368,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214432,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214568,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        10,
        12,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215201,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        12,
        13,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215440,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        10,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216100,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216160,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        13,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216322,
      "orbit_size": 12960
    },
    {
      "directions": [
        10,
        13,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216352,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        14,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216608,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218272,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        13,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218400,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 219216,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        9,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202527,
      "orbit_size": 360
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        10,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202551,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        10,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202558,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        11,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202599,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        11,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202606,
      "orbit_size": 4320
    },
    {
      "directions": [
        1,
        9,
        10,
        12,
        13,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202929,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        12,
        13,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202977,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        13,
        14,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4203440,
      "orbit_size": 8640
    },
    {
      "directions": [
        9,
        11,
        12,
        13,
        14,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4203472,
      "orbit_size": 8640
    },
    {
      "directions": [
        10,
        11,
        12,
        13,
        14,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4203488,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        5,
        12,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220041,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        5,
        9,
        12,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4243610,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        9,
        12,
        13,
        28,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8470929,
      "orbit_size": 1440
    },
    {
      "directions": [
        4,
        5,
        10,
        15,
        28,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8471596,
      "orbit_size": 2880
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        9,
        10,
        11,
        12
      ],
      "certified_good": true,
      "canonical_mask": 255,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        9,
        10,
        12,
        13
      ],
      "certified_good": true,
      "canonical_mask": 447,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        10,
        11,
        12,
        13
      ],
      "certified_good": true,
      "canonical_mask": 495,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        10,
        11,
        12,
        13
      ],
      "certified_good": true,
      "canonical_mask": 503,
      "orbit_size": 4320
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        10,
        11,
        12,
        13
      ],
      "certified_good": true,
      "canonical_mask": 507,
      "orbit_size": 4320
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        10,
        11,
        12,
        13
      ],
      "certified_good": true,
      "canonical_mask": 510,
      "orbit_size": 2880
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        9,
        12,
        13,
        14
      ],
      "certified_good": true,
      "canonical_mask": 927,
      "orbit_size": 1440
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        10,
        12,
        13,
        14
      ],
      "certified_good": true,
      "canonical_mask": 943,
      "orbit_size": 2880
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        11,
        12,
        13,
        14
      ],
      "certified_good": true,
      "canonical_mask": 1006,
      "orbit_size": 360
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        10,
        11,
        12,
        15
      ],
      "certified_good": true,
      "canonical_mask": 1263,
      "orbit_size": 2160
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        10,
        11,
        12,
        15
      ],
      "certified_good": true,
      "canonical_mask": 1271,
      "orbit_size": 1440
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        10,
        11,
        13,
        15
      ],
      "certified_good": true,
      "canonical_mask": 1391,
      "orbit_size": 4320
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        11,
        12,
        13,
        15
      ],
      "certified_good": true,
      "canonical_mask": 1511,
      "orbit_size": 1440
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        9,
        10,
        11,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8319,
      "orbit_size": 4320
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        9,
        10,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8383,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        10,
        11,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8431,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        10,
        11,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8439,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        10,
        11,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8443,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        10,
        11,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8445,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        10,
        11,
        12,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8446,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8623,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8631,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8635,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8637,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        10,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8638,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        11,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8679,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        11,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8683,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        11,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8685,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        11,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8686,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        11,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8691,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        11,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8693,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        11,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8694,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        10,
        11,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8697,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        11,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8698,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        11,
        12,
        13,
        27
      ],
      "certified_good": true,
      "canonical_mask": 8700,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9103,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9111,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9118,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9127,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9134,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9139,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9142,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        11,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9159,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        11,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9166,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        9,
        11,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9171,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9174,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9187,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9190,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        11,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9201,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        12,
        13,
        14,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9202,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        11,
        12,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9447,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        11,
        12,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9453,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        11,
        12,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9459,
      "orbit_size": 6480
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        11,
        12,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9461,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        11,
        12,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9462,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        11,
        12,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9468,
      "orbit_size": 6480
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        11,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9575,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        11,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9579,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        11,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9581,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        11,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9582,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        11,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9587,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        11,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9589,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        11,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9590,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        10,
        11,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9593,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        11,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9594,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        11,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9596,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        12,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9699,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        12,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9701,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        12,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9702,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        11,
        12,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9705,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        12,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9706,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        12,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9708,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        11,
        12,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9713,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        12,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9714,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        12,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9716,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        11,
        12,
        13,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 9720,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        13,
        14,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 10083,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        13,
        14,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 10085,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        13,
        14,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 10086,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        11,
        13,
        14,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 10089,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        13,
        14,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 10090,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        13,
        14,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 10092,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        11,
        13,
        14,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 10097,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        13,
        14,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 10098,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        13,
        14,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 10100,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        11,
        13,
        14,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 10104,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        12,
        13,
        14,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 10209,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        13,
        14,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 10210,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        13,
        14,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 10212,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        12,
        13,
        14,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 10216,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        27
      ],
      "certified_good": true,
      "canonical_mask": 10224,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        12,
        14,
        15,
        16,
        27
      ],
      "certified_good": true,
      "canonical_mask": 12001,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        14,
        15,
        16,
        27
      ],
      "certified_good": true,
      "canonical_mask": 12004,
      "orbit_size": 4320
    },
    {
      "directions": [
        9,
        10,
        11,
        12,
        14,
        15,
        16,
        27
      ],
      "certified_good": true,
      "canonical_mask": 12016,
      "orbit_size": 4320
    },
    {
      "directions": [
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        27
      ],
      "certified_good": true,
      "canonical_mask": 12256,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        9,
        10,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24639,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        10,
        11,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24687,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        10,
        11,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24695,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        10,
        11,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24702,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        9,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24735,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        10,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24751,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        10,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24759,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        10,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24763,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        10,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24765,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        10,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24766,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24783,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24791,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24795,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24797,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24798,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24807,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24811,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24813,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24814,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24819,
      "orbit_size": 6480
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24821,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24822,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24826,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        11,
        12,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24828,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        12,
        13,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24975,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        12,
        13,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24983,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        12,
        13,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24987,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        12,
        13,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24990,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        12,
        13,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 24999,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        12,
        13,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25003,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        12,
        13,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25005,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        12,
        13,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25006,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        12,
        13,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25014,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        12,
        13,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25018,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        12,
        13,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25020,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        11,
        12,
        13,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25038,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        12,
        13,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25062,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        12,
        13,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25066,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        12,
        13,
        14,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25486,
      "orbit_size": 4320
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        9,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25631,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        10,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25647,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        10,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25655,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        10,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25659,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        10,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25661,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        10,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25662,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25679,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25687,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25691,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25693,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25694,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25703,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25707,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25709,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25710,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25715,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25717,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25718,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        10,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25721,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25722,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        11,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25724,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25743,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25751,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25755,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25757,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25758,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25767,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25771,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25773,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25774,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25779,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25781,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25782,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        10,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25785,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25786,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25788,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25799,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25803,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25805,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25806,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25813,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25814,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25817,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25818,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25820,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25827,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25829,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25830,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25833,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25834,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25836,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25842,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25844,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        11,
        12,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25848,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25871,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25879,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25883,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25885,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25886,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25895,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25899,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25901,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25902,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25909,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25910,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        10,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25913,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25914,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25916,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        11,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25927,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        11,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25931,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        11,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25933,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        11,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25934,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25942,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        11,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25945,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        11,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25946,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        11,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25948,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25957,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25958,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        11,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25961,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25962,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25964,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25972,
      "orbit_size": 12960
    },
    {
      "directions": [
        5,
        9,
        10,
        11,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25976,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        12,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25991,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        5,
        12,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25995,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        12,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25997,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        12,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 25998,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        12,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26006,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        5,
        9,
        12,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26009,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        12,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26010,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        12,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26012,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        12,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26022,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        12,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26025,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        12,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26026,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        12,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26028,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        12,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26040,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        12,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26057,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        12,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26058,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        12,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26060,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        12,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26072,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        12,
        13,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26088,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26127,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26139,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26141,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26142,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26155,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26157,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26158,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        10,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26169,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26170,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26172,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        11,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26187,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        11,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26189,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        11,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26190,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        11,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26202,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        11,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26204,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        11,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26217,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26218,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26220,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        11,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26232,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        5,
        12,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26251,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        4,
        5,
        12,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26253,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        12,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26254,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        12,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26266,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        5,
        9,
        12,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26268,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        12,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26282,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        12,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26284,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        12,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26316,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        13,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26381,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        4,
        5,
        13,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26382,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        13,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26396,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        5,
        10,
        13,
        14,
        15,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 26412,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27663,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27671,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27675,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27677,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27678,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27687,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27691,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27693,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27694,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27699,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27701,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27702,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        10,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27705,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27706,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27708,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27719,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27723,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27725,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27726,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27731,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27733,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27734,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27737,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27738,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27740,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27747,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27749,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27750,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27753,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27754,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27756,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27761,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27762,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27764,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        11,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27768,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27783,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27787,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27789,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27790,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27795,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        4,
        9,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27797,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27798,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27801,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27802,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27804,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27811,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27813,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27814,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27817,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27818,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27820,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27826,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27828,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27832,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27845,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27846,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27849,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27850,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27852,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27860,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27864,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27874,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27876,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        12,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27880,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27911,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27915,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27917,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27918,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27925,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        4,
        9,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27926,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27929,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27930,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27932,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27941,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27942,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27945,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27946,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27948,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27956,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27960,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27974,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27977,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27978,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27980,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 27992,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28004,
      "orbit_size": 12960
    },
    {
      "directions": [
        5,
        10,
        11,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28008,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28038,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        5,
        12,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28041,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        12,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28042,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        12,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28044,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        12,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28056,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28072,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        13,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28104,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        14,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28171,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        14,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28173,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        14,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28174,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        14,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28185,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        5,
        9,
        14,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28186,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        14,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28188,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        14,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28201,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        14,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28202,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        14,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28204,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        14,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28216,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        14,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28234,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        14,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28236,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        14,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28264,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        5,
        12,
        14,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28298,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        5,
        12,
        14,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28300,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        13,
        14,
        15,
        16,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 28428,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        4,
        15,
        16,
        17,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 31751,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        15,
        16,
        17,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 31758,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        4,
        9,
        15,
        16,
        17,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 31766,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        15,
        16,
        17,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 31779,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        15,
        16,
        17,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 31782,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        15,
        16,
        17,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 31794,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        15,
        16,
        17,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 31811,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        15,
        16,
        17,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 31814,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        15,
        16,
        17,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 31826,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        15,
        16,
        17,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 31841,
      "orbit_size": 2160
    },
    {
      "directions": [
        3,
        10,
        11,
        15,
        16,
        17,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 31842,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        15,
        16,
        17,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 31856,
      "orbit_size": 4320
    },
    {
      "directions": [
        1,
        3,
        12,
        15,
        16,
        17,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 31875,
      "orbit_size": 6480
    },
    {
      "directions": [
        1,
        4,
        12,
        15,
        16,
        17,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 31877,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        15,
        16,
        17,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 31878,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        12,
        15,
        16,
        17,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 31882,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        12,
        15,
        16,
        17,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 31884,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        12,
        15,
        16,
        17,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 31890,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        9,
        12,
        15,
        16,
        17,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 31892,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        12,
        15,
        16,
        17,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 31906,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        15,
        16,
        17,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 31908,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        15,
        16,
        17,
        27,
        28
      ],
      "certified_good": true,
      "canonical_mask": 31912,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        11,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57462,
      "orbit_size": 6480
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57511,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57515,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57517,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57518,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57525,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57526,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        10,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57529,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57530,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57532,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        11,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57543,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        11,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57547,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        11,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57549,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        11,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57550,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57558,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        11,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57562,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        11,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57564,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57573,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57574,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57578,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57580,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        12,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57588,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        12,
        13,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57735,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        5,
        12,
        13,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57739,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        12,
        13,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57742,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        12,
        13,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57750,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        5,
        9,
        12,
        13,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57754,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        12,
        13,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57766,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        12,
        13,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57770,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        12,
        13,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 57772,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        12,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58515,
      "orbit_size": 540
    },
    {
      "directions": [
        1,
        4,
        9,
        12,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58517,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        4,
        9,
        12,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58518,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        5,
        9,
        12,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58524,
      "orbit_size": 6480
    },
    {
      "directions": [
        1,
        3,
        10,
        12,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58531,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        4,
        10,
        12,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58533,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        12,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58534,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        12,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58537,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        12,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58538,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        12,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58540,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        12,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58548,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        12,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58552,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58594,
      "orbit_size": 2160
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58596,
      "orbit_size": 12960
    },
    {
      "directions": [
        5,
        10,
        11,
        12,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58600,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        4,
        13,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58631,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        13,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58635,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        13,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58637,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        13,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58638,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        13,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58646,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        13,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58649,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        5,
        9,
        13,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58650,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        13,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58652,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        13,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58662,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        13,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58665,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        5,
        10,
        13,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58666,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        13,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58668,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        13,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58680,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        4,
        11,
        13,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58694,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        13,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58697,
      "orbit_size": 2160
    },
    {
      "directions": [
        3,
        5,
        11,
        13,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58698,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        13,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58700,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        13,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58712,
      "orbit_size": 8640
    },
    {
      "directions": [
        5,
        10,
        11,
        13,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58728,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        4,
        12,
        13,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58758,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        5,
        12,
        13,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58762,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        12,
        13,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 58764,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        12,
        14,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 59018,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        5,
        12,
        14,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 59020,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        13,
        14,
        15,
        27,
        28,
        29
      ],
      "certified_good": true,
      "canonical_mask": 59148,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        10,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82095,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        10,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82103,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        10,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82107,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        10,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82109,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        10,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82110,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82127,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82135,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82139,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82141,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82142,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82151,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82155,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82157,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82158,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82163,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82165,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82166,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82170,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        11,
        12,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82172,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        10,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82223,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        10,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82231,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        10,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82235,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        10,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82237,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        10,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82238,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        11,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82255,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        11,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82263,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        11,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82267,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        11,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82270,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        11,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82279,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        11,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82283,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        11,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82285,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        11,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82286,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        11,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82291,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        11,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82293,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        11,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82294,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        11,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82298,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        11,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82300,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82319,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82327,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82331,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82333,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82334,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82343,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82347,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82349,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82350,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82355,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82357,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82358,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        11,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82375,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        11,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82379,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        11,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82382,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        11,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82387,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82390,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82403,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82405,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82406,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        11,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82409,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82410,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82412,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        11,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82417,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82418,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82420,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        11,
        12,
        13,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82424,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        10,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82479,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        10,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82487,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        10,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82491,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        10,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82493,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        10,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82494,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82511,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82519,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82523,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82525,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82526,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82535,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82539,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82541,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82542,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82547,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82549,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82550,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82554,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        11,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82556,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82583,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82587,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82589,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82590,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82599,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82603,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82605,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82606,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82611,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82613,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82614,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        10,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82617,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82620,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82631,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82635,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82637,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82638,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82643,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82645,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82646,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82649,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82650,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82652,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82659,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82661,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82662,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82665,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82666,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82668,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82673,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82674,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82676,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        11,
        12,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82680,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82703,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82711,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82715,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82718,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82727,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82731,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82733,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82734,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82739,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82741,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82742,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        10,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82745,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82748,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        11,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82759,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        11,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82763,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        11,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82766,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        11,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82771,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82774,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        11,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82778,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82787,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82789,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82790,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        11,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82793,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82794,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82796,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        11,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82801,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82802,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82804,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        11,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82808,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82823,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82827,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82829,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82830,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82835,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82837,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82838,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82841,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        10,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82851,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82853,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82854,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82860,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82868,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82883,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82886,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82890,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82898,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82913,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82914,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82916,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82920,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        12,
        13,
        14,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82928,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        10,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82991,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        10,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 82999,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        10,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83005,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        10,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83006,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        11,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83031,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        11,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83035,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        11,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83038,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        11,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83047,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        11,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83051,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        11,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83053,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        11,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83054,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        11,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83059,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        11,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83061,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        11,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83062,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        11,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83066,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        12,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83111,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        12,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83117,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        12,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83125,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        11,
        12,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83143,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        11,
        12,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83147,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        11,
        12,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83150,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        11,
        12,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83155,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        12,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83158,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        12,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83171,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        12,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83173,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        12,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83174,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        11,
        12,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83177,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        12,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83178,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        12,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83180,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        11,
        12,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83185,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        12,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83186,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        12,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83188,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        11,
        12,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83192,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        13,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83215,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        13,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83223,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        13,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83239,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        11,
        13,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83271,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        11,
        13,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83283,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        13,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83286,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        13,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83299,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        13,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83302,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        13,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83306,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        13,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83314,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        12,
        13,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83335,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        12,
        13,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83365,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        11,
        12,
        13,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83395,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        13,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83398,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        13,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83426,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83479,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83486,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83495,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83501,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83502,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83509,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83510,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83516,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        11,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83527,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        11,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83531,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        11,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83534,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        11,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83539,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83542,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        11,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83546,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83555,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83557,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83558,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        11,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83561,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83562,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        11,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83569,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83570,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        12,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83591,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        12,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83621,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        12,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83651,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83654,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        12,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83658,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        12,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83666,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        12,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83681,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83682,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83684,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        12,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83688,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        12,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83696,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        13,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83719,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        13,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83779,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        13,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83782,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        13,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83786,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        9,
        11,
        13,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83794,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        13,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83810,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        13,
        14,
        15,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 83906,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        10,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84015,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        10,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84023,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        10,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84027,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        10,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84029,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        10,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84030,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        11,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84055,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        11,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84059,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        11,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84061,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        11,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84062,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        11,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84071,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        11,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84075,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        11,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84077,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        11,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84078,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        11,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84083,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        11,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84085,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        11,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84086,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        11,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84090,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        11,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84092,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84119,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84123,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84125,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84126,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84135,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84139,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84141,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84142,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84147,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84149,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84150,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        10,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84153,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84156,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84167,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84171,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84173,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84174,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84179,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84181,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84182,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84185,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84186,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84188,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84195,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84197,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84198,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84201,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84202,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84204,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84209,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84210,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84212,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        11,
        12,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84216,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84239,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84247,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84251,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84254,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84263,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84267,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84269,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84270,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84275,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84277,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84278,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        10,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84281,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84284,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        11,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84295,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        11,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84299,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        11,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84302,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        11,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84307,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84310,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        11,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84314,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84323,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84325,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84326,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        11,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84329,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84330,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84332,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        11,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84337,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84338,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84340,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        11,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84344,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84359,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84363,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84365,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84366,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84371,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84373,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84374,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84377,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        10,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84387,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84389,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84390,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84396,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84404,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84419,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84422,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84426,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84434,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84449,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84450,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84452,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84456,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        12,
        13,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84464,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84519,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84523,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84525,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84526,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84531,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84533,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84534,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84538,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84540,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        11,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84551,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        11,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84555,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        11,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84557,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        11,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84558,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        11,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84563,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        11,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84565,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84566,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        11,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84570,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84579,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84581,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84582,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84586,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84588,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84594,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84596,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84615,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84619,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84621,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84622,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84627,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84629,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84630,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84633,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84636,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        10,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84643,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84645,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84646,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84649,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84652,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84657,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84660,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84675,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84677,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84678,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84681,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84682,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84684,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        11,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84689,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84690,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84692,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84696,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        10,
        11,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84705,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84706,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84708,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84712,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        12,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84720,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84743,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84747,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84750,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84755,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84758,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84771,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84773,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84774,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84777,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84780,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84785,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84788,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84803,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84806,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84810,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84818,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84833,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84834,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84836,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84840,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84848,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        12,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84867,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        12,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84869,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84870,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        12,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84873,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        9,
        12,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84881,
      "orbit_size": 8640
    },
    {
      "directions": [
        4,
        10,
        12,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84900,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84930,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        13,
        14,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 84960,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85015,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85022,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85031,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85037,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85038,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85045,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85046,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85052,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        11,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85063,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        11,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85067,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        11,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85070,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        11,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85075,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85078,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        11,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85082,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85091,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85093,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85094,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        11,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85097,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85098,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        11,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85105,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85106,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        12,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85127,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        12,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85157,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        12,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85187,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85190,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        12,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85194,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        12,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85202,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        12,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85217,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85218,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85220,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        12,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85224,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        12,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85232,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        13,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85255,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        13,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85315,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        13,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85318,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        13,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85322,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        9,
        11,
        13,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85330,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        13,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85346,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        13,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85442,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        14,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85511,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        14,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85518,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        14,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85526,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        14,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85541,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        14,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85542,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        14,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85548,
      "orbit_size": 8640
    },
    {
      "directions": [
        4,
        9,
        10,
        14,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85556,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        11,
        14,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85571,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        14,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85574,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        14,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85578,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        14,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85586,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        14,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85601,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        14,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85602,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        14,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85698,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        14,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85728,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        13,
        14,
        15,
        16,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 85826,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        11,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86103,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        11,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86107,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        11,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86110,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        11,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86119,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        11,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86123,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        11,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86126,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        11,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86131,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        11,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86134,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        11,
        12,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86215,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        11,
        12,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86219,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        11,
        12,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86222,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        11,
        12,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86227,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        12,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86230,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        12,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86243,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        12,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86246,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        13,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86371,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        13,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86374,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        12,
        13,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86467,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        11,
        14,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86599,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        11,
        14,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86603,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        11,
        14,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86606,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        11,
        14,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86611,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        14,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86614,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        11,
        14,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86618,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        14,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86627,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        14,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86630,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        12,
        14,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86723,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        14,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 86726,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        15,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 87142,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        11,
        16,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 88135,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        11,
        16,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 88139,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        11,
        16,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 88142,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        11,
        16,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 88147,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        16,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 88150,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        11,
        16,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 88154,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        16,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 88163,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        16,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 88166,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        12,
        16,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 88259,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        16,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 88262,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        14,
        16,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 88643,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        14,
        16,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 88646,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        14,
        16,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 88650,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        9,
        11,
        14,
        16,
        17,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 88658,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        12,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90291,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        12,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90293,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        12,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90294,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        10,
        12,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90297,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        12,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90298,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        12,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90300,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        11,
        12,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90323,
      "orbit_size": 6480
    },
    {
      "directions": [
        1,
        4,
        9,
        11,
        12,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90325,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        12,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90326,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        11,
        12,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90332,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        12,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90339,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        12,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90341,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        12,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90342,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        11,
        12,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90345,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        12,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90346,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        12,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90348,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        12,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90356,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        11,
        12,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90360,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90419,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90421,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90422,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        10,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90425,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90426,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90428,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        11,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90451,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        11,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90453,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90454,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        11,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90457,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        11,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90458,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        11,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90460,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90467,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90469,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90470,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        11,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90473,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90474,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90476,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90482,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90484,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        11,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90488,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90515,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90517,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90518,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90521,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90522,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90524,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90531,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90533,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90534,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90537,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90538,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90540,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90545,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90546,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90548,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90552,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90563,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90565,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90566,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90569,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90570,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90572,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        11,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90577,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90578,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90580,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90584,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90593,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90594,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90596,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90600,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        12,
        13,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90608,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90675,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90677,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90678,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90682,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90684,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        11,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90707,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        11,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90709,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        11,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90710,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        11,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90714,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        11,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90716,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90725,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90726,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        11,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90729,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90730,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90732,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90738,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90740,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        11,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90744,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90787,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90789,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90790,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90793,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90794,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90796,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90801,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90802,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90804,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90808,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90821,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90822,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90825,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90826,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90828,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        11,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90833,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90834,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90836,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90840,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90849,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90850,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90852,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90856,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        12,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90864,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90899,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90901,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90902,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        5,
        9,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90905,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        4,
        10,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90917,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90918,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90921,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90922,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90924,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90929,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90930,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90932,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90936,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90949,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90950,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90953,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90954,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90956,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90962,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90964,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90968,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90977,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90978,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90980,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90984,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 90992,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91014,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        12,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91017,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        12,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91018,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        12,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91020,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        12,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91026,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        12,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91028,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        12,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91032,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        12,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91042,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91044,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91048,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91056,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91074,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        12,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91076,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91080,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91088,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        13,
        14,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91104,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91187,
      "orbit_size": 6480
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91189,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91190,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91196,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91235,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91237,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91238,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        11,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91241,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91242,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91244,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91250,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91252,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        11,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91256,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        12,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91301,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        12,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91302,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        12,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91305,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        12,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91306,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        12,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91308,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        12,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91316,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        12,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91320,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        12,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91331,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        12,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91333,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91334,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        12,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91337,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        12,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91338,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        12,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91340,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        12,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91348,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        12,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91352,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        12,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91361,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91362,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91364,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        12,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91368,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        12,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91376,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91411,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91413,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91414,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91417,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91418,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91427,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91429,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91430,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91433,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91434,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91436,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91441,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91442,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91444,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91448,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91459,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91461,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91462,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        11,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91473,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91474,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91476,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91489,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91490,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91492,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91504,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        12,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91523,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        12,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91525,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91526,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        12,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91529,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        12,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91530,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        12,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91532,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        12,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91537,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        12,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91540,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        12,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91544,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91553,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        12,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91554,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91556,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91560,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91568,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        12,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91585,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91586,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        12,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91588,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91600,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        13,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91616,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91683,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91689,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91690,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91692,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        9,
        10,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91697,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91698,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91700,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91704,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91715,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91717,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91718,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91721,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91722,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91724,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        11,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91729,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91730,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91732,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91736,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91745,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91746,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91748,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91752,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91760,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        12,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91779,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        12,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91781,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91782,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        12,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91785,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        12,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91788,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        12,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91793,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        12,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91796,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91809,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        12,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91810,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91812,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91816,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91824,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        12,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91841,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91842,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        12,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91844,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91848,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91856,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91872,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91907,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91909,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91910,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91913,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91914,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91916,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91921,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91922,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91924,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91928,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91937,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91938,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91940,
      "orbit_size": 12960
    },
    {
      "directions": [
        5,
        10,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91944,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91952,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91969,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91970,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91972,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91976,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 91984,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92000,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        12,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92034,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        12,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92036,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92040,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        12,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92048,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92064,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        13,
        14,
        15,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92096,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92211,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92213,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92214,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92218,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92220,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92259,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92261,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92262,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        11,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92265,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92266,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92268,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92274,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92276,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        11,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92280,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92307,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92309,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92310,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92313,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92316,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92323,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92325,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92326,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92329,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92330,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92332,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92337,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92338,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92340,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92344,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92355,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92361,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92362,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92364,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        9,
        11,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92369,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92370,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92372,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92376,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92385,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92386,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92388,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92392,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        12,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92400,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92435,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92437,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        4,
        9,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92438,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92442,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        4,
        10,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92453,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92454,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92457,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92460,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92465,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92468,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92472,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92483,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92485,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92486,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92489,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92490,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92492,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        11,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92497,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92498,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92500,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92504,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92513,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92516,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92520,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92528,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        12,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92549,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92550,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        12,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92553,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        12,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92554,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        12,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92556,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        12,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92561,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        12,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92564,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        12,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92568,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92577,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92580,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92584,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92592,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        12,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92609,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92610,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92616,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92624,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        13,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92640,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92707,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92709,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92710,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92714,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92716,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92722,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92724,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92739,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92741,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92742,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92746,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92748,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92754,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92756,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92769,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92770,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92772,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92776,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92784,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        12,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92803,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        12,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92805,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92806,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        12,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92809,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        12,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92812,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        12,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92817,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        12,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92820,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92833,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        12,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92834,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92836,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92840,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92848,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        12,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92865,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92866,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        12,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92868,
      "orbit_size": 6480
    },
    {
      "directions": [
        5,
        11,
        12,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92872,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92880,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92896,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        13,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92931,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        13,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92933,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        13,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92934,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        13,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92937,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        13,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92938,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        13,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92940,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        13,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92945,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        13,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92946,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        13,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92948,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        13,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92961,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        13,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92964,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        13,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92968,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        13,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92993,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        13,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92994,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        13,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 92996,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        13,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93000,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        13,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93008,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        13,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93024,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        12,
        13,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93058,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        12,
        13,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93060,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        13,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93064,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        12,
        13,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93072,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        13,
        14,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93120,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93219,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93221,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93222,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93225,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93226,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93228,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93233,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93234,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93236,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93240,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93253,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93254,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93257,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93258,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93260,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93266,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93268,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93272,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93281,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93282,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93284,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93288,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93296,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        12,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93317,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93318,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        12,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93321,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        12,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93322,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        12,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93324,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        12,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93329,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        12,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93332,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        12,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93336,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93345,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93348,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93352,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93360,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        12,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93377,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93378,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        12,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93380,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93384,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93392,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93408,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93443,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93445,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93446,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93449,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93450,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93452,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93457,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93458,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93460,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93464,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93473,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93476,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93480,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93488,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93505,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93506,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93508,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93520,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93536,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        12,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93569,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        12,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93570,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        12,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93572,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93576,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        12,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93584,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93600,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        13,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93632,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93701,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93702,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93706,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93708,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93713,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93716,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93729,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93730,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93732,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93736,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93744,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93761,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93762,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93764,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93768,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93776,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93792,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        12,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93825,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        12,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93828,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93832,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93856,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93888,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        13,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93953,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        13,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93954,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        13,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93956,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        13,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93960,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        13,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93968,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        13,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 93984,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        13,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94016,
      "orbit_size": 25920
    },
    {
      "directions": [
        12,
        13,
        14,
        15,
        16,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94080,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94310,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94314,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94316,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        11,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94328,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        12,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94385,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        12,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94388,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        12,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94405,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94406,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        12,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94410,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        12,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94412,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        11,
        12,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94417,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        12,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94420,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        12,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94424,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94434,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94436,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        12,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94448,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94499,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94501,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94502,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94505,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94506,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94513,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94514,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94516,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94520,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94533,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94537,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94538,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94540,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        11,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94545,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94546,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94548,
      "orbit_size": 12960
    },
    {
      "directions": [
        5,
        9,
        11,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94552,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94561,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94562,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94564,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94568,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94576,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94598,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        12,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94601,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        12,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94602,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        12,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94612,
      "orbit_size": 12960
    },
    {
      "directions": [
        5,
        9,
        12,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94616,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94625,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        12,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94626,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94640,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        12,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94660,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94664,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94672,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        13,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94688,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94741,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        4,
        9,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94742,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94746,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        4,
        10,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94757,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94758,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94761,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94762,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94764,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94770,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94772,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94776,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94789,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94793,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94796,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94804,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94808,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94820,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94824,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        12,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94853,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94854,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        12,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94857,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        12,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94858,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        12,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94860,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        12,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94865,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        12,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94868,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        12,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94872,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94881,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        12,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94882,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94884,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94896,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        12,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94916,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94920,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94944,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        13,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94981,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        13,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94985,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        13,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94986,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        13,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94988,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        13,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94993,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        13,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 94996,
      "orbit_size": 6480
    },
    {
      "directions": [
        5,
        9,
        13,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95000,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        13,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95009,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        13,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95010,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        13,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95012,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        13,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95016,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        13,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95024,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        13,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95048,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        13,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95072,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        12,
        13,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95108,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        13,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95112,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        13,
        14,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95136,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95267,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95269,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95270,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95273,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95276,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95281,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95282,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95284,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95288,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95301,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95302,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95305,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95306,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95308,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95314,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95316,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95320,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95330,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95332,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95336,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95344,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        12,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95365,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95366,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        12,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95369,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        12,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95372,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        12,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95377,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        12,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95380,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        12,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95384,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95393,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95396,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95408,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        12,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95425,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        12,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95428,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95432,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95440,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95456,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        13,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95491,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        13,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95493,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        13,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95494,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        13,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95497,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        13,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95498,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        13,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95500,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        13,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95505,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        13,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95508,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        13,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95512,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        13,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95521,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        13,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95522,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        13,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95524,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        13,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95528,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        13,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95536,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        13,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95553,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        13,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95554,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        13,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95568,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        13,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95584,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        12,
        13,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95617,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        12,
        13,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95620,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        13,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95624,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        13,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95648,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        13,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95680,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95749,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95750,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95754,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95756,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95762,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95764,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95768,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95777,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95778,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95780,
      "orbit_size": 12960
    },
    {
      "directions": [
        5,
        10,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95784,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95792,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95812,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95816,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95824,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95840,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        12,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95873,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        12,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95876,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95880,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        12,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95888,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 95904,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        13,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96001,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        13,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96002,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        13,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96004,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        13,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96008,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        13,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96016,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        13,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96032,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        13,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96064,
      "orbit_size": 25920
    },
    {
      "directions": [
        12,
        13,
        14,
        15,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96128,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96277,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96278,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        5,
        9,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96281,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        10,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96291,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96293,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96294,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96297,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96298,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96300,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96305,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96306,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96308,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96312,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96325,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96326,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96329,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96330,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96332,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96338,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96340,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96344,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96354,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96356,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96360,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96368,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        12,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96389,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96390,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        12,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96393,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        12,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96394,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        12,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96396,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        12,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96401,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        12,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96402,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        12,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96404,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        12,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96408,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96417,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        12,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96418,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96420,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96432,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        12,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96449,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96450,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96456,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96464,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96480,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96515,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96517,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96518,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96521,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96522,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96524,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96529,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96530,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96532,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96536,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96545,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96548,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96552,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96560,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96577,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96578,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96580,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96584,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96592,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96608,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        12,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96641,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        12,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96642,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        12,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96644,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96648,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        12,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96656,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96672,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        13,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96704,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96773,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96774,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96778,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96786,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96801,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96802,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96804,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96808,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96816,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96836,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96840,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96848,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96864,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        12,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96897,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        12,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96898,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        12,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96900,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96904,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        12,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96912,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96928,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 96960,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        13,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97025,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        13,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97026,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        13,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97028,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        13,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97032,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        13,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97040,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        13,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97056,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        13,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97088,
      "orbit_size": 25920
    },
    {
      "directions": [
        12,
        13,
        14,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97152,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        15,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97286,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        15,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97290,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        15,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97292,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        15,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97300,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        15,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97304,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        15,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97314,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        15,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97316,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        15,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97320,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        15,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97328,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        15,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97348,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        15,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97352,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        12,
        15,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97412,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        15,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97416,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        12,
        15,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97424,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        15,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97440,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        15,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97472,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        13,
        15,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97538,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        13,
        15,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97540,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        13,
        15,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97544,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        13,
        15,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97552,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        13,
        15,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97568,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        13,
        15,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97600,
      "orbit_size": 25920
    },
    {
      "directions": [
        12,
        13,
        15,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97664,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        14,
        15,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97796,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        14,
        15,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97824,
      "orbit_size": 25920
    },
    {
      "directions": [
        12,
        14,
        15,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 97920,
      "orbit_size": 25920
    },
    {
      "directions": [
        13,
        14,
        15,
        16,
        17,
        27,
        28,
        30
      ],
      "certified_good": true,
      "canonical_mask": 98048,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        12,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 114918,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        12,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 114922,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        12,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 114924,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        12,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 114932,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        11,
        12,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 114936,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115043,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115045,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115046,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115050,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115052,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115058,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        11,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115064,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        12,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115109,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        12,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115110,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        12,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115113,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        12,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115114,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        12,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115116,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        12,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115121,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        12,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115122,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        12,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115124,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        12,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115128,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115142,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        12,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115145,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        12,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115146,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        12,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115148,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        12,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115154,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        12,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115160,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115170,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115172,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        12,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115176,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        12,
        13,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115184,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115302,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115306,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115308,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115316,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        12,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115363,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        12,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115369,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        12,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115370,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        12,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115372,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        12,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115377,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        12,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115378,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        12,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115384,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115398,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        12,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115401,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        12,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115402,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        12,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115410,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        12,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115416,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115426,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115428,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        12,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115432,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        12,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115440,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115491,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115494,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115497,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115498,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115500,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115505,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115506,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115512,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115525,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115526,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115529,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115530,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115532,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115538,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115540,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115544,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115554,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115556,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115560,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115568,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115590,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        12,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115593,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        12,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115594,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        12,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115596,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        12,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115608,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        12,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115618,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115624,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115632,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        13,
        14,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115656,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115828,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        12,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115875,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        5,
        10,
        12,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115884,
      "orbit_size": 6480
    },
    {
      "directions": [
        1,
        9,
        10,
        12,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115889,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        9,
        10,
        12,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115890,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        11,
        12,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115907,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        4,
        11,
        12,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115909,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115910,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        12,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115916,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        9,
        11,
        12,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115921,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        9,
        11,
        12,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115922,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        9,
        11,
        12,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115924,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        12,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115928,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        12,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115937,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115938,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115940,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        12,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 115944,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116003,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116006,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116010,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116012,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116017,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116018,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116035,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116037,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116038,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116050,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116066,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116068,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        12,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116101,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116102,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        12,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116105,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        12,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116106,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        12,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116108,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        12,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116113,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        12,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116120,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116129,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        12,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116130,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116136,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116144,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        12,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116161,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116162,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        12,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116164,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116168,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116176,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        13,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116192,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116259,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116265,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116266,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116274,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116280,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116291,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116294,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116297,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116298,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116300,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        11,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116305,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116306,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116308,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116312,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116322,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116328,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116336,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        12,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116361,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        12,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116362,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        12,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116364,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        12,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116369,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116392,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        12,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116417,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116418,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        12,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116420,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116424,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116432,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116448,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        13,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116486,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        13,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116489,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        13,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116490,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        13,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116492,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        13,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116497,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        13,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116498,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        13,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116504,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        13,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116514,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        13,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116520,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        13,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116545,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        13,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116546,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        13,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116548,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        13,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116560,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        13,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116616,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        12,
        13,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116624,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        13,
        14,
        15,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116672,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116850,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116852,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        12,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116899,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        12,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116902,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        12,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116906,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        12,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116913,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        12,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116914,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        12,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116916,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        12,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116938,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        12,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116946,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        12,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116952,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116962,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        12,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116968,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        12,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 116976,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117029,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117030,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117033,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117034,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117036,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117041,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117042,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117044,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117048,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117059,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117068,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        11,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117073,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117074,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117089,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117090,
      "orbit_size": 6480
    },
    {
      "directions": [
        4,
        10,
        11,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117092,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117104,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        12,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117129,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        12,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117130,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        12,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117132,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        12,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117137,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        12,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117138,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        12,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117144,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117153,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117156,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117160,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117168,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117192,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        13,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117216,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117283,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117285,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117286,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117290,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117292,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117298,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117300,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117330,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117346,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117348,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117382,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        12,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117385,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        12,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117386,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        12,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117393,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        12,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117394,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117409,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        12,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117410,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117412,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117424,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117442,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117472,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        13,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117509,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        13,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117510,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        5,
        13,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117513,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        9,
        13,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117521,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        13,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117522,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        13,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117537,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        13,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117540,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        13,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117544,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        13,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117552,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        13,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117570,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        13,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117584,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        13,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117600,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        13,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117640,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        12,
        13,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117648,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        13,
        14,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117664,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117797,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117798,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117801,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117802,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117804,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117810,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117812,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117816,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117829,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117830,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117834,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117836,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117842,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117844,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117858,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117860,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117872,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        12,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117908,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117921,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        12,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117922,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117924,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117936,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        12,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117953,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117954,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        12,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117956,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117960,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117968,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 117984,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        13,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118021,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        13,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118022,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        13,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118026,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        13,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118028,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        13,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118033,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        13,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118034,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        13,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118036,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        13,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118049,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        13,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118052,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        13,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118064,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        13,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118082,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        13,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118084,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        12,
        13,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118145,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        12,
        13,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118146,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        12,
        13,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118148,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        13,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118152,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        12,
        13,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118160,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        13,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118176,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        13,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118208,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        14,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118277,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        14,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118278,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        14,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118284,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        14,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118292,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        14,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118305,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        14,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118306,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        14,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118308,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        14,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118312,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        14,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118320,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        14,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118338,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        14,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118340,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        14,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118352,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        14,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118368,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        12,
        14,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118401,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        12,
        14,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118402,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        12,
        14,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118404,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        14,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118432,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        14,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118464,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        13,
        14,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118530,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        13,
        14,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118532,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        13,
        14,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118544,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        13,
        14,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118560,
      "orbit_size": 25920
    },
    {
      "directions": [
        12,
        13,
        14,
        15,
        16,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118656,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        11,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118904,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        12,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118950,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        12,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118962,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        12,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118964,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        12,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118979,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        12,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118981,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118982,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        12,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118986,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        12,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118988,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        12,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 118994,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        12,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119000,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119010,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119012,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        13,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119090,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        13,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119096,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        13,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119107,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        13,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119110,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        13,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119122,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        13,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119138,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        13,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119144,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        12,
        13,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119192,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        13,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119201,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        12,
        13,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119202,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        13,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119204,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        13,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119208,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        13,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119216,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        13,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119234,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        13,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119240,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        13,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119264,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119331,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119333,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119334,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119337,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119338,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119340,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119346,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119348,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119365,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119366,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119369,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119370,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119372,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119378,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        9,
        11,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119380,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119384,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119396,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119400,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119430,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        12,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119433,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        12,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119434,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        12,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119436,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        12,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119442,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        12,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119448,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119457,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        12,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119458,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119472,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        12,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119492,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119496,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119504,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119520,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        13,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119558,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        13,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119562,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        9,
        13,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119570,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        13,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119585,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        13,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119586,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        13,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119592,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        13,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119600,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        13,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119620,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        13,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119624,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        13,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119632,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        13,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119648,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        13,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119688,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        13,
        14,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119712,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119845,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119846,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119858,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119860,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119877,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119878,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119882,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119890,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119892,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119906,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119908,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119912,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 119920,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        12,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120001,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120002,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        12,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120004,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120008,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120016,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120032,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        13,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120081,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        13,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120097,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        13,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120098,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        13,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120104,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        13,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120112,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        13,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120130,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        13,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120160,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        12,
        13,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120194,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        13,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120200,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        13,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120224,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        13,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120256,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        14,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120325,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        14,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120326,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        14,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120330,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        14,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120332,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        14,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120338,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        14,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120353,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        14,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120354,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        14,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120368,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        14,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120388,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        14,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120400,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        14,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120416,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        12,
        14,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120450,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        12,
        14,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120464,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        14,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120512,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        13,
        14,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120578,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        13,
        14,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120584,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        13,
        14,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120592,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        13,
        14,
        15,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120640,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120869,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120870,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120874,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120882,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120884,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120901,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120902,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120906,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120908,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120914,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120920,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120930,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120932,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120944,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        12,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120965,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120966,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        12,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120970,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        12,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120978,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        12,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 120994,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        12,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121025,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121026,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121040,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        13,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121093,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        4,
        13,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121094,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        13,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121098,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        9,
        13,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121105,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        13,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121106,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        13,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121121,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        13,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121124,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        13,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121128,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        13,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121136,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        13,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121154,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        13,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121168,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        13,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121184,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        12,
        13,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121218,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        13,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121224,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        13,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121248,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        14,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121349,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        14,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121350,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        9,
        14,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121362,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        14,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121377,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        14,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121378,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        14,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121380,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        14,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121416,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        14,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121424,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        14,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121440,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        12,
        14,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121474,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        13,
        14,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121602,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        13,
        14,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121632,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        13,
        14,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121664,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        15,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121862,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        15,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121866,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        15,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121868,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        15,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121876,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        15,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121892,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        15,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121924,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        12,
        15,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 121988,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        15,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 122048,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        13,
        15,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 122116,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        13,
        15,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 122128,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        13,
        15,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 122144,
      "orbit_size": 25920
    },
    {
      "directions": [
        12,
        13,
        15,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 122240,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        14,
        15,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 122372,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        14,
        15,
        16,
        17,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 122400,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        13,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 123300,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        13,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 123304,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        13,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 123336,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        14,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 123560,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        14,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 123592,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        13,
        14,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 123688,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        13,
        14,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 123720,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        13,
        14,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 123784,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        13,
        15,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 124193,
      "orbit_size": 6480
    },
    {
      "directions": [
        9,
        10,
        13,
        15,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 124208,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        13,
        15,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 124320,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        13,
        15,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 124352,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        14,
        15,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 124488,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        14,
        15,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 124608,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        13,
        14,
        15,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 124680,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        13,
        14,
        15,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 124736,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        16,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 125089,
      "orbit_size": 6480
    },
    {
      "directions": [
        9,
        10,
        12,
        16,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 125104,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        13,
        16,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 125220,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        13,
        16,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 125224,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        13,
        16,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 125264,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        13,
        16,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 125320,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        12,
        13,
        16,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 125328,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        12,
        14,
        16,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 125584,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        14,
        16,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 125600,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        13,
        14,
        16,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 125712,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        10,
        15,
        16,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 125988,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        15,
        16,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 125992,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        15,
        16,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 126020,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        15,
        16,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 126112,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        15,
        16,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 126144,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        13,
        15,
        16,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 126212,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        13,
        15,
        16,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 126224,
      "orbit_size": 25920
    },
    {
      "directions": [
        12,
        13,
        15,
        16,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 126336,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        14,
        15,
        16,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 126496,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        12,
        17,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 127172,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        13,
        17,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 127392,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        14,
        17,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 127524,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        14,
        17,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 127528,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        14,
        17,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 127556,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        14,
        17,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 127560,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        14,
        17,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 127624,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        14,
        17,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 127648,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        13,
        14,
        17,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 127776,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        15,
        17,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 128036,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        15,
        17,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 128068,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        15,
        17,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 128192,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        13,
        15,
        17,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 128288,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        14,
        15,
        17,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 128516,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        14,
        15,
        17,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 128544,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        16,
        17,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 129060,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        16,
        17,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 129092,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        12,
        16,
        17,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 129156,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        16,
        17,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 129216,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        13,
        16,
        17,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 129296,
      "orbit_size": 12960
    },
    {
      "directions": [
        10,
        14,
        16,
        17,
        27,
        28,
        29,
        30
      ],
      "certified_good": true,
      "canonical_mask": 129568,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        12,
        13,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213411,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        12,
        13,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213413,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        12,
        13,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213414,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        12,
        13,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213417,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        12,
        13,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213426,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        12,
        13,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213443,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        12,
        13,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213445,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        13,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213446,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        12,
        13,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213460,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        13,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213476,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        12,
        13,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213480,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        12,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213667,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        12,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213669,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        12,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213670,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        12,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213673,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        12,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213674,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        12,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213676,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        12,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213684,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        12,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213699,
      "orbit_size": 6480
    },
    {
      "directions": [
        1,
        4,
        11,
        12,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213701,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213702,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        12,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213708,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        9,
        11,
        12,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213716,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213730,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213732,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213797,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213798,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213801,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213804,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213812,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213827,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213829,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213830,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213836,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213842,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213844,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213860,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213864,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213894,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        12,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213898,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        12,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213900,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        12,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213905,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        12,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213906,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        12,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213908,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        12,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213912,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213924,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213928,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213936,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        12,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213956,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213968,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        13,
        14,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 213984,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214244,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        12,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214248,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214307,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214309,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214310,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214313,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214314,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214316,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214321,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214322,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214324,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214328,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214339,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        11,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214353,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214369,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214370,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214372,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214376,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214384,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214433,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        12,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214434,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214436,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214440,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214448,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        13,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214496,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214563,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214569,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214570,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214572,
      "orbit_size": 8640
    },
    {
      "directions": [
        4,
        9,
        10,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214580,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214584,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214595,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214597,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214598,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214601,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214604,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214612,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214626,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214632,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214696,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        12,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214721,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        12,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214724,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214752,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        13,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214787,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        13,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214789,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        13,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214790,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        5,
        13,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214793,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        9,
        13,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214801,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        13,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214802,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        13,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214804,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        13,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214817,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        13,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214818,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        13,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214820,
      "orbit_size": 12960
    },
    {
      "directions": [
        5,
        10,
        13,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214824,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        13,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214832,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        13,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214852,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        13,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214880,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        12,
        13,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214914,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        12,
        13,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214916,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        12,
        13,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214928,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        13,
        14,
        15,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 214944,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        12,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215203,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        12,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215205,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        12,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215209,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        12,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215217,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        12,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215220,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        11,
        12,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215235,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        12,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215241,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        12,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215242,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        12,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215244,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        9,
        11,
        12,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215249,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        12,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215250,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        12,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215252,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        10,
        11,
        12,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215265,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        12,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215280,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        13,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215333,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        13,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215337,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        13,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215340,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        13,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215365,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        5,
        11,
        13,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215370,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        9,
        11,
        13,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215380,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        13,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215400,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        12,
        13,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215441,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        12,
        13,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215442,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        9,
        12,
        13,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215444,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        12,
        13,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215448,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        13,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215457,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        13,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215460,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        13,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215472,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        12,
        13,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215489,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        13,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215504,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        14,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215652,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        14,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215713,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        14,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215716,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        12,
        14,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215745,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        14,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215776,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        13,
        14,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215844,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        13,
        14,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215873,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        13,
        14,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215876,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        13,
        14,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215944,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        12,
        13,
        14,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 215952,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        13,
        14,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216000,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216099,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        4,
        10,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216101,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216102,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216108,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        9,
        10,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216113,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216116,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216120,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        11,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216145,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216146,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216148,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216161,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216162,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216164,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216168,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216176,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216225,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216228,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216232,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216258,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216272,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216288,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        13,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216323,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        13,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216326,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        13,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216330,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        13,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216338,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        13,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216353,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        13,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216354,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        13,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216356,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        13,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216360,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        13,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216368,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        13,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216386,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        13,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216416,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        12,
        13,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216452,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        12,
        13,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216464,
      "orbit_size": 12960
    },
    {
      "directions": [
        10,
        12,
        13,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216480,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        14,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216609,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        14,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216610,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        14,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216612,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        14,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216616,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        14,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216624,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        14,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216644,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        14,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216672,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        12,
        14,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216708,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        14,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216736,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        14,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216768,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        13,
        14,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216834,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        13,
        14,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216836,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        13,
        14,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216864,
      "orbit_size": 25920
    },
    {
      "directions": [
        12,
        13,
        14,
        15,
        16,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 216960,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        12,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217266,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        12,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217300,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        13,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217448,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        12,
        13,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217537,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        12,
        13,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217540,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        13,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217544,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        13,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217552,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        13,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217568,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        14,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217635,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        14,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217637,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        9,
        10,
        14,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217649,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        14,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217650,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        14,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217652,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        11,
        14,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217681,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        14,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217684,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        14,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217688,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        14,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217697,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        14,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217712,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        12,
        14,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217745,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        12,
        14,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217748,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        14,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217764,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        14,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217808,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        13,
        14,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217889,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        13,
        14,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217892,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        13,
        14,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217904,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        13,
        14,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217924,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        13,
        14,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217936,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        13,
        14,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217952,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        12,
        13,
        14,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 217988,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        12,
        13,
        14,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218000,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218162,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218164,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218168,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218212,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218216,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218273,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        12,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218274,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        12,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218276,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218280,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218288,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        12,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218308,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218312,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218336,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        13,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218401,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        13,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218402,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        13,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218404,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        13,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218408,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        13,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218416,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        13,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218464,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        13,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218504,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        13,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218528,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        13,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218560,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        14,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218644,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        14,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218657,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        14,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218660,
      "orbit_size": 12960
    },
    {
      "directions": [
        5,
        10,
        14,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218664,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        14,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218672,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        14,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218704,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        12,
        14,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218756,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        14,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218760,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        14,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218784,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        14,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218816,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        13,
        14,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218884,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        13,
        14,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218888,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        13,
        14,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 218896,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 219185,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        11,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 219217,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        9,
        11,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 219218,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        11,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 219220,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 219224,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 219236,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 219248,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        4,
        12,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 219270,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        5,
        12,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 219273,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        9,
        12,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 219284,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 219297,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 219344,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        13,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 219425,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        13,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 219460,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        13,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 219472,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        12,
        13,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 219524,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        12,
        13,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 219536,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        13,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 219584,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        14,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 219681,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        14,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 219684,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        14,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 219720,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        14,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 219728,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        12,
        14,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 219780,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        13,
        14,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 219968,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        15,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 220194,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        15,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 220196,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        15,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 220200,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        15,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 220208,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        15,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 220240,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        15,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 220256,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        15,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 220296,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        15,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 220320,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        13,
        15,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 220418,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        13,
        15,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 220448,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        14,
        15,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 220676,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        14,
        15,
        16,
        17,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 220704,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        13,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 221616,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        13,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 221648,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        13,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 221664,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        14,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 221872,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        14,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 221904,
      "orbit_size": 3240
    },
    {
      "directions": [
        10,
        11,
        12,
        15,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 222432,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        13,
        15,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 222512,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        13,
        15,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 222560,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        13,
        15,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 222624,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        14,
        15,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 222760,
      "orbit_size": 8640
    },
    {
      "directions": [
        9,
        10,
        14,
        15,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 222768,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        14,
        15,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 222800,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        14,
        15,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 222816,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        14,
        15,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 222880,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        13,
        14,
        15,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 222992,
      "orbit_size": 12960
    },
    {
      "directions": [
        10,
        13,
        14,
        15,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 223008,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        13,
        14,
        15,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 223040,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        16,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 223408,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        16,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 223432,
      "orbit_size": 4320
    },
    {
      "directions": [
        9,
        11,
        13,
        16,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 223568,
      "orbit_size": 12960
    },
    {
      "directions": [
        10,
        11,
        14,
        16,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 223840,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        14,
        16,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 223904,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        13,
        14,
        16,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 224064,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        15,
        16,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 224304,
      "orbit_size": 12960
    },
    {
      "directions": [
        10,
        12,
        15,
        16,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 224416,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        13,
        15,
        16,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 224528,
      "orbit_size": 25920
    },
    {
      "directions": [
        12,
        13,
        15,
        16,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 224640,
      "orbit_size": 12960
    },
    {
      "directions": [
        10,
        14,
        15,
        16,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 224800,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        14,
        15,
        16,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 224832,
      "orbit_size": 25920
    },
    {
      "directions": [
        13,
        14,
        15,
        16,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 225024,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        13,
        17,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 225632,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        13,
        17,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 225728,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        14,
        17,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 225840,
      "orbit_size": 12960
    },
    {
      "directions": [
        10,
        12,
        14,
        17,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 225952,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        15,
        17,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 226464,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        13,
        15,
        17,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 226592,
      "orbit_size": 25920
    },
    {
      "directions": [
        12,
        13,
        15,
        17,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 226688,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        14,
        15,
        17,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 226848,
      "orbit_size": 25920
    },
    {
      "directions": [
        13,
        14,
        15,
        17,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 227072,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        12,
        16,
        17,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 227472,
      "orbit_size": 12960
    },
    {
      "directions": [
        13,
        14,
        16,
        17,
        27,
        28,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 228096,
      "orbit_size": 6480
    },
    {
      "directions": [
        10,
        11,
        12,
        15,
        28,
        29,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 247008,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        13,
        15,
        28,
        29,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 247136,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        13,
        15,
        28,
        29,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 247200,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        13,
        15,
        28,
        29,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 247232,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        14,
        15,
        28,
        29,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 247330,
      "orbit_size": 12960
    },
    {
      "directions": [
        11,
        12,
        14,
        15,
        28,
        29,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 247488,
      "orbit_size": 12960
    },
    {
      "directions": [
        10,
        13,
        14,
        15,
        28,
        29,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 247584,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        16,
        28,
        29,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 248002,
      "orbit_size": 12960
    },
    {
      "directions": [
        9,
        11,
        12,
        16,
        28,
        29,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 248016,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        14,
        16,
        28,
        29,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 248416,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        13,
        14,
        16,
        28,
        29,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 248608,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        15,
        16,
        28,
        29,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 248992,
      "orbit_size": 12960
    },
    {
      "directions": [
        11,
        12,
        15,
        16,
        28,
        29,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 249024,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        13,
        15,
        16,
        28,
        29,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 249120,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        14,
        15,
        16,
        28,
        29,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 249376,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        17,
        28,
        29,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 250080,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        13,
        17,
        28,
        29,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 250208,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        13,
        17,
        28,
        29,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 250272,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        13,
        17,
        28,
        29,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 250304,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        14,
        17,
        28,
        29,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 250448,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        13,
        14,
        17,
        28,
        29,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 250656,
      "orbit_size": 12960
    },
    {
      "directions": [
        11,
        13,
        14,
        17,
        28,
        29,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 250688,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        15,
        17,
        28,
        29,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 251040,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        13,
        15,
        17,
        28,
        29,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 251200,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        13,
        16,
        17,
        28,
        29,
        30,
        31
      ],
      "certified_good": true,
      "canonical_mask": 252224,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        15,
        30,
        31,
        32
      ],
      "certified_good": true,
      "canonical_mask": 460004,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        12,
        15,
        30,
        31,
        32
      ],
      "certified_good": true,
      "canonical_mask": 460008,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        13,
        15,
        30,
        31,
        32
      ],
      "certified_good": true,
      "canonical_mask": 460105,
      "orbit_size": 1440
    },
    {
      "directions": [
        5,
        9,
        11,
        13,
        15,
        30,
        31,
        32
      ],
      "certified_good": true,
      "canonical_mask": 460120,
      "orbit_size": 8640
    },
    {
      "directions": [
        5,
        10,
        11,
        13,
        15,
        30,
        31,
        32
      ],
      "certified_good": true,
      "canonical_mask": 460136,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        4,
        10,
        14,
        15,
        30,
        31,
        32
      ],
      "certified_good": true,
      "canonical_mask": 460325,
      "orbit_size": 1080
    },
    {
      "directions": [
        11,
        12,
        13,
        14,
        27,
        30,
        31,
        32
      ],
      "certified_good": true,
      "canonical_mask": 467904,
      "orbit_size": 8640
    },
    {
      "directions": [
        9,
        11,
        13,
        15,
        27,
        30,
        31,
        32
      ],
      "certified_good": true,
      "canonical_mask": 468304,
      "orbit_size": 12960
    },
    {
      "directions": [
        10,
        11,
        13,
        15,
        27,
        30,
        31,
        32
      ],
      "certified_good": true,
      "canonical_mask": 468320,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        13,
        15,
        27,
        30,
        31,
        32
      ],
      "certified_good": true,
      "canonical_mask": 468416,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        13,
        14,
        15,
        27,
        30,
        31,
        32
      ],
      "certified_good": true,
      "canonical_mask": 468800,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        15,
        16,
        27,
        30,
        31,
        32
      ],
      "certified_good": true,
      "canonical_mask": 470208,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        13,
        15,
        16,
        27,
        30,
        31,
        32
      ],
      "certified_good": true,
      "canonical_mask": 470336,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        13,
        15,
        28,
        30,
        31,
        32
      ],
      "certified_good": true,
      "canonical_mask": 476512,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        13,
        15,
        16,
        28,
        30,
        31,
        32
      ],
      "certified_good": true,
      "canonical_mask": 478496,
      "orbit_size": 12960
    },
    {
      "directions": [
        10,
        14,
        15,
        16,
        28,
        30,
        31,
        32
      ],
      "certified_good": true,
      "canonical_mask": 478752,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        15,
        16,
        17,
        28,
        30,
        31,
        32
      ],
      "certified_good": true,
      "canonical_mask": 482336,
      "orbit_size": 4320
    },
    {
      "directions": [
        10,
        11,
        13,
        15,
        29,
        30,
        31,
        32
      ],
      "certified_good": true,
      "canonical_mask": 492896,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        14,
        15,
        29,
        30,
        31,
        32
      ],
      "certified_good": true,
      "canonical_mask": 493216,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        13,
        14,
        15,
        29,
        30,
        31,
        32
      ],
      "certified_good": true,
      "canonical_mask": 493344,
      "orbit_size": 12960
    },
    {
      "directions": [
        10,
        11,
        12,
        15,
        28,
        29,
        30,
        33
      ],
      "certified_good": true,
      "canonical_mask": 640224,
      "orbit_size": 1620
    },
    {
      "directions": [
        10,
        11,
        13,
        15,
        28,
        29,
        30,
        33
      ],
      "certified_good": true,
      "canonical_mask": 640352,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        13,
        15,
        28,
        29,
        30,
        33
      ],
      "certified_good": true,
      "canonical_mask": 640448,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        14,
        16,
        28,
        29,
        30,
        33
      ],
      "certified_good": true,
      "canonical_mask": 641632,
      "orbit_size": 12960
    },
    {
      "directions": [
        11,
        12,
        14,
        16,
        28,
        29,
        30,
        33
      ],
      "certified_good": true,
      "canonical_mask": 641728,
      "orbit_size": 25920
    },
    {
      "directions": [
        13,
        14,
        16,
        17,
        28,
        29,
        30,
        33
      ],
      "certified_good": true,
      "canonical_mask": 645888,
      "orbit_size": 3240
    },
    {
      "directions": [
        10,
        12,
        14,
        15,
        28,
        29,
        31,
        33
      ],
      "certified_good": true,
      "canonical_mask": 706208,
      "orbit_size": 12960
    },
    {
      "directions": [
        11,
        12,
        14,
        16,
        28,
        29,
        31,
        33
      ],
      "certified_good": true,
      "canonical_mask": 707264,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        13,
        14,
        16,
        28,
        29,
        31,
        33
      ],
      "certified_good": true,
      "canonical_mask": 707360,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        13,
        14,
        17,
        28,
        29,
        31,
        33
      ],
      "certified_good": true,
      "canonical_mask": 709440,
      "orbit_size": 12960
    },
    {
      "directions": [
        10,
        12,
        15,
        17,
        28,
        29,
        31,
        33
      ],
      "certified_good": true,
      "canonical_mask": 709792,
      "orbit_size": 25920
    },
    {
      "directions": [
        14,
        15,
        16,
        17,
        28,
        29,
        31,
        33
      ],
      "certified_good": true,
      "canonical_mask": 712192,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        9,
        10,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202559,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        10,
        11,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202607,
      "orbit_size": 4320
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        10,
        11,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202615,
      "orbit_size": 6480
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        10,
        11,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202622,
      "orbit_size": 4320
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        10,
        12,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202679,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        10,
        12,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202683,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        10,
        12,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202685,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        10,
        12,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202686,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        11,
        12,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202727,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        11,
        12,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202731,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        11,
        12,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202733,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        11,
        12,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202734,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        11,
        12,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202742,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        11,
        12,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202746,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        11,
        12,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202748,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        10,
        12,
        13,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202919,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        10,
        12,
        13,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202923,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        12,
        13,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202925,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        12,
        13,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202926,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        10,
        12,
        13,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202931,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        10,
        12,
        13,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202933,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        10,
        12,
        13,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202934,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        10,
        12,
        13,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202937,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        12,
        13,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202938,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        12,
        13,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202979,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        12,
        13,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202981,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        11,
        12,
        13,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202985,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        12,
        13,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202986,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        12,
        13,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202988,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        11,
        12,
        13,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202993,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        12,
        13,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202994,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        12,
        13,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4202996,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        11,
        12,
        13,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4203000,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        12,
        13,
        14,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4203414,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        12,
        13,
        14,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4203430,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        10,
        12,
        13,
        14,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4203441,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        9,
        10,
        12,
        13,
        14,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4203442,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        13,
        14,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4203462,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        11,
        12,
        13,
        14,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4203473,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        9,
        11,
        12,
        13,
        14,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4203474,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        12,
        13,
        14,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4203489,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        13,
        14,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4203490,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        12,
        13,
        14,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4203504,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        12,
        15,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4203749,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        12,
        15,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4203750,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        12,
        15,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4203756,
      "orbit_size": 6480
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        12,
        15,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4203764,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        10,
        11,
        13,
        15,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4203875,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        11,
        13,
        15,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4203877,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        13,
        15,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4203878,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        11,
        13,
        15,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4203890,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        11,
        13,
        15,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4203892,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        12,
        13,
        15,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4204001,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        13,
        15,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4204002,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        13,
        15,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4204004,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        12,
        13,
        15,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4204016,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        13,
        14,
        15,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4204385,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        13,
        14,
        15,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4204386,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        11,
        13,
        14,
        15,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4204400,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        13,
        14,
        15,
        27,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4204512,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        10,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4218942,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        11,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4218974,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        11,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4218990,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        12,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4219031,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        12,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4219035,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        12,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4219037,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        12,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4219038,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        11,
        12,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4219110,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        5,
        10,
        11,
        12,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4219114,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        12,
        13,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4219302,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        10,
        12,
        13,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4219306,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        12,
        13,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4219314,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        11,
        12,
        13,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4219333,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        11,
        12,
        13,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4219334,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        12,
        13,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4219337,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        12,
        13,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4219362,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        13,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4219364,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        13,
        14,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4219824,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        11,
        12,
        13,
        14,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4219842,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        13,
        14,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4219856,
      "orbit_size": 8640
    },
    {
      "directions": [
        10,
        11,
        12,
        13,
        14,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4219872,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        9,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4219927,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4219931,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4219933,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4219934,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        11,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220012,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        4,
        12,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220039,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        5,
        12,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220043,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        12,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220045,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        12,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220046,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        12,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220053,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        12,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220060,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        10,
        12,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220073,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        12,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220076,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        12,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220105,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        13,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220195,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        13,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220198,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        10,
        13,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220204,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        13,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220210,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        10,
        13,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220212,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        13,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220260,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        12,
        13,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220297,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        12,
        13,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220322,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        13,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220336,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        12,
        13,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220353,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        11,
        14,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220489,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        11,
        14,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220492,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        11,
        14,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220498,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        14,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220520,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        12,
        14,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220553,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        12,
        14,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220556,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        14,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220584,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        12,
        14,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220609,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        14,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220610,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        14,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220616,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        12,
        14,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220624,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        13,
        14,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220678,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        13,
        14,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220681,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        13,
        14,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220684,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        13,
        14,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220692,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        13,
        14,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220706,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        13,
        14,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220712,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        13,
        14,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220720,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        13,
        14,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220737,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        13,
        14,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220740,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        13,
        14,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220768,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        13,
        14,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220808,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        13,
        14,
        15,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4220864,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        10,
        15,
        16,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4221989,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        10,
        15,
        16,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4221990,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        10,
        15,
        16,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4222002,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        12,
        15,
        16,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4222089,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        15,
        16,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4222113,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        12,
        15,
        16,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4222114,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        15,
        16,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4222120,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        15,
        16,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4222128,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        13,
        15,
        16,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4222211,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        13,
        15,
        16,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4222214,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        9,
        13,
        15,
        16,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4222226,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        13,
        15,
        16,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4222241,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        13,
        15,
        16,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4222244,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        13,
        15,
        16,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4222256,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        11,
        13,
        15,
        16,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4222288,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        12,
        13,
        15,
        16,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4222338,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        12,
        13,
        15,
        16,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4222352,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        13,
        15,
        16,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4222368,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        14,
        15,
        16,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4222469,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        14,
        15,
        16,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4222470,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        14,
        15,
        16,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4222497,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        14,
        15,
        16,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4222498,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        13,
        14,
        15,
        16,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4222722,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        13,
        14,
        15,
        16,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4222724,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        13,
        14,
        15,
        16,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4222752,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        13,
        14,
        15,
        16,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4222784,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        15,
        16,
        17,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4226096,
      "orbit_size": 8640
    },
    {
      "directions": [
        9,
        11,
        15,
        16,
        17,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4226128,
      "orbit_size": 8640
    },
    {
      "directions": [
        10,
        11,
        15,
        16,
        17,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4226144,
      "orbit_size": 8640
    },
    {
      "directions": [
        5,
        12,
        15,
        16,
        17,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4226184,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        15,
        16,
        17,
        27,
        28,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4226208,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        10,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4243518,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        11,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4243566,
      "orbit_size": 4320
    },
    {
      "directions": [
        1,
        3,
        5,
        9,
        12,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4243611,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        9,
        12,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4243613,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        9,
        12,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4243614,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        10,
        12,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4243642,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        11,
        12,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4243674,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        11,
        12,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4243676,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        12,
        13,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4243862,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        12,
        13,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4243866,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        11,
        12,
        13,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4243914,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        11,
        12,
        13,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4243928,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        11,
        12,
        13,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4243944,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        12,
        13,
        14,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4244400,
      "orbit_size": 8640
    },
    {
      "directions": [
        9,
        11,
        12,
        13,
        14,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4244432,
      "orbit_size": 8640
    },
    {
      "directions": [
        10,
        11,
        12,
        13,
        14,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4244448,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        4,
        12,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4244615,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        5,
        12,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4244619,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        4,
        5,
        12,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4244621,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        4,
        5,
        12,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4244622,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        4,
        9,
        12,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4244629,
      "orbit_size": 6480
    },
    {
      "directions": [
        1,
        5,
        9,
        12,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4244633,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        5,
        9,
        12,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4244634,
      "orbit_size": 3240
    },
    {
      "directions": [
        4,
        5,
        9,
        12,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4244636,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        5,
        10,
        12,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4244650,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        12,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4244664,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        12,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4244708,
      "orbit_size": 6480
    },
    {
      "directions": [
        5,
        10,
        11,
        12,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4244712,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        4,
        9,
        13,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4244758,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        13,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4244762,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        10,
        13,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4244771,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        13,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4244870,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        12,
        13,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4244874,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        12,
        13,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4244884,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        12,
        13,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4244888,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        13,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4244930,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        12,
        14,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4245129,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        12,
        14,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4245130,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        12,
        14,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4245144,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        12,
        14,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4245185,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        14,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4245192,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        14,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4245216,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        13,
        14,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4245257,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        13,
        14,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4245313,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        13,
        14,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4245384,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        13,
        14,
        15,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4245440,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        12,
        14,
        15,
        16,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4247170,
      "orbit_size": 12960
    },
    {
      "directions": [
        5,
        12,
        14,
        15,
        16,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4247176,
      "orbit_size": 12960
    },
    {
      "directions": [
        9,
        12,
        14,
        15,
        16,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4247184,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        5,
        9,
        12,
        27,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4251804,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        12,
        15,
        27,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4252806,
      "orbit_size": 6480
    },
    {
      "directions": [
        1,
        5,
        12,
        15,
        27,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4252809,
      "orbit_size": 3240
    },
    {
      "directions": [
        4,
        5,
        12,
        15,
        27,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4252812,
      "orbit_size": 12960
    },
    {
      "directions": [
        5,
        12,
        14,
        15,
        27,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4253320,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        14,
        15,
        27,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4253376,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        13,
        14,
        15,
        27,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4253448,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        13,
        14,
        15,
        27,
        28,
        29,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4253504,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        14,
        27,
        28,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4285096,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        11,
        12,
        14,
        27,
        28,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4285128,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        13,
        14,
        27,
        28,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4285224,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        13,
        14,
        27,
        28,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4285232,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        13,
        14,
        27,
        28,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4285249,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        11,
        13,
        14,
        27,
        28,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4285252,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        13,
        14,
        27,
        28,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4285376,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        14,
        15,
        27,
        28,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4286018,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        14,
        15,
        27,
        28,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4286144,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        16,
        27,
        28,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4286632,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        12,
        13,
        16,
        27,
        28,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4286850,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        12,
        13,
        16,
        27,
        28,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4286864,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        13,
        16,
        27,
        28,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4286880,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        14,
        16,
        27,
        28,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4286979,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        14,
        16,
        27,
        28,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4287136,
      "orbit_size": 12960
    },
    {
      "directions": [
        9,
        10,
        15,
        16,
        27,
        28,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4287536,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        13,
        17,
        27,
        28,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4288771,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        14,
        17,
        27,
        28,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4289064,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        14,
        17,
        27,
        28,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4289184,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        15,
        17,
        27,
        28,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4289569,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        15,
        17,
        27,
        28,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4289572,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        14,
        15,
        17,
        27,
        28,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4290052,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        14,
        15,
        17,
        27,
        28,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4290080,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        14,
        15,
        17,
        27,
        28,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4290112,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        16,
        17,
        27,
        28,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4290600,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        12,
        16,
        17,
        27,
        28,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4290696,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        15,
        16,
        17,
        27,
        28,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4291616,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        28,
        29,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4309052,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        11,
        28,
        29,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4309082,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        5,
        9,
        12,
        28,
        29,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4309148,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        12,
        13,
        28,
        29,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4309416,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        11,
        12,
        13,
        28,
        29,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4309442,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        13,
        28,
        29,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4309472,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        11,
        13,
        14,
        28,
        29,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4309825,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        13,
        14,
        28,
        29,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4309952,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        12,
        14,
        15,
        28,
        29,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4310720,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        9,
        16,
        28,
        29,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4311062,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        14,
        16,
        28,
        29,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4311555,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        9,
        15,
        16,
        28,
        29,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4312084,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        10,
        15,
        16,
        28,
        29,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4312112,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        14,
        15,
        16,
        28,
        29,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4312578,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        5,
        9,
        17,
        28,
        29,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4313114,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        13,
        17,
        28,
        29,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4313347,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        13,
        17,
        28,
        29,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4313384,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        12,
        13,
        17,
        28,
        29,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4313474,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        15,
        17,
        28,
        29,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4314145,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        16,
        17,
        28,
        29,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4315170,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        15,
        16,
        17,
        28,
        29,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4316192,
      "orbit_size": 25920
    },
    {
      "directions": [
        11,
        13,
        14,
        27,
        28,
        29,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4318016,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        14,
        16,
        27,
        28,
        29,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4319746,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        13,
        17,
        27,
        28,
        29,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4321538,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        15,
        17,
        27,
        28,
        29,
        30,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4322336,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        12,
        28,
        30,
        31,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4407445,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        12,
        28,
        30,
        31,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4407449,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        9,
        13,
        28,
        30,
        31,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4407577,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        9,
        10,
        15,
        28,
        30,
        31,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4408376,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        12,
        15,
        28,
        30,
        31,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4408481,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        13,
        15,
        28,
        30,
        31,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4408609,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        13,
        15,
        28,
        30,
        31,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4408610,
      "orbit_size": 8640
    },
    {
      "directions": [
        4,
        9,
        10,
        16,
        28,
        30,
        31,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4409396,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        10,
        12,
        16,
        28,
        30,
        31,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4409505,
      "orbit_size": 25920
    },
    {
      "directions": [
        9,
        12,
        13,
        16,
        28,
        30,
        31,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4409744,
      "orbit_size": 12960
    },
    {
      "directions": [
        5,
        10,
        15,
        17,
        28,
        30,
        31,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4412456,
      "orbit_size": 6480
    },
    {
      "directions": [
        4,
        9,
        11,
        28,
        29,
        30,
        31,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4440148,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        9,
        11,
        28,
        30,
        31,
        32,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4669522,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        10,
        11,
        28,
        30,
        31,
        32,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4669538,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        14,
        16,
        28,
        29,
        30,
        33,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4835841,
      "orbit_size": 12960
    },
    {
      "directions": [
        3,
        14,
        16,
        28,
        29,
        30,
        33,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4835842,
      "orbit_size": 12960
    },
    {
      "directions": [
        14,
        16,
        27,
        28,
        29,
        30,
        33,
        36
      ],
      "certified_good": true,
      "canonical_mask": 4844032,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        9,
        12,
        13,
        28,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8470931,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        4,
        9,
        12,
        13,
        28,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8470933,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        5,
        9,
        12,
        13,
        28,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8470937,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        3,
        11,
        12,
        13,
        28,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8470979,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        10,
        11,
        12,
        13,
        28,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8471009,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        9,
        12,
        14,
        28,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8471189,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        11,
        12,
        14,
        28,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8471235,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        3,
        9,
        13,
        14,
        28,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8471315,
      "orbit_size": 12960
    },
    {
      "directions": [
        1,
        3,
        11,
        13,
        14,
        28,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8471363,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        10,
        11,
        13,
        14,
        28,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8471396,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        9,
        12,
        13,
        14,
        28,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8471441,
      "orbit_size": 2880
    },
    {
      "directions": [
        3,
        11,
        12,
        13,
        14,
        28,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8471490,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        11,
        12,
        13,
        14,
        28,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8471520,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        4,
        5,
        10,
        15,
        28,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8471597,
      "orbit_size": 25920
    },
    {
      "directions": [
        3,
        4,
        5,
        10,
        15,
        28,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8471598,
      "orbit_size": 25920
    },
    {
      "directions": [
        4,
        5,
        9,
        10,
        15,
        28,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8471612,
      "orbit_size": 8640
    },
    {
      "directions": [
        4,
        5,
        10,
        14,
        15,
        28,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8472108,
      "orbit_size": 2880
    },
    {
      "directions": [
        10,
        11,
        12,
        14,
        15,
        28,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8472288,
      "orbit_size": 25920
    },
    {
      "directions": [
        1,
        5,
        12,
        13,
        16,
        28,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8472969,
      "orbit_size": 8640
    },
    {
      "directions": [
        1,
        9,
        12,
        13,
        16,
        28,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8472977,
      "orbit_size": 8640
    },
    {
      "directions": [
        4,
        5,
        10,
        15,
        16,
        28,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8473644,
      "orbit_size": 8640
    },
    {
      "directions": [
        4,
        9,
        10,
        15,
        16,
        28,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8473652,
      "orbit_size": 8640
    },
    {
      "directions": [
        4,
        10,
        14,
        15,
        16,
        28,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8474148,
      "orbit_size": 2880
    },
    {
      "directions": [
        3,
        5,
        9,
        11,
        17,
        28,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8474714,
      "orbit_size": 8640
    },
    {
      "directions": [
        3,
        9,
        11,
        16,
        17,
        28,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8476754,
      "orbit_size": 8640
    },
    {
      "directions": [
        4,
        12,
        14,
        17,
        27,
        28,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8483460,
      "orbit_size": 12960
    },
    {
      "directions": [
        5,
        12,
        14,
        15,
        27,
        29,
        30,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8496776,
      "orbit_size": 12960
    },
    {
      "directions": [
        9,
        11,
        13,
        14,
        27,
        30,
        31,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8594256,
      "orbit_size": 12960
    },
    {
      "directions": [
        11,
        12,
        13,
        17,
        28,
        30,
        31,
        37
      ],
      "certified_good": true,
      "canonical_mask": 8606144,
      "orbit_size": 12960
    },
    {
      "directions": [
        4,
        10,
        15,
        16,
        28,
        30,
        37,
        39
      ],
      "certified_good": true,
      "canonical_mask": 42028068,
      "orbit_size": 1440
    },
    {
      "directions": [
        3,
        9,
        11,
        17,
        30,
        35,
        37,
        39
      ],
      "certified_good": true,
      "canonical_mask": 44109906,
      "orbit_size": 720
    },
    {
      "directions": [
        1,
        3,
        4,
        5,
        9,
        27,
        36,
        45
      ],
      "certified_good": true,
      "canonical_mask": 2151686175,
      "orbit_size": 45
    },
    {
      "directions": [
        10,
        13,
        14,
        15,
        17,
        28,
        30,
        31
      ],
      "certified_good": false,
      "canonical_mask": 218912,
      "orbit_size": 25920
    },
    {
      "directions": [
        10,
        12,
        15,
        16,
        27,
        28,
        30,
        36
      ],
      "certified_good": false,
      "canonical_mask": 4287648,
      "orbit_size": 25920
    },
    {
      "directions": [
        5,
        10,
        13,
        14,
        28,
        30,
        31,
        36
      ],
      "certified_good": false,
      "canonical_mask": 4408104,
      "orbit_size": 25920
    }
  ],
  "weights_sha256": "ee372f161cb437f99b225bf96d73bcbe744037056cc416ed9e7a021a3659d5bb",
  "seconds": 13.771
}


==> anc/potential/directions/direction_geometry.py <==
#!/usr/bin/env python3
"""Verify all <=7-direction certificates, without a linear solver.

Independent group construction: enumerate symplectic bases, not transvections.
Independent completeness proof: disjoint orbit sizes sum to binomial(40,k),
not canonical augmentation. Only NumPy and the Python standard library.

Usage: python3 verify_alle7_independent.py [alle7_certs.txt] [result.json]
"""
from collections import Counter
from hashlib import sha256
from itertools import combinations
from math import comb
from pathlib import Path
import json
import sys
import time

import numpy as np


def require(condition, message):
    if not condition:
        raise ValueError(message)


def geometry():
    powers = np.array([1, 3, 9, 27], dtype=np.int16)
    vectors = np.array([[c // (3 ** i) % 3 for i in range(4)]
                        for c in range(81)], dtype=np.int16)
    form = np.array([[0, 1, 0, 0], [-1, 0, 0, 0],
                     [0, 0, 0, 1], [0, 0, -1, 0]], dtype=np.int16)
    pairing = (vectors @ form @ vectors.T) % 3
    opposite = ((-vectors) % 3) @ powers
    lines = [a for a in range(1, 81) if a < opposite[a]]
    require(len(lines) == 40, 'Not 40 projective points')
    line_index = np.full(81, -1, dtype=np.int16)
    for i, a in enumerate(lines):
        line_index[a] = line_index[opposite[a]] = i
    edges = [(a, b) for a, b in combinations(range(1, 81), 2)
             if pairing[a, b]]
    eid = {e: i for i, e in enumerate(edges)}
    triangles, directions = [], []
    for a, b, c in combinations(range(1, 81), 3):
        if pairing[a, b] and pairing[a, b] == pairing[b, c] == pairing[c, a]:
            triangles.append([eid[a, b], eid[a, c], eid[b, c]])
            s = int(((vectors[a] + vectors[b] + vectors[c]) % 3) @ powers)
            directions.append(int(line_index[s]))
    triangles = np.array(triangles, dtype=np.int32)
    directions = np.array(directions, dtype=np.int16)
    count = Counter(directions.tolist())
    require(len(edges) == 2160 and len(triangles) == 6480, 'Geometry counts')
    require(count[-1] == 720 and all(count[i] == 144 for i in range(40)),
            'Triangle distribution')
    return dict(vectors=vectors, form=form, powers=powers, pairing=pairing,
                lines=lines, line_index=line_index, edges=edges,
                triangles=triangles, directions=directions)


def read_certificates(path, geo):
    raw = path.read_text(encoding='ascii').splitlines()
    require(len(raw) % 2 == 0, 'Unpaired certificate lines')
    certs = []
    for n in range(0, len(raw), 2):
        drow, wrow = raw[n:n + 2]
        require(drow.startswith('D '), f'Direction row {n + 1}')
        codes = tuple(int(s) for s in drow[2:].split())
        require(1 <= len(codes) <= 7 and len(set(codes)) == len(codes),
                f'Direction count or repetition in row {n + 1}')
        require(all(c in geo['lines'] for c in codes), 'Noncanonical direction')
        require(wrow.startswith('R') and len(wrow) == 2161
                and set(wrow[1:]) <= {'0', '1', '2'}, f'Weight row {n + 2}')
        weights = np.frombuffer(wrow[1:].encode('ascii'), dtype=np.uint8) - 48
        ids = tuple(int(geo['line_index'][c]) for c in codes)
        certs.append((codes, ids, weights))
    return certs


def verify_weights(ids, weights, geo):
    d = geo['directions']
    selected = (d == -1) | np.isin(d, ids)
    values = weights[geo['triangles']].sum(axis=1) % 3
    targets = (d == -1).astype(np.uint8)
    failures = np.flatnonzero(selected & (values != targets))
    require(len(failures) == 0, f'Wrong triangle weights: {failures[:5].tolist()}')
    return int(selected.sum())


def symplectic_group_from_bases(geo):
    pairing = geo['pairing']
    bases = []
    for e in range(1, 81):
        partners = np.flatnonzero(pairing[e] == 1)
        require(len(partners) == 27, 'First symplectic partner count')
        for f in partners.tolist():
            orth = np.flatnonzero((pairing[e] == 0) & (pairing[f] == 0))
            orth = orth[orth != 0]
            require(len(orth) == 8, 'Orthogonal plane size')
            for g in orth.tolist():
                last = orth[pairing[g, orth] == 1]
                require(len(last) == 3, 'Second symplectic partner count')
                for h in last.tolist():
                    bases.append((e, f, g, h))
    require(len(bases) == 51840, 'Number of symplectic bases')
    # Each row is the image of the corresponding standard unit vector.
    matrices = geo['vectors'][np.array(bases, dtype=np.int16)]
    gram = (matrices @ geo['form'] @ matrices.transpose(0, 2, 1)) % 3
    require(np.all(gram == geo['form'] % 3), 'Non-symplectic basis')
    line_vectors = geo['vectors'][geo['lines']]
    images = (line_vectors[None, :, :] @ matrices) % 3
    codes = images @ geo['powers']
    permutations = geo['line_index'][codes].astype(np.uint8)
    require(np.all(np.sort(permutations, axis=1) == np.arange(40)),
            'Invalid projective permutation')
    group = np.unique(permutations, axis=0)
    require(group.shape == (25920, 40), 'Projective group order')
    print('Symplectic bases: 51840; distinct projective permutations: 25920', flush=True)
    return group


def verify_R_transport(geo, directory):
    raw = (directory / 'zertifikat_R.txt').read_text(encoding='ascii').strip()
    require(len(raw) == 2160 and set(raw) <= {'0', '1', '2'}, 'R encoding')
    # Old convention (a1,a2,b1,b2); new convention (a1,b1,a2,b2).
    old = geo['vectors']
    def omega_old(a, b):
        x, y = old[a], old[b]
        return int(x[0]*y[2] - x[2]*y[0] + x[1]*y[3] - x[3]*y[1]) % 3
    old_edges = [(a, b) for a, b in combinations(range(1, 81), 2)
                 if omega_old(a, b)]
    require(len(old_edges) == 2160, 'Old R edge count')
    old_weights = dict(zip(old_edges, map(int, raw)))
    relabel = old[:, [0, 2, 1, 3]] @ geo['powers']
    weights = np.array([old_weights[tuple(sorted((int(relabel[a]), int(relabel[b]))))]
                        for a, b in geo['edges']], dtype=np.uint8)
    values = weights[geo['triangles']].sum(axis=1) % 3
    require(np.all(values == (geo['directions'] >= 0)), 'R after coordinate transport')
    target = directory / 'zertifikat_R_standard.txt'
    target.write_text(''.join(map(str, weights.tolist())) + '\n', encoding='ascii')
    print('R transported by coordinate swap: all 6480 equations verified', flush=True)
    return {'equations': 6480, 'dependent': 720, 'independent': 5760,
            'transport': [0, 2, 1, 3],
            'transported_sha256': sha256(target.read_bytes()).hexdigest()}


def main():
    started = time.monotonic()
    path = Path(sys.argv[1] if len(sys.argv) > 1 else 'alle7_certs.txt')
    result_path = Path(sys.argv[2] if len(sys.argv) > 2 else 'alle7_independent_result.json')
    geo = geometry()
    certs = read_certificates(path, geo)
    expected = {1: 1, 2: 2, 3: 5, 4: 16, 5: 43, 6: 194, 7: 785}
    require(Counter(len(c[0]) for c in certs) == Counter(expected), 'Certificate counts')
    equations = sum(verify_weights(ids, w, geo) for _, ids, w in certs)
    print(f'Direct evaluation: {len(certs)} certificates, {equations} equations', flush=True)
    # Perturb an edge of a dependent triangle: the evaluator must reject it.
    codes0, ids0, weights0 = certs[0]
    changed = weights0.copy()
    dependent_triangle = int(np.flatnonzero(geo['directions'] == -1)[0])
    edge = int(geo['triangles'][dependent_triangle, 0])
    changed[edge] = (int(changed[edge]) + 1) % 3
    try:
        verify_weights(ids0, changed, geo)
    except ValueError:
        negative_control = {'changed_edge': list(geo['edges'][edge]), 'rejected': True}
    else:
        raise ValueError('Negative control erroneously accepted')
    group = symplectic_group_from_bases(geo)
    powers = np.left_shift(np.uint64(1), np.arange(40, dtype=np.uint64))
    seen = {k: set() for k in expected}
    total_sizes = Counter()
    orbit_records = []
    for serial, (codes, ids, _) in enumerate(certs):
        orbit_masks = powers[group[:, ids]].sum(axis=1, dtype=np.uint64)
        images = np.unique(orbit_masks)
        representative, size = int(images[0]), len(images)
        k = len(ids)
        require(representative not in seen[k], f'Repeated orbit for certificate {serial}')
        seen[k].add(representative)
        require(25920 % size == 0, 'Orbit-stabilizer count')
        total_sizes[k] += size
        orbit_records.append({'directions': list(codes), 'canonical_mask': representative,
                              'orbit_size': size, 'stabilizer_order': 25920 // size})
    coverage = []
    for k in expected:
        require(total_sizes[k] == comb(40, k), f'Incomplete coverage for k={k}')
        require(len(seen[k]) == expected[k], f'Orbit count for k={k}')
        entry = {'k': k, 'orbits': len(seen[k]), 'orbit_size_sum': total_sizes[k],
                 'all_subsets': comb(40, k)}
        coverage.append(entry)
        print(f'k={k}: {entry["orbits"]} disjoint orbits; '
              f'{entry["orbit_size_sum"]} = C(40,{k})', flush=True)
    r_result = verify_R_transport(geo, path.parent)
    result = {'status': 'passed', 'certificate_file': path.name,
              'certificate_sha256': sha256(path.read_bytes()).hexdigest(),
              'certificates': len(certs), 'equations': equations,
              'coverage': coverage, 'orbits': orbit_records,
              'empty_set': 'covered by downward closure from any singleton',
              'group_construction': 'all 51840 symplectic bases; 25920 projective actions',
              'negative_control': negative_control, 'R': r_result,
              'seconds': round(time.monotonic() - started, 3)}
    result_path.write_text(json.dumps(result, indent=2) + '\n', encoding='utf-8')
    print(f'PASS ({result["seconds"]} seconds)', flush=True)


if __name__ == '__main__':
    main()


==> anc/potential/directions/direction_isolation_result.json <==
{
  "status": "verified",
  "orbits": [
    {
      "directions": [
        10,
        13,
        14,
        15,
        17,
        28,
        30,
        31
      ],
      "orthogonal_degrees": [
        0,
        2,
        2,
        0,
        2,
        2,
        2,
        0
      ],
      "isolated_directions": [
        10,
        15,
        31
      ],
      "balanced_types": 62,
      "dependent_types": 2,
      "independent_types_with_sum_direction_in_set": 0
    },
    {
      "directions": [
        10,
        12,
        15,
        16,
        27,
        28,
        30,
        36
      ],
      "orthogonal_degrees": [
        0,
        2,
        1,
        0,
        2,
        2,
        1,
        0
      ],
      "isolated_directions": [
        10,
        16,
        36
      ],
      "balanced_types": 70,
      "dependent_types": 2,
      "independent_types_with_sum_direction_in_set": 0
    },
    {
      "directions": [
        5,
        10,
        13,
        14,
        28,
        30,
        31,
        36
      ],
      "orthogonal_degrees": [
        2,
        0,
        1,
        3,
        2,
        1,
        0,
        1
      ],
      "isolated_directions": [
        10,
        31
      ],
      "balanced_types": 62,
      "dependent_types": 2,
      "independent_types_with_sum_direction_in_set": 0
    }
  ],
  "min_isolated_directions": 2,
  "linear_solver_used": false
}


==> anc/potential/directions/exceptional_8_direction_sets.txt <==
10 13 14 15 17 28 30 31
10 12 15 16 27 28 30 36
5 10 13 14 28 30 31 36


==> anc/potential/directions/verify_R.py <==
#!/usr/bin/env python3
"""Check all 6,480 triangle equations of the supplied R certificate.

Codes are x0+3*x1+9*x2+27*x3 and omega pairs (x0,x1),(x2,x3).
The edge order is lexicographic among nonorthogonal distinct point codes.
Only the Python standard library is used.
"""
from itertools import combinations
from pathlib import Path
import json


def main():
    path = Path(__file__).resolve().parent / 'zertifikat_R_standard.txt'
    text = path.read_text().strip()
    if len(text) != 2160 or not set(text) <= set('012'):
        raise ValueError('Invalid weight encoding')
    vectors = [tuple(c // 3**i % 3 for i in range(4)) for c in range(81)]

    def omega(a, b):
        return (a[0]*b[1]-a[1]*b[0]+a[2]*b[3]-a[3]*b[2]) % 3

    edges = [(a,b) for a,b in combinations(range(1,81),2)
             if omega(vectors[a],vectors[b])]
    weights = dict(zip(edges,map(int,text)))
    counts = [0,0]
    for a,b,c in combinations(range(1,81),3):
        x,y,z = vectors[a],vectors[b],vectors[c]
        e = omega(x,y)
        if not e or omega(y,z) != e or omega(z,x) != e:
            continue
        target = int(any((x[i]+y[i]+z[i]) % 3 for i in range(4)))
        if (weights[a,b]+weights[a,c]+weights[b,c]) % 3 != target:
            raise ValueError(f'Failed triangle {(a,b,c)}')
        counts[target] += 1
    if counts != [720,5760]:
        raise ValueError('Unexpected triangle counts')
    print(json.dumps(dict(status='verified',edges=len(edges),
                          dependent_triangles=counts[0],
                          independent_triangles=counts[1])))


if __name__ == '__main__':
    main()


==> anc/potential/directions/verify_all8_direction_cover.py <==
#!/usr/bin/env python3
"""Direct weights and independent complete orbit coverage through size eight.

The three explicitly retained size-eight orbits are exceptions; no claim of
goodness or badness is required for them. Every other orbit has saved weights.
"""
from collections import Counter
from hashlib import sha256
from math import comb
from pathlib import Path
import json
import time
import numpy as np
from direction_geometry import geometry, symplectic_group_from_bases, verify_weights, require


def main():
    started = time.monotonic()
    directory = Path(__file__).resolve().parent
    geo = geometry()
    raw = (directory/'all8_direction_certs.txt').read_text(encoding='ascii').splitlines()
    require(len(raw) % 2 == 0, 'Unpaired certificate lines')
    entries = []
    equations = 0
    for n in range(0, len(raw), 2):
        drow, wrow = raw[n:n+2]
        require(drow.startswith('D '), 'Bad direction row')
        codes = tuple(map(int, drow[2:].split()))
        require(1 <= len(codes) <= 8 and len(set(codes)) == len(codes), 'Bad direction set')
        require(all(c in geo['lines'] for c in codes), 'Noncanonical direction')
        require(len(wrow) == 2161 and wrow[0] == 'R' and set(wrow[1:]) <= set('012'),
                'Bad weights')
        ids = tuple(int(geo['line_index'][c]) for c in codes)
        weights = np.frombuffer(wrow[1:].encode('ascii'), dtype=np.uint8)-48
        equations += verify_weights(ids, weights, geo)
        entries.append((codes, ids, True))
    expected_good = {1:1, 2:2, 3:5, 4:16, 5:43, 6:194, 7:785, 8:3137}
    require(Counter(len(c) for c, _, _ in entries) == Counter(expected_good), 'Good-orbit counts')
    exception_rows = (directory/'exceptional_8_direction_sets.txt').read_text().splitlines()
    require(len(exception_rows) == 3, 'Expected three retained exceptions')
    for row in exception_rows:
        codes = tuple(map(int, row.split()))
        require(len(set(codes)) == len(codes) == 8, 'Bad exception size')
        require(all(c in geo['lines'] for c in codes), 'Bad exception directions')
        entries.append((codes, tuple(int(geo['line_index'][c]) for c in codes), False))
    print(f'Direct weights: {len(raw)//2} certificates, {equations} equations', flush=True)
    group = symplectic_group_from_bases(geo)
    bits = np.left_shift(np.uint64(1), np.arange(40, dtype=np.uint64))
    seen = {k:set() for k in range(1,9)}
    orbit_mass = Counter()
    orbit_rows = []
    for codes, ids, certified in entries:
        images = np.unique(bits[group[:, ids]].sum(axis=1, dtype=np.uint64))
        canonical, size = int(images[0]), len(images)
        k = len(ids)
        require(canonical not in seen[k], 'Overlapping listed orbits')
        seen[k].add(canonical)
        orbit_mass[k] += size
        orbit_rows.append({'directions': list(codes), 'certified_good': certified,
                           'canonical_mask': canonical, 'orbit_size': size})
    coverage = []
    for k in range(1,9):
        require(orbit_mass[k] == comb(40,k), f'Incomplete coverage at k={k}')
        coverage.append({'k':k, 'orbits':len(seen[k]), 'subsets':orbit_mass[k],
                         'binomial':comb(40,k)})
        print(coverage[-1], flush=True)
    require(len(seen[8]) == 3140, 'Wrong size-eight orbit count')
    result = {'status':'verified', 'good_certificates':len(raw)//2,
              'retained_exception_orbits':3, 'equations':equations,
              'coverage':coverage, 'orbits':orbit_rows,
              'weights_sha256':sha256((directory/'all8_direction_certs.txt').read_bytes()).hexdigest(),
              'seconds':round(time.monotonic()-started,3)}
    (directory/'all8_direction_independent_result.json').write_text(json.dumps(result,indent=2)+'\n')
    print('PASS', flush=True)


if __name__ == '__main__':
    main()


==> anc/potential/directions/verify_direction_isolation.py <==
#!/usr/bin/env python3
"""Direct elementary geometry of the three retained eight-direction orbits.

Uses little-endian base-three codes. No imported geometry or linear solver.
The complete orbit cover is checked separately by verify_all8_direction_cover.
"""
from itertools import combinations
from pathlib import Path
import json


def vector(code):
    return tuple(code // 3**i % 3 for i in range(4))


def code(point):
    return sum(x * 3**i for i, x in enumerate(point))


def negative(a):
    return code(tuple(-x % 3 for x in vector(a)))


def form(a, b):
    x, y = vector(a), vector(b)
    return (x[0]*y[1] - x[1]*y[0] + x[2]*y[3] - x[3]*y[2]) % 3


def main():
    directory = Path(__file__).resolve().parent
    sets = [tuple(map(int, row.split())) for row in
            (directory / 'exceptional_8_direction_sets.txt').read_text().splitlines()]
    assert len(sets) == 3
    result = []
    for directions in sets:
        assert len(directions) == len(set(directions)) == 8
        assert all(0 < h < 81 and h == min(h, negative(h)) for h in directions)
        degrees = [sum(form(h, k) == 0 for k in directions if h != k)
                   for h in directions]
        isolated = [h for h, degree in zip(directions, degrees) if degree == 0]
        assert len(isolated) >= 2
        # Additional direct check, not needed for the four-exterior-indices proof.
        points = sorted({x for h in directions for x in (h, negative(h))})
        balanced = dependent = independent_into_set = 0
        for a, b, c in combinations(points, 3):
            value = form(a, b)
            if not value or form(b, c) != value or form(c, a) != value:
                continue
            balanced += 1
            total = code(tuple((vector(a)[i] + vector(b)[i] + vector(c)[i]) % 3
                               for i in range(4)))
            if total == 0:
                dependent += 1
            elif min(total, negative(total)) in directions:
                independent_into_set += 1
        assert independent_into_set == 0
        result.append({'directions': directions, 'orthogonal_degrees': degrees,
                       'isolated_directions': isolated, 'balanced_types': balanced,
                       'dependent_types': dependent,
                       'independent_types_with_sum_direction_in_set': independent_into_set})
    output = {'status': 'verified', 'orbits': result,
              'min_isolated_directions': min(len(row['isolated_directions']) for row in result),
              'linear_solver_used': False}
    (directory / 'direction_isolation_result.json').write_text(json.dumps(output, indent=2) + '\n')
    print(json.dumps(output))


if __name__ == '__main__':
    main()


==> anc/potential/directions/zertifikat_R_standard.txt <==
120002201020012200012200011002201020201020012200120120021001210010102100102100100001210010210010102100021210000002100020011000011000001100100000100010011011220001102012020101200101200112200012000012010101211220001021010200120000120000112001010001010100120112200101100102012001012001010021000101000100012000221102022100110020010020010001012100012100210020201210110020202101102101102021100020100020002101021210120000001201110010012111100002000011020000002200000000000011000110000000000001000111101100011220110000000022111001021002021101021122122111002222101000001210101100100200112100012211012000221210100000210011000010100010200102111011000222010100001101000000100000010001011111000002210100100210101000100100100000121021221000212201000100101002102121102020100001002120200001011210100110101220101001100000002110200000011210021111110210001101102000011001000022010000001100000000000002012112012010012022022222112111010000000001000111000110000000010200100110001000000100012100010100100201221011012000100000000011100000000100101220011101000010002001022001120000112012220111012000100020121020120100100120212201021010000101011210011000010002022110101200000010100000100002102110200000011220212110010001101001000022001111110000000000111221001121100111222200211220021222000001100110010200000100010111201000000110010101221002011002012120100000010000001220002100002011120010002101120012220020111021022200100021120100212201210010121022000101111000022110121000011210200010200002200000001002100000112110010111122121222200102222220110020001100001100120000111000001202100000100000000110111000020210100210100201012010101011010100110100101101010011000011000011000100100010110100221000221001200101010102110002110002001200010110021201021201120002100110012111100100000000000011000111000110010000111211210200222220112222001200012200101100100000200102100011000100001001011001000000100210121021101000000100100001201002211210100000200110211210110000001000000000000011020000210000111211200110012222001200100220100000200010120100001000100200100210200102000100112121111210111220111210200000000222110002111000001101000000110100000010010002100100021000101100010012110000000000000000000000000


==> anc/potential/manifest.json <==
{
  "README.md": {
    "bytes": 5389,
    "sha256": "814597fe72d5964eb13b3ff44fde360aa87ebe629e8934b2fac744b541501f99"
  },
  "circuit/circuit16_positive.txt": {
    "bytes": 1704,
    "sha256": "e66cb730ec91bfd040b2b3da601bff411bcbd68e12e8a8141a1bbea73b9c5a13"
  },
  "circuit/circuit16_positive_cores.jsonl": {
    "bytes": 1552188,
    "sha256": "26ebd0477a98b065bd673c12e3b712c23df19c6608c588ab86d8e609b2d4736c"
  },
  "circuit/circuit16_positive_progress.log": {
    "bytes": 6075,
    "sha256": "d0d65549aa3686b05910e2825ce3832d18234b5947baa52233f308dea4837756"
  },
  "circuit/circuit16_positive_result.json": {
    "bytes": 286,
    "sha256": "8ae5e56d5d645094c6d21c3ac12872ecebb6892d2aad6779e50fea8134808b8b"
  },
  "circuit/circuit16_positive_seed_runs.jsonl": {
    "bytes": 4170,
    "sha256": "70e74e084d9cbf73fe28a36a208770d6c23be8f44b45e6ed41dd723eaac5695f"
  },
  "circuit/circuit16_recheck.cpp": {
    "bytes": 7046,
    "sha256": "3d28da2d99644789ddd237400ee4a4d5118ed1972d36e6b8826f299690a943c2"
  },
  "circuit/circuit16_recheck_progress.log": {
    "bytes": 11420,
    "sha256": "01c331efcab3d68f5dbadcbc2e28d9e952debce58dafbfe2166721901400373a"
  },
  "circuit/circuit16_recheck_result.json": {
    "bytes": 264,
    "sha256": "9b63f1c553c284e819935d21e834309b2a4d559afda0131ae7232aca4ffa62d1"
  },
  "circuit/circuit16_remaining_zero.txt": {
    "bytes": 750,
    "sha256": "eb8b7e0214327461fef5168dc28f5ec0caba9c1ae6a838b059168e9245c9431c"
  },
  "circuit/circuit16_seeds.json": {
    "bytes": 112346,
    "sha256": "e510d7032ef0e0d265ed6e5ab81f21e37519d994cff45ec05984875aa61cc024"
  },
  "circuit/circuit16_seeds.txt": {
    "bytes": 2775,
    "sha256": "ca96b4168b47279a6d63bcb90c245f5d806a8d62b81c04723d91fb5731d6a030"
  },
  "circuit/circuit16_zero_finish_cores.jsonl": {
    "bytes": 1522111,
    "sha256": "f7eb6bf63d81b9d0253e034fdc8fab4f2ca808bb6775f2da333e799a19b8801d"
  },
  "circuit/circuit16_zero_finish_progress.log": {
    "bytes": 3358,
    "sha256": "76a9ee4b77a445a274e0a5d236075b31fcad93be24b14b04fa3eb941a2845c4e"
  },
  "circuit/circuit16_zero_finish_result.json": {
    "bytes": 284,
    "sha256": "a7bb22f02f21c3531c25a6fdc486465a11ec3ada93aaf39a39af65c262cabd77"
  },
  "circuit/circuit16_zero_finish_seed_runs.jsonl": {
    "bytes": 1906,
    "sha256": "ef1c9af6788cd034a2ab66b5413b3195d8a8168e42a2acf22d1e9e7770da57c9"
  },
  "circuit/circuit_all16_cores.jsonl": {
    "bytes": 4797669,
    "sha256": "3a0dafbe5867e4f38d70289db50da17e076c723227a0c45bb4483a516e580cde"
  },
  "circuit/circuit_all16_independent_weights_verification.json": {
    "bytes": 1235,
    "sha256": "39def9f917bd34263fb67aa36a3dea1910849de03cf7cffecc5143565339bc8c"
  },
  "circuit/circuit_all16_progress.log": {
    "bytes": 31225,
    "sha256": "f81349f15111cf2604fe3f91a07b992201c867df3b6073df3403769060eb1ccc"
  },
  "circuit/circuit_all16_result.json": {
    "bytes": 286,
    "sha256": "c587fbd229add96eb7fe334504ca64e2b751a86c74fde36874f6ac5be89e2cb8"
  },
  "circuit/circuit_all16_search.cpp": {
    "bytes": 9129,
    "sha256": "c3d676672da5723d98977ee3bcae7729f8de3fa7caca4483b25f3f2bf050517c"
  },
  "circuit/circuit_all16_seed_runs.jsonl": {
    "bytes": 1062,
    "sha256": "4c7b70aca7d23ae98e8261063d7e84deb84f64faa60abc613c9e346e026c7540"
  },
  "circuit/core16.hpp": {
    "bytes": 6398,
    "sha256": "acd24179d6b021f17f34eb6b56bf297125719a2a59efa0ca1f5c1696bc341cd8"
  },
  "circuit/generate_circuit16_seeds.py": {
    "bytes": 2811,
    "sha256": "918ba98d1ee8408a353d63cd43ea07b87403b1d6430d024a4d7f220e102fe602"
  },
  "circuit/verify_circuit16_cores.py": {
    "bytes": 8102,
    "sha256": "68ad1d27bf18295161749fa5e497ff7f94120c10a066dfbfde91d1775d21cf18"
  },
  "directions/all8_direction_certs.txt": {
    "bytes": 9140259,
    "sha256": "ee372f161cb437f99b225bf96d73bcbe744037056cc416ed9e7a021a3659d5bb"
  },
  "directions/all8_direction_independent_result.json": {
    "bytes": 923222,
    "sha256": "c1247b28b527c8b74c1b40a00f97ff23d588182abcc729fee9b46573416ea766"
  },
  "directions/direction_geometry.py": {
    "bytes": 9883,
    "sha256": "37b39383b6749c21f557b55da095d44ffef745002332e96b8ff027191327a306"
  },
  "directions/direction_isolation_result.json": {
    "bytes": 1448,
    "sha256": "8fd32de128bd88400dd024319106f836968e86c233dae2f4f63075fbf734deaf"
  },
  "directions/exceptional_8_direction_sets.txt": {
    "bytes": 71,
    "sha256": "75ee2dde5a8fd6a52ee1ff1a77333fbbc06ff4d9df4c7d88abca1ec4a38fe511"
  },
  "directions/verify_R.py": {
    "bytes": 1624,
    "sha256": "e5f70a869f4eab8c49a72ccf3e20fa3e4c62248579cef3b0e83b85e191da3fb0"
  },
  "directions/verify_all8_direction_cover.py": {
    "bytes": 3834,
    "sha256": "7a5e02a9ef09a0a70489df5c826e73462f9f72296a38300671d0c46b99e67fdf"
  },
  "directions/verify_direction_isolation.py": {
    "bytes": 2716,
    "sha256": "ea2847abf4deea3b48734ba63ca7e8fb745e3608dfc6b2ae3034e9bda3b075e0"
  },
  "directions/zertifikat_R_standard.txt": {
    "bytes": 2161,
    "sha256": "07573153273997b7ff0a55979c20cf498f7761c21b8eef18c7fd957a4f69d1d3"
  },
  "quick_check.log": {
    "bytes": 5188,
    "sha256": "5f791a8875e9e45d5fb9498039b43e971b50ee4647a2981ea2bd38b58f5259e4"
  },
  "quick_check.py": {
    "bytes": 836,
    "sha256": "14f8dee28a0864d9f4c0c7f1496185d7b76c1b0119ba913f96f8f09b92b54cd2"
  },
  "stars/certify_s16_cap2.cpp": {
    "bytes": 6842,
    "sha256": "53b3aeebb9ed42ad15564a12f69657cd47254a1ce5f53c8ca5e1b8134ffbb3cb"
  },
  "stars/check_s16cap2_coverage.py": {
    "bytes": 4849,
    "sha256": "4b9e822f71c1e0cecb5f9ffe4d3cfdf4a58c3d44147e523a90cbeae5f9f2a5d2"
  },
  "stars/core16.hpp": {
    "bytes": 6398,
    "sha256": "acd24179d6b021f17f34eb6b56bf297125719a2a59efa0ca1f5c1696bc341cd8"
  },
  "stars/s16cap2_122.jsonl": {
    "bytes": 2834700,
    "sha256": "2d81a65c4f05d583a71b3812b6a750a92f8967d5418db2a11a190f79839fa0e4"
  },
  "stars/s16cap2_122_progress.log": {
    "bytes": 312,
    "sha256": "54d1843da2910f3b465a2f5b031f4f433ee0e703caefd21e01add6c4449d94ff"
  },
  "stars/s16cap2_122_result.json": {
    "bytes": 238,
    "sha256": "79000cb1ebd25bf77456a3be65ed1c8cbb949a92a4a1acfacc700543b880fe7f"
  },
  "stars/s16cap2_222.jsonl": {
    "bytes": 275572,
    "sha256": "a83accd1db5ecc3644fb3f4540a36d37dda1558c7fc084f80c86b79d4f1f5c51"
  },
  "stars/s16cap2_222_progress.log": {
    "bytes": 29,
    "sha256": "27f5160ed3e7cba7ffffa3f6b8333778c875dd253ea02f7da51ae6b2b86045c5"
  },
  "stars/s16cap2_222_result.json": {
    "bytes": 231,
    "sha256": "a56f7af6b4bac281a8ee97523d172c0d3c864c39a8fc632478553a92f284e53b"
  },
  "stars/s16cap2_coverage.json": {
    "bytes": 383,
    "sha256": "96787574e8aa12e5b5e9cfe86c34ff378e6227780b35d5c8ad02e80de3146934"
  },
  "stars/s16cap2_independent_verification.json": {
    "bytes": 886,
    "sha256": "9879606894753db59cc8de44c41ecca38159e8d1d42f4b7c58f9159b2088fd95"
  },
  "stars/verify_s16cap2_cores.py": {
    "bytes": 8715,
    "sha256": "ec8101bed14599ffb9a6926f8757545a6dc10cda1a9ad3822da14cb6b3a377c4"
  }
}


==> anc/potential/quick_check.log <==
RUN directions/verify_R.py
{"status": "verified", "edges": 2160, "dependent_triangles": 720, "independent_triangles": 5760}
RUN directions/verify_all8_direction_cover.py
Direct weights: 4183 certificates, 7627536 equations
Symplectic bases: 51840; distinct projective permutations: 25920
{'k': 1, 'orbits': 1, 'subsets': 40, 'binomial': 40}
{'k': 2, 'orbits': 2, 'subsets': 780, 'binomial': 780}
{'k': 3, 'orbits': 5, 'subsets': 9880, 'binomial': 9880}
{'k': 4, 'orbits': 16, 'subsets': 91390, 'binomial': 91390}
{'k': 5, 'orbits': 43, 'subsets': 658008, 'binomial': 658008}
{'k': 6, 'orbits': 194, 'subsets': 3838380, 'binomial': 3838380}
{'k': 7, 'orbits': 785, 'subsets': 18643560, 'binomial': 18643560}
{'k': 8, 'orbits': 3140, 'subsets': 76904685, 'binomial': 76904685}
PASS
RUN directions/verify_direction_isolation.py
{"status": "verified", "orbits": [{"directions": [10, 13, 14, 15, 17, 28, 30, 31], "orthogonal_degrees": [0, 2, 2, 0, 2, 2, 2, 0], "isolated_directions": [10, 15, 31], "balanced_types": 62, "dependent_types": 2, "independent_types_with_sum_direction_in_set": 0}, {"directions": [10, 12, 15, 16, 27, 28, 30, 36], "orthogonal_degrees": [0, 2, 1, 0, 2, 2, 1, 0], "isolated_directions": [10, 16, 36], "balanced_types": 70, "dependent_types": 2, "independent_types_with_sum_direction_in_set": 0}, {"directions": [5, 10, 13, 14, 28, 30, 31, 36], "orthogonal_degrees": [2, 0, 1, 3, 2, 1, 0, 1], "isolated_directions": [10, 31], "balanced_types": 62, "dependent_types": 2, "independent_types_with_sum_direction_in_set": 0}], "min_isolated_directions": 2, "linear_solver_used": false}
RUN stars/check_s16cap2_coverage.py
{
  "status": "verified",
  "method": "Independent Burnside count with projective-line capacities",
  "patterns": [
    {
      "pattern": "122",
      "pool_bases": 81,
      "cap2_pool_bases": 81,
      "records": 102849075
    },
    {
      "pattern": "222",
      "pool_bases": 45,
      "cap2_pool_bases": 45,
      "records": 2548176
    }
  ],
  "total_records": 105397251
}
RUN stars/verify_s16cap2_cores.py
{"pattern": "122", "templates": 102849075, "core_certificates": 8132, "core_equations": 165989, "reconstructed_equations": 241281, "sha256": "2d81a65c4f05d583a71b3812b6a750a92f8967d5418db2a11a190f79839fa0e4"}
{"pattern": "222", "templates": 2548176, "core_certificates": 848, "core_equations": 15779, "reconstructed_equations": 23841, "sha256": "a83accd1db5ecc3644fb3f4540a36d37dda1558c7fc084f80c86b79d4f1f5c51"}
{"status": "verified", "templates": 105397251, "core_certificates": 8980, "distinct_cores_across_patterns": 8509, "core_equations": 181768, "reconstructed_equations": 265122, "negative_control_rejected": true, "linear_solver_used": false, "reconstructed_weights_sha256": "c79ce59d3b72fc05a013c0e88ee28bfad71284f729cb9ca249bdfde1f2cd03bd", "patterns": [{"pattern": "122", "templates": 102849075, "core_certificates": 8132, "core_equations": 165989, "reconstructed_equations": 241281, "sha256": "2d81a65c4f05d583a71b3812b6a750a92f8967d5418db2a11a190f79839fa0e4"}, {"pattern": "222", "templates": 2548176, "core_certificates": 848, "core_equations": 15779, "reconstructed_equations": 23841, "sha256": "a83accd1db5ecc3644fb3f4540a36d37dda1558c7fc084f80c86b79d4f1f5c51"}]}
RUN circuit/generate_circuit16_seeds.py
{"status": "verified", "raw_bases": 553, "canonical_bases": 81, "patterns": {"000": 1, "001": 1, "002": 1, "011": 9, "012": 12, "022": 9, "111": 12, "112": 36}}
RUN circuit/verify_circuit16_cores.py
{"batch": "circuit_all16", "accepted_stars": 11, "seed_offset": 0, "core_certificates": 12852, "core_equations": 278849, "reconstructed_equations": 400500, "terminal_systems": 40771121, "search_nodes": 40000001}
{"batch": "circuit16_zero_finish", "accepted_stars": 22, "seed_offset": 11, "core_certificates": 4218, "core_equations": 87150, "reconstructed_equations": 126638, "terminal_systems": 7615176, "search_nodes": 2611824}
{"batch": "circuit16_positive", "accepted_stars": 48, "seed_offset": 33, "core_certificates": 4471, "core_equations": 88566, "reconstructed_equations": 133389, "terminal_systems": 11129358, "search_nodes": 3997848}
{"status": "verified", "covered_stars": 81, "complete_coefficient_starts": 648, "core_certificates": 21541, "distinct_cores_across_batches": 17111, "core_equations": 454565, "reconstructed_equations": 660527, "negative_control_rejected": true, "linear_solver_used": false, "reconstructed_weights_sha256": "89d71d159dd16d9ab821fa252b0057a76c2d1063cbf1eb6bdd09c61206697251", "batches": [{"batch": "circuit_all16", "accepted_stars": 11, "seed_offset": 0, "core_certificates": 12852, "core_equations": 278849, "reconstructed_equations": 400500, "terminal_systems": 40771121, "search_nodes": 40000001}, {"batch": "circuit16_zero_finish", "accepted_stars": 22, "seed_offset": 11, "core_certificates": 4218, "core_equations": 87150, "reconstructed_equations": 126638, "terminal_systems": 7615176, "search_nodes": 2611824}, {"batch": "circuit16_positive", "accepted_stars": 48, "seed_offset": 33, "core_certificates": 4471, "core_equations": 88566, "reconstructed_equations": 133389, "terminal_systems": 11129358, "search_nodes": 3997848}]}
All quick certificate checks passed.


==> anc/potential/quick_check.py <==
#!/usr/bin/env python3
"""Run direct weight, orbit-coverage, and seed-partition checks.

This does not replay the large complete enumeration. See README.md.
"""
from pathlib import Path
import subprocess
import sys

ROOT = Path(__file__).resolve().parent
COMMANDS = [
    ('directions', ['verify_R.py']),
    ('directions', ['verify_all8_direction_cover.py']),
    ('directions', ['verify_direction_isolation.py']),
    ('stars', ['check_s16cap2_coverage.py']),
    ('stars', ['verify_s16cap2_cores.py', '.']),
    ('circuit', ['generate_circuit16_seeds.py']),
    ('circuit', ['verify_circuit16_cores.py', '.']),
]

for directory, args in COMMANDS:
    print(f'RUN {directory}/{args[0]}', flush=True)
    subprocess.run([sys.executable, *args], cwd=ROOT/directory, check=True)
print('All quick certificate checks passed.', flush=True)


==> anc/potential/stars/certify_s16_cap2.cpp <==
// Complete capacity-two positive-star enumeration at N=16. No prior potential theorem.
// Independent normal form generation by group closure and multiset recursion.
#include <array>
#include <vector>
#include <set>
#include <algorithm>
#include <functional>
#include <iostream>
#include <string>
#include <stdexcept>

using namespace std;
using Point=array<int,4>;
using Matrix=array<Point,4>;
using Permutation=array<int,81>;
int encode(Point x){return 27*x[0]+9*x[1]+3*x[2]+x[3];}
Point decode(int x){Point a{};for(int j=3;j>=0;j--){a[j]=x%3;x/=3;}return a;}
Point add(Point a,Point b){for(int j=0;j<4;j++)a[j]=(a[j]+b[j])%3;return a;}
Point negative(Point a){for(auto&v:a)v=(3-v)%3;return a;}
int form(Point a,Point b){int s=a[0]*b[1]-a[1]*b[0]+a[2]*b[3]-a[3]*b[2];return (s%3+3)%3;}
Point apply(Matrix columns,Point a){Point b{};for(int i=0;i<4;i++)for(int j=0;j<4;j++)b[j]=(b[j]+a[i]*columns[i][j])%3;return b;}
bool same_line(Point a,Point b){return a==b||a==negative(b);}
struct Symmetry{Permutation images;array<int,3> corners;};

void multisets(const vector<int>& values,int target,int start,vector<int>& partial,vector<vector<int>>& output){
 if((int)partial.size()==target){output.push_back(partial);return;}
 for(int j=start;j<(int)values.size();j++){
  if(!partial.empty()&&!same_line(decode(values[j]),decode(partial[0])))continue;
  partial.push_back(values[j]);multisets(values,target,j,partial,output);partial.pop_back();
 }
}

#include "core16.hpp"
int main(int argc,char**argv){
 try{
  if(argc!=3)throw runtime_error("Expected pattern and output path");
  string selected=argv[1];init_core_geometry();
  array<Point,3>K={Point{1,0,0,0},Point{0,1,0,0},Point{2,2,1,0}};Point p={0,0,2,0};
  Matrix cycle={Point{0,1,0,0},Point{2,2,1,0},Point{0,0,1,0},Point{0,1,0,1}};
  Matrix flip={Point{1,0,0,0},Point{2,2,1,0},Point{0,0,1,0},Point{1,0,2,2}};
  array<Permutation,2> generators;
  for(int x=0;x<81;x++){generators[0][x]=encode(apply(cycle,decode(x)));generators[1][x]=encode(apply(flip,decode(x)));}
  Permutation identity;for(int x=0;x<81;x++)identity[x]=x;
  set<Permutation> known{identity};vector<Permutation> orbit{identity};
  for(size_t at=0;at<orbit.size();at++)for(auto&g:generators){Permutation next;for(int x=0;x<81;x++)next[x]=g[orbit[at][x]];if(known.insert(next).second)orbit.push_back(next);}
  if(known.size()!=18)throw runtime_error("Wrong symmetry group order.");
  vector<Symmetry> group;
  for(auto&g:known){
   Symmetry s;s.images=g;
   if(g[encode(p)]!=encode(p))throw runtime_error("Isolate not fixed.");
   for(int i=0;i<3;i++){int found=-1;for(int j=0;j<3;j++)if(g[encode(K[i])]==encode(K[j]))found=j;if(found<0)throw runtime_error("Corner permutation failed.");s.corners[i]=found;}
   int scale=form(decode(g[27]),decode(g[9]));if(!scale)throw runtime_error("Singular form scale.");
   for(int x=0;x<81;x++)for(int y=0;y<81;y++)if(form(decode(g[x]),decode(g[y]))!=scale*form(decode(x),decode(y))%3)throw runtime_error("Form not preserved up to scale.");
   group.push_back(s);
  }
  vector<int> plane[3];
  for(int i=0;i<3;i++)for(int x=1;x<81;x++){
   Point a=decode(x);bool yes=!same_line(a,p);for(int j=0;j<3;j++)if(j!=i&&form(a,K[j]))yes=false;if(yes)plane[i].push_back(x);
  }
  int edge_index[16][16],edge_count=0;for(int i=0;i<16;i++)for(int j=i+1;j<16;j++)edge_index[i][j]=edge_count++;
  vector<array<int,3>> patterns;
  for(int a=1;a<=3;a++)for(int b=max(a,2);b<=4;b++)for(int c=b;a+b+c<=9;c++)patterns.push_back({a,b,c});
  unsigned long long records=0,equations=0,bases=0;vector<unsigned long long> counts;
  for(size_t pi=0;pi<patterns.size();pi++){
   auto sizes=patterns[pi];
   string tag=to_string(sizes[0])+to_string(sizes[1])+to_string(sizes[2]);if(tag!=selected)continue;vector<vector<int>> options[3];vector<int> partial;
   for(int i=0;i<3;i++)multisets(plane[i],sizes[i],0,partial,options[i]);
   unsigned long long local=0;
   for(auto&t0:options[0])for(auto&t1:options[1])for(auto&t2:options[2]){
    array<vector<int>,3> pools={t0,t1,t2};vector<int> pool_sequence;for(auto&t:pools)pool_sequence.insert(pool_sequence.end(),t.begin(),t.end());
    bool representative=true;vector<const Symmetry*> stabilizer;
    for(auto&g:group){
     bool valid=true;for(int i=0;i<3;i++)if(sizes[i]!=sizes[g.corners[i]])valid=false;if(!valid)continue;
     array<vector<int>,3> mapped;
     for(int i=0;i<3;i++){for(int x:pools[i])mapped[g.corners[i]].push_back(g.images[x]);}
     vector<int> flat;for(auto&t:mapped){sort(t.begin(),t.end());flat.insert(flat.end(),t.begin(),t.end());}
     if(flat<pool_sequence){representative=false;break;}if(flat==pool_sequence)stabilizer.push_back(&g);
    }
    if(!representative)continue;bases++;
    vector<int> fixed;for(auto k:K)fixed.push_back(encode(k));fixed.push_back(encode(p));
    for(int i=0;i<3;i++){Point total{};for(int x:pools[i])total=add(total,decode(x));fixed.push_back(encode(add(add(K[i],p),negative(total))));}
    fixed.insert(fixed.end(),pool_sequence.begin(),pool_sequence.end());vector<int> extra;
    int line_count[81]={}; bool cap2=true;
    for(int x:fixed)if(++line_count[std::min(x,point_negative[x])]>2)cap2=false;
    if(!cap2)continue;
    function<bool(int)> visit=[&](int smallest){
     vector<int> minimum=extra;
     for(auto*g:stabilizer){vector<int> moved;for(int x:extra)moved.push_back(g->images[x]);sort(moved.begin(),moved.end());if(moved<minimum)minimum=move(moved);}
     if(minimum!=extra)return true;
     if(fixed.size()+extra.size()<16){
      for(int x=smallest;x<81;x++)if(!same_line(decode(x),p)){
       int line=std::min(x,point_negative[x]);if(line_count[line]>=2)continue;
       line_count[line]++;extra.push_back(x);bool ok=visit(x);extra.pop_back();line_count[line]--;if(!ok)return false;
      }return true;
     }
     vector<int> seq=fixed;seq.insert(seq.end(),extra.begin(),extra.end());
     if(!certify_core16(seq))return false;
     records++;local++;if(records%10000000==0)cerr<<"checked "<<records<<" cores "<<core_certificates.size()<<"\n";return true;
    };
    if(!visit(1))return 1;
   }
   
   counts.push_back(local);cerr<<"pattern "<<sizes[0]<<sizes[1]<<sizes[2]<<" verified "<<local<<"\n";
  }

  if(counts.size()!=1)throw runtime_error("Unknown selected pattern");
  save_core_certificates(argv[2]);
  unsigned long long nongaussian=0;for(auto&item:core_certificates)if(item.second.three_colored)nongaussian++;
  cout<<"{\"status\":\"verified_by_core_certificates\",\"pattern\":\""<<selected<<"\",\"records\":"<<records<<",\"pool_bases\":"<<bases<<",\"compressed_to_P14\":"<<compressed_to_p14<<",\"empty_cores\":"<<empty_cores<<",\"nonempty_cores\":"<<nonempty_cores<<",\"distinct_cores\":"<<core_certificates.size()<<",\"three_colored_cores\":"<<nongaussian<<",\"core_equations\":"<<core_equations<<"}"<<endl;
 }catch(exception&e){cerr<<e.what()<<endl;return 2;}
}


==> anc/potential/stars/check_s16cap2_coverage.py <==
#!/usr/bin/env python3
"""Independent Burnside count, without enumerating free multisets or weights."""
from itertools import product, combinations_with_replacement
from collections import Counter
import json

POINTS = list(product(range(3), repeat=4))
CODE = {x: i for i, x in enumerate(POINTS)}
K = ((1, 0, 0, 0), (0, 1, 0, 0), (2, 2, 1, 0))
P = (0, 0, 2, 0)

def negative(x):
    return tuple(-a % 3 for a in x)

def omega(x, y):
    return (x[0]*y[1] - x[1]*y[0] + x[2]*y[3] - x[3]*y[2]) % 3

# Row matrices; compose permutations by closure, not by a presumed group order.
C = ((0, 2, 0, 0), (1, 2, 0, 1), (0, 1, 1, 0), (0, 0, 0, 1))
A = ((1, 2, 0, 1), (0, 2, 0, 0), (0, 1, 1, 2), (0, 0, 0, 2))
def action(matrix):
    return tuple(CODE[tuple(sum(a*b for a,b in zip(row,x)) % 3 for row in matrix)] for x in POINTS)

generators = [action(C), action(A)]
identity = tuple(range(81))
group = {identity}
queue = [identity]
for g in queue:
    for s in generators:
        h = tuple(s[g[x]] for x in range(81))
        if h not in group:
            group.add(h)
            queue.append(h)
assert len(group) == 18
group = sorted(group)
corner_permutations = {}
for g in group:
    assert g[CODE[P]] == CODE[P]
    corner_permutations[g] = tuple(K.index(POINTS[g[CODE[x]]]) for x in K)
    multiplier = omega(POINTS[g[27]], POINTS[g[9]])
    assert multiplier in (1, 2)
    assert all(omega(POINTS[g[i]], POINTS[g[j]]) == multiplier*omega(x,y) % 3
               for i,x in enumerate(POINTS) for j,y in enumerate(POINTS))

alphabet = set(range(1,81)) - {CODE[P], CODE[negative(P)]}
planes = [[CODE[x] for x in POINTS[1:] if x not in (P, negative(P))
           and all(omega(x,K[j]) == 0 for j in range(3) if j != i)]
          for i in range(3)]
assert [len(x) for x in planes] == [6, 6, 6]

def pools(i, size):
    if not size:
        return [()]
    return [xs for xs in combinations_with_replacement(planes[i], size)
            if all(POINTS[x] in (POINTS[xs[0]], negative(POINTS[xs[0]])) for x in xs)]

def move_pools(pools, g):
    moved = [None, None, None]
    for i, xs in enumerate(pools):
        moved[corner_permutations[g][i]] = tuple(sorted(g[x] for x in xs))
    return tuple(moved)

def cap2_fixed_multisets(g, degree, fixed):
    count = Counter(min(x, CODE[negative(POINTS[x])]) for x in fixed)
    if any(v > 2 for v in count.values()): return 0
    assert Counter(g[x] for x in fixed) == Counter(fixed)
    lines = {min(x, CODE[negative(POINTS[x])]) for x in alphabet}
    dp = [1]+[0]*degree
    while lines:
        start=min(lines);orbit=[start];at=min(g[start], CODE[negative(POINTS[g[start]])])
        while at!=start:
            assert at in lines and at not in orbit
            orbit.append(at);at=min(g[at], CODE[negative(POINTS[g[at]])])
        lines.difference_update(orbit)
        length=len(orbit);capacity=2-count[start]
        assert all(2-count[x]==capacity for x in orbit)
        image=start
        for _ in orbit:image=g[image]
        factors={}
        if image==start:
            for k in range(capacity+1):factors[length*k]=k+1
        else:
            assert image==CODE[negative(POINTS[start])]
            for k in range(capacity//2+1):factors[2*length*k]=1
        nxt=[0]*(degree+1)
        for d,v in enumerate(dp):
            for shift,mul in factors.items():
                if d+shift<=degree:nxt[d+shift]+=v*mul
        dp=nxt
    return dp[degree]

def fixed_points(triple):
    result=list(map(CODE.get,K))+[CODE[P]]
    for i,pool in enumerate(triple):
        result.append(CODE[tuple((K[i][j]+P[j]-sum(POINTS[x][j] for x in pool))%3 for j in range(4))])
    return result+[x for pool in triple for x in pool]

rows=[]
for sizes in [(1,2,2),(2,2,2)]:
    subgroup=[g for g in group if all(sizes[i]==sizes[corner_permutations[g][i]] for i in range(3))]
    representatives={min(move_pools(t,g) for g in subgroup) for t in product(*(pools(i,sizes[i]) for i in range(3)))}
    total=valid_bases=0;degree=9-sum(sizes)
    for triple in sorted(representatives):
        fixed=fixed_points(triple)
        c=Counter(min(x,CODE[negative(POINTS[x])]) for x in fixed)
        if max(c.values())>2:continue
        valid_bases+=1
        stabilizer=[g for g in subgroup if move_pools(triple,g)==triple]
        numerator=sum(cap2_fixed_multisets(g,degree,fixed) for g in stabilizer)
        assert numerator%len(stabilizer)==0
        total+=numerator//len(stabilizer)
    rows.append(dict(pattern=''.join(map(str,sizes)),pool_bases=len(representatives),cap2_pool_bases=valid_bases,records=total))
result=dict(status='verified',method='Independent Burnside count with projective-line capacities',patterns=rows,total_records=sum(r['records'] for r in rows))
from pathlib import Path
Path('s16cap2_coverage.json').write_text(json.dumps(result,indent=2)+'\n')
print(json.dumps(result,indent=2))


==> anc/potential/stars/core16.hpp <==
// Constructive certificate reduction: peel a triangle with a private edge;
// save explicit edge weights for every remaining labeled core.
#include <map>
#include <fstream>
#include <sstream>
#include <cstdint>
using CoreKey=std::array<uint64_t,9>;
struct CoreCertificate {
 int vertices;
 std::vector<std::array<int,3>> faces;
 std::vector<int> weights;
 std::vector<int> first_points;
 bool three_colored;
};
std::map<CoreKey,CoreCertificate> core_certificates;
unsigned long long compressed_to_p14=0,empty_cores=0,nonempty_cores=0;
unsigned long long core_equations=0;
int point_form[81][81],point_sum[81][81],point_negative[81];

void init_core_geometry(){
 for(int a=0;a<81;a++){
  point_negative[a]=encode(negative(decode(a)));
  for(int b=0;b<81;b++){
   point_form[a][b]=form(decode(a),decode(b));
   point_sum[a][b]=encode(add(decode(a),decode(b)));
  }
 }
}
int edge_number(int n,int a,int b){if(a>b)std::swap(a,b);return a*(2*n-a-1)/2+b-a-1;}

bool certify_core16(const std::vector<int>& sequence){
 int count[81]={};for(int a:sequence)count[a]++;
 int shortened=0;
 for(int a=1;a<81;a++)if(count[a])shortened+=count[point_negative[a]]?1:std::min(2,count[a]);
 if(sequence.size()!=16 || shortened!=16)throw std::runtime_error("Input is not capacity-two of length sixteen");
 std::array<int,3> face[560],edges[560];
 int incidence[120][14],degree[120]={},nf=0;
 for(int a=0;a<16;a++)for(int b=a+1;b<16;b++){
  int o=point_form[sequence[a]][sequence[b]];if(!o)continue;
  for(int c=b+1;c<16;c++){
   if(point_form[sequence[b]][sequence[c]]!=o||point_form[sequence[c]][sequence[a]]!=o)continue;
   int h=point_sum[point_sum[sequence[a]][sequence[b]]][sequence[c]];
   if(h && count[point_negative[h]]==0 && count[h]<2)continue;
   face[nf]={a,b,c};edges[nf]={edge_number(16,a,b),edge_number(16,a,c),edge_number(16,b,c)};
   for(int e:edges[nf])incidence[e][degree[e]++]=nf;
   nf++;
  }
 }
 int queue[120],nq=0;for(int e=0;e<120;e++)if(degree[e]==1)queue[nq++]=e;
 bool alive[560];std::fill(alive,alive+nf,true);
 int original_degree[120];std::copy(degree,degree+120,original_degree);
 int remaining=nf;
 for(int at=0;at<nq;at++){
  int e=queue[at];if(degree[e]!=1)continue;
  int found=-1;for(int j=0;j<original_degree[e];j++)if(alive[incidence[e][j]]){found=incidence[e][j];break;}
  if(found<0)throw std::runtime_error("Bad private-edge reduction");
  alive[found]=false;remaining--;
  for(int f:edges[found])if(--degree[f]==1)queue[nq++]=f;
 }
 if(!remaining){empty_cores++;return true;}
 nonempty_cores++;
 bool used[16]={};for(int t=0;t<nf;t++)if(alive[t])for(int v:face[t])used[v]=true;
 int renumber[16],nv=0;for(int v=0;v<16;v++)renumber[v]=used[v]?nv++:-1;
 CoreCertificate cert;cert.vertices=nv;cert.first_points=sequence;
 for(int t=0;t<nf;t++)if(alive[t])cert.faces.push_back({renumber[face[t][0]],renumber[face[t][1]],renumber[face[t][2]]});
 CoreKey key{};int position=0;
 for(int a=0;a<nv;a++)for(int b=a+1;b<nv;b++)for(int c=b+1;c<nv;c++,position++){
  std::array<int,3> trial={a,b,c};
  if(std::binary_search(cert.faces.begin(),cert.faces.end(),trial))key[position/64]|=uint64_t(1)<<(position%64);
 }
 key[8]|=uint64_t(nv)<<59;
 if(core_certificates.count(key))return true;
 bool adjacent[16][16]={};
 for(auto t:cert.faces){adjacent[t[0]][t[1]]=adjacent[t[1]][t[0]]=true;adjacent[t[0]][t[2]]=adjacent[t[2]][t[0]]=true;adjacent[t[1]][t[2]]=adjacent[t[2]][t[1]]=true;}
 std::vector<int> order(nv);for(int v=0;v<nv;v++)order[v]=v;
 std::sort(order.begin(),order.end(),[&](int a,int b){int da=0,db=0;for(int v=0;v<nv;v++){da+=adjacent[a][v];db+=adjacent[b][v];}return da==db?a<b:da>db;});
 int color[16];std::fill(color,color+16,-1);
 std::function<bool(int)> color_next=[&](int at){
  if(at==nv)return true;int a=order[at];
  for(int c=0;c<(at?3:1);c++){
   bool permitted=true;for(int b=0;b<nv;b++)if(adjacent[a][b]&&color[b]==c)permitted=false;
   if(permitted){color[a]=c;if(color_next(at+1))return true;}
  }
  color[a]=-1;return false;
 };
 cert.three_colored=color_next(0);
 int ne=nv*(nv-1)/2;cert.weights.assign(ne,0);
 if(cert.three_colored){
  for(int a=0;a<nv;a++)for(int b=a+1;b<nv;b++)cert.weights[edge_number(nv,a,b)]=((color[a]==0&&color[b]==1)||(color[a]==1&&color[b]==0));
 }else{
  // A separately implemented ordinary F3 elimination, only if coloring fails.
  std::vector<std::vector<int>> rows;
  for(auto t:cert.faces){std::vector<int> row(ne+1);row[edge_number(nv,t[0],t[1])]=row[edge_number(nv,t[0],t[2])]=row[edge_number(nv,t[1],t[2])]=row[ne]=1;rows.push_back(row);}
  int rank=0;std::vector<int> pivots;
  for(int col=0;col<ne&&rank<(int)rows.size();col++){
   int pivot=rank;while(pivot<(int)rows.size()&&!rows[pivot][col])pivot++;
   if(pivot==(int)rows.size())continue;std::swap(rows[rank],rows[pivot]);
   if(rows[rank][col]==2)for(int&x:rows[rank])x=(2*x)%3;
   for(int j=rank+1;j<(int)rows.size();j++)if(rows[j][col]){
    int multiplier=rows[j][col];for(int c=col;c<=ne;c++)rows[j][c]=(rows[j][c]+3-multiplier*rows[rank][c]%3)%3;
   }
   pivots.push_back(col);rank++;
  }
  for(int j=rank;j<(int)rows.size();j++)if(rows[j][ne]){
   std::cerr<<"INCONSISTENT CORE points";for(int x:sequence)std::cerr<<" "<<x;std::cerr<<"\n";return false;
  }
  for(int j=rank-1;j>=0;j--){int value=rows[j][ne];for(int c=pivots[j]+1;c<ne;c++)value-=rows[j][c]*cert.weights[c];cert.weights[pivots[j]]=(value%3+3)%3;}
 }
 for(auto t:cert.faces){
  int value=cert.weights[edge_number(nv,t[0],t[1])]+cert.weights[edge_number(nv,t[0],t[2])]+cert.weights[edge_number(nv,t[1],t[2])];
  if(value%3!=1)throw std::runtime_error("Constructed core weights fail");core_equations++;
 }
 core_certificates.emplace(key,std::move(cert));return true;
}

void save_core_certificates(const std::string& path){
 std::ofstream output(path);if(!output)throw std::runtime_error("Cannot save core certificates");
 for(const auto&entry:core_certificates){const auto&c=entry.second;
  output<<"{\"vertices\":"<<c.vertices<<",\"triangles\":[";
  for(size_t j=0;j<c.faces.size();j++){auto t=c.faces[j];output<<(j?",":"")<<"["<<t[0]<<","<<t[1]<<","<<t[2]<<"]";}
  output<<"],\"weights\":\"";for(int w:c.weights)output<<w;
  output<<"\",\"three_colored\":"<<(c.three_colored?"true":"false")<<",\"first_points\":[";
  for(size_t j=0;j<c.first_points.size();j++)output<<(j?",":"")<<c.first_points[j];output<<"]}\n";
 }
 if(!output)throw std::runtime_error("Failed core certificate write");
}


==> anc/potential/stars/s16cap2_122_progress.log <==
checked 10000000 cores 2345
checked 20000000 cores 3261
checked 30000000 cores 3844
checked 40000000 cores 4271
checked 50000000 cores 4907
checked 60000000 cores 5208
checked 70000000 cores 5549
checked 80000000 cores 5922
checked 90000000 cores 7275
checked 100000000 cores 7570
pattern 122 verified 102849075


==> anc/potential/stars/s16cap2_122_result.json <==
{"status":"verified_by_core_certificates","pattern":"122","records":102849075,"pool_bases":81,"compressed_to_P14":0,"empty_cores":94785360,"nonempty_cores":8063715,"distinct_cores":8132,"three_colored_cores":8069,"core_equations":165989}


==> anc/potential/stars/s16cap2_222.jsonl <==
{"vertices":6,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,3,4],[1,3,5]],"weights":"011001100000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,4,4,5]}
{"vertices":6,"triangles":[[0,2,3],[0,2,5],[0,3,4],[0,4,5],[1,2,3],[1,2,5],[1,3,4],[1,4,5]],"weights":"010101010000000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,44,60,79]}
{"vertices":6,"triangles":[[0,2,3],[0,2,4],[0,3,5],[0,4,5],[1,2,3],[1,2,4],[1,3,5],[1,4,5]],"weights":"010011001000000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,12,12,17]}
{"vertices":6,"triangles":[[0,1,4],[0,1,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[2,3,4],[2,3,5]],"weights":"101001000100000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,15,30,30]}
{"vertices":6,"triangles":[[0,1,4],[0,1,5],[0,2,4],[0,2,5],[1,3,4],[1,3,5],[2,3,4],[2,3,5]],"weights":"110000100100000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,9,73,73]}
{"vertices":13,"triangles":[[0,1,2],[0,1,12],[0,2,10],[0,10,12],[1,2,4],[1,4,12],[2,4,10],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,10,12],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[6,8,11],[6,9,11],[7,8,11],[7,9,11]],"weights":"100000011100001011000000000000000000000000000111000000000011100111000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,9,39,75]}
{"vertices":13,"triangles":[[0,1,2],[0,1,12],[0,2,10],[0,10,12],[1,2,4],[1,4,12],[2,4,10],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[3,8,11],[3,9,11],[4,10,12],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[5,8,11],[5,9,11]],"weights":"100000011100011100000000000000000000011100000111000011100000000000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,9,52,75]}
{"vertices":13,"triangles":[[0,1,2],[0,1,12],[0,2,10],[0,10,12],[1,2,4],[1,4,12],[2,4,10],[3,6,8],[3,6,9],[3,6,11],[3,7,8],[3,7,9],[3,7,11],[4,10,12],[5,6,8],[5,6,9],[5,6,11],[5,7,8],[5,7,9],[5,7,11]],"weights":"100001100100011100000000000000000001100100011001001100100000000000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,9,23,75]}
{"vertices":13,"triangles":[[0,1,2],[0,1,12],[0,2,10],[0,10,12],[1,2,4],[1,2,11],[1,4,12],[1,11,12],[2,4,10],[2,10,11],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,10,12],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[10,11,12]],"weights":"000000000000100011000011010000100001100001000000001100001000100001000000000010","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,9,33,75]}
{"vertices":6,"triangles":[[0,1,3],[0,1,5],[0,3,4],[0,4,5],[1,2,3],[1,2,5],[2,3,4],[2,4,5]],"weights":"100101000010000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,21,43,50]}
{"vertices":6,"triangles":[[0,1,3],[0,1,5],[0,2,3],[0,2,5],[1,3,4],[1,4,5],[2,3,4],[2,4,5]],"weights":"110000010010000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,21,43,59]}
{"vertices":6,"triangles":[[0,1,3],[0,1,4],[0,3,5],[0,4,5],[1,2,3],[1,2,4],[2,3,5],[2,4,5]],"weights":"100011000001000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,21,50,69]}
{"vertices":6,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,5],[1,4,5],[2,3,5],[2,4,5]],"weights":"110000001001000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,1,1,40]}
{"vertices":13,"triangles":[[0,1,2],[0,1,12],[0,2,11],[0,11,12],[1,2,4],[1,4,12],[2,4,11],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,11,12],[5,7,9],[5,7,10],[5,8,9],[5,8,10],[6,7,9],[6,7,10],[6,8,9],[6,8,10]],"weights":"100000110010001110000000000000000000000000001100100110010110010000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,9,75,77]}
{"vertices":13,"triangles":[[0,1,2],[0,1,12],[0,2,11],[0,11,12],[1,2,4],[1,4,12],[2,4,11],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,11,12],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[6,8,10],[6,9,10],[7,8,10],[7,9,10]],"weights":"100000011010001011000000000000000000000000000110100000000011010110100000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,9,44,75]}
{"vertices":13,"triangles":[[0,1,2],[0,1,12],[0,2,11],[0,11,12],[1,2,4],[1,4,12],[2,4,11],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[3,8,10],[3,9,10],[4,11,12],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[5,8,10],[5,9,10]],"weights":"100000011010011100000000000000000000011010000110100011010000000000000000000000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,29,55,5,5,1,9,75]}
{"vertices":6,"triangles":[[0,1,2],[0,1,5],[0,2,4],[0,4,5],[1,2,3],[1,3,5],[2,3,4],[3,4,5]],"weights":"100100100000100","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,1,9,75]}
{"vertices":6,"triangles":[[0,1,2],[0,1,5],[0,2,3],[0,3,5],[1,2,4],[1,4,5],[2,3,4],[3,4,5]],"weights":"101000010000100","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,1,27,75]}
{"vertices":6,"triangles":[[0,1,2],[0,1,4],[0,2,5],[0,4,5],[1,2,3],[1,3,4],[2,3,5],[3,4,5]],"weights":"100010100000010","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,1,15,23]}
{"vertices":6,"triangles":[[0,1,2],[0,1,4],[0,2,3],[0,3,4],[1,2,5],[1,4,5],[2,3,5],[3,4,5]],"weights":"101000001000010","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,17,21,27]}
{"vertices":13,"triangles":[[0,2,10],[0,2,11],[0,10,12],[0,11,12],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,8,10],[2,8,11],[2,9,10],[2,9,11],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[8,10,12],[8,11,12],[9,10,12],[9,11,12]],"weights":"000000000000001100001100110000110110000110000000010000001000000000000000000011","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,21,21,43]}
{"vertices":6,"triangles":[[0,1,2],[0,1,3],[0,2,5],[0,3,5],[1,2,4],[1,3,4],[2,4,5],[3,4,5]],"weights":"100010010000001","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,15,27,49]}
{"vertices":6,"triangles":[[0,1,2],[0,1,3],[0,2,4],[0,3,4],[1,2,5],[1,3,5],[2,4,5],[3,4,5]],"weights":"100100001000001","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,1,9,27]}
{"vertices":14,"triangles":[[0,1,2],[0,1,13],[0,2,11],[0,11,13],[1,2,4],[1,4,13],[2,4,11],[3,7,9],[3,7,10],[3,7,12],[3,8,9],[3,8,10],[3,8,12],[4,11,13],[5,7,10],[5,7,12],[5,8,10],[5,8,12],[6,7,9],[6,7,12],[6,8,9],[6,8,12]],"weights":"1010110000100001001100000000000000001001100000110000100011000001100000000100001000000000000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,5,7,9,23,75]}
{"vertices":14,"triangles":[[0,1,2],[0,1,13],[0,2,11],[0,11,13],[1,2,4],[1,2,12],[1,4,13],[1,12,13],[2,4,11],[2,11,12],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,11,13],[5,7,9],[5,7,10],[5,8,9],[5,8,10],[6,7,9],[6,7,10],[6,8,9],[6,8,10],[11,12,13]],"weights":"0000000000000100001100001001100001000000000000000000000011000011100001000100001000000000010","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,9,43,75]}
{"vertices":14,"triangles":[[0,1,2],[0,1,13],[0,2,11],[0,11,13],[1,2,4],[1,2,12],[1,4,13],[1,12,13],[2,4,10],[2,4,11],[2,10,12],[2,11,12],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,10,13],[4,11,13],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[10,12,13],[11,12,13]],"weights":"0000000000000110100000001000110011000011001100000000000110011000000001000001000000000001010","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,9,33,75]}
{"vertices":7,"triangles":[[0,2,4],[0,2,5],[0,2,6],[0,3,4],[0,3,5],[0,3,6],[1,2,4],[1,2,5],[1,2,6],[1,3,4],[1,3,5],[1,3,6]],"weights":"011000110000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,4,14,53]}
{"vertices":14,"triangles":[[0,1,2],[0,1,4],[0,2,3],[0,3,4],[1,2,11],[1,4,11],[2,3,11],[3,4,11],[5,9,12],[5,9,13],[5,10,12],[5,10,13],[6,9,12],[6,9,13],[6,10,12],[6,10,13],[7,9,12],[7,9,13],[7,10,12],[7,10,13],[8,9,12],[8,9,13],[8,10,12],[8,10,13]],"weights":"1010000000011000000011100000000000000000011100000000000000000000000000000000000000011011110","three_colored":true,"first_points":[27,9,75,6,43,38,76,10,10,32,32,4,4,27,30,30]}
{"vertices":7,"triangles":[[0,2,3],[0,2,4],[0,3,5],[0,3,6],[0,4,5],[0,4,6],[1,2,3],[1,2,4],[1,3,5],[1,3,6],[1,4,5],[1,4,6]],"weights":"001100011000000000000","three_colored":true,"first_points":[27,9,75,6,43,15,79,10,10,29,55,7,7,13,13,43]}
{"vertices":7,"triangles":[[0,2,5],[0,2,6],[0,3,5],[0,3,6],[0,4,5],[0,4,6],[1,2,5],[1,2,6],[1,3,5],[1,3,6],[1,4,5],[1,4,6]],"weights":"000011000110000000000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,5,46,46]}
{"vertices":7,"triangles":[[0,2,3],[0,2,4],[0,2,6],[0,3,5],[0,4,5],[0,5,6],[1,2,3],[1,2,4],[1,2,6],[1,3,5],[1,4,5],[1,5,6]],"weights":"010010100100000000000","three_colored":true,"first_points":[27,9,75,6,43,15,79,10,10,29,55,7,7,22,41,43]}
{"vertices":7,"triangles":[[0,2,4],[0,2,6],[0,3,4],[0,3,6],[0,4,5],[0,5,6],[1,2,4],[1,2,6],[1,3,4],[1,3,6],[1,4,5],[1,5,6]],"weights":"000101001010000000000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,14,36,46]}
{"vertices":7,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[0,4,6],[0,5,6],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[1,4,6],[1,5,6]],"weights":"000110001100000000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,4,17,27]}
{"vertices":7,"triangles":[[0,2,3],[0,2,4],[0,2,5],[0,3,6],[0,4,6],[0,5,6],[1,2,3],[1,2,4],[1,2,5],[1,3,6],[1,4,6],[1,5,6]],"weights":"010001100010000000000","three_colored":true,"first_points":[27,9,75,6,43,15,79,10,10,29,55,7,7,41,43,69]}
{"vertices":13,"triangles":[[0,1,3],[0,1,12],[0,3,10],[0,10,12],[1,3,9],[1,9,12],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,10],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[5,7,11],[5,8,11],[6,7,11],[6,8,11],[9,10,12]],"weights":"100000110100000110010000000000000000000000000000000110100110100010001000100000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,23,40,44]}
{"vertices":13,"triangles":[[0,1,3],[0,1,12],[0,3,10],[0,10,12],[1,3,11],[1,11,12],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,10,11],[4,6,8],[4,6,9],[4,7,8],[4,7,9],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[10,11,12]],"weights":"100001100100001100000100000000000000000000011001001100100000010000100000000100","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,9,32,77]}
{"vertices":13,"triangles":[[0,1,3],[0,1,12],[0,3,10],[0,10,12],[1,3,11],[1,11,12],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,10,11],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[5,7,9],[5,8,9],[6,7,9],[6,8,9],[10,11,12]],"weights":"100000110100000110000100000000000000000000000000000110100110100000100010000100","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,23,27,44]}
{"vertices":7,"triangles":[[0,1,4],[0,1,5],[0,1,6],[0,2,4],[0,2,5],[0,2,6],[1,3,4],[1,3,5],[1,3,6],[2,3,4],[2,3,5],[2,3,6]],"weights":"110000010001000000000","three_colored":true,"first_points":[27,9,75,6,43,41,72,10,10,35,35,1,2,59,59,66]}
{"vertices":13,"triangles":[[0,1,3],[0,1,12],[0,3,11],[0,11,12],[1,3,9],[1,9,12],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,11],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[5,7,10],[5,8,10],[6,7,10],[6,8,10],[9,11,12]],"weights":"100000110010000110010000000000000000000000000000000110010110010010001000010000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,40,49,70]}
{"vertices":13,"triangles":[[0,1,3],[0,1,12],[0,3,11],[0,11,12],[1,3,10],[1,10,12],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,10,11],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[5,7,9],[5,8,9],[6,7,9],[6,8,9],[10,11,12]],"weights":"100000110010000110001000000000000000000000000000000110010110010001000100000100","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,1,23,44]}
{"vertices":13,"triangles":[[0,1,3],[0,1,12],[0,3,11],[0,11,12],[1,3,9],[1,3,10],[1,9,12],[1,10,12],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,11],[3,10,11],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,11,12],[10,11,12]],"weights":"000000000000010110000011011000001100000010110000010000010000010000000000000001","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,4,23,44]}
{"vertices":13,"triangles":[[0,1,3],[0,1,12],[0,3,10],[0,3,11],[0,10,12],[0,11,12],[1,3,9],[1,9,12],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,10],[3,9,11],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,10,12],[9,11,12]],"weights":"001011000001000000000001011000001100001000110000010001000001000000000000001000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,23,23,44]}
{"vertices":12,"triangles":[[0,3,5],[0,3,6],[0,4,5],[0,4,6],[1,7,9],[1,7,10],[1,8,9],[1,8,10],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[7,9,11],[7,10,11],[8,9,11],[8,10,11]],"weights":"001100110000110011000110011000000000010000001000000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,21,21,52]}
{"vertices":12,"triangles":[[0,3,5],[0,3,6],[0,4,5],[0,4,6],[1,7,9],[1,7,11],[1,8,9],[1,8,11],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[7,9,10],[7,10,11],[8,9,10],[8,10,11]],"weights":"001100110000110011000110011000000000100000010000000000000010010000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,21,43,59]}
{"vertices":12,"triangles":[[0,3,5],[0,3,6],[0,4,5],[0,4,6],[1,7,10],[1,7,11],[1,8,10],[1,8,11],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[7,9,10],[7,9,11],[8,9,10],[8,9,11]],"weights":"001100110000110011000110011000000001000000100000000000000100100000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,7,58,58]}
{"vertices":13,"triangles":[[0,1,3],[0,1,10],[0,3,12],[0,10,12],[1,3,9],[1,9,10],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,12],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[5,7,11],[5,8,11],[6,7,11],[6,8,11],[9,10,12]],"weights":"100000110001000110010000000000000000000000000000000110001110001010001000001000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,15,39,75]}
{"vertices":13,"triangles":[[0,1,3],[0,1,10],[0,3,12],[0,10,12],[1,3,9],[1,9,10],[2,5,7],[2,5,8],[2,5,11],[2,6,7],[2,6,8],[2,6,11],[3,9,12],[4,5,7],[4,5,8],[4,5,11],[4,6,7],[4,6,8],[4,6,11],[9,10,12]],"weights":"100011000001101000010000011000001000000000110000010001000001000000000000001000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,15,71,75]}
{"vertices":13,"triangles":[[0,1,3],[0,1,10],[0,3,12],[0,10,12],[1,3,9],[1,9,10],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[2,7,11],[2,8,11],[3,9,12],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[4,7,11],[4,8,11],[9,10,12]],"weights":"100000110001101000010000000110001000000000001100010000000000000010001000001000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,15,52,75]}
{"vertices":13,"triangles":[[0,1,3],[0,1,10],[0,3,12],[0,10,12],[1,3,11],[1,10,11],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,11,12],[4,6,8],[4,6,9],[4,7,8],[4,7,9],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[10,11,12]],"weights":"100001100001001100000100000000000000000000011000011100001000010000100000000001","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,43,54,75]}
{"vertices":13,"triangles":[[0,1,3],[0,1,10],[0,3,12],[0,10,12],[1,3,11],[1,10,11],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,11,12],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[5,7,9],[5,8,9],[6,7,9],[6,8,9],[10,11,12]],"weights":"100000110001000110000100000000000000000000000000000110001110001000100010000001","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,44,56,75]}
{"vertices":13,"triangles":[[0,1,3],[0,1,10],[0,3,12],[0,10,12],[1,3,9],[1,3,11],[1,9,10],[1,10,11],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,12],[3,11,12],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,10,12],[10,11,12]],"weights":"000000000000010110001001011000100100000001110001000000001000001000000000000010","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,15,56,75]}
{"vertices":13,"triangles":[[0,1,3],[0,1,11],[0,3,12],[0,11,12],[1,3,9],[1,9,11],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,12],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[5,7,10],[5,8,10],[6,7,10],[6,8,10],[9,11,12]],"weights":"100000110001000110010000000000000000000000000000000110001110001010001000001000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,7,43,58]}
{"vertices":13,"triangles":[[0,1,3],[0,1,11],[0,3,12],[0,11,12],[1,3,9],[1,9,11],[2,5,7],[2,5,8],[2,5,10],[2,6,7],[2,6,8],[2,6,10],[3,9,12],[4,5,7],[4,5,8],[4,5,10],[4,6,7],[4,6,8],[4,6,10],[9,11,12]],"weights":"100011000001101000010000011000001000000000110000010001000001000000000000001000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,23,43,75]}
{"vertices":13,"triangles":[[0,1,3],[0,1,11],[0,3,12],[0,11,12],[1,3,9],[1,9,11],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[2,7,10],[2,8,10],[3,9,12],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[4,7,10],[4,8,10],[9,11,12]],"weights":"100000110001101000010000000110001000000000001100010000000000000010001000001000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,52,53,75]}
{"vertices":13,"triangles":[[0,1,3],[0,1,11],[0,3,12],[0,11,12],[1,3,10],[1,10,11],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,10,12],[4,6,8],[4,6,9],[4,7,8],[4,7,9],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[10,11,12]],"weights":"100001100001001100001000000000000000000000011000011100001000100001000000000010","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,2,43,58]}
{"vertices":13,"triangles":[[0,1,3],[0,1,11],[0,3,12],[0,11,12],[1,3,10],[1,10,11],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,10,12],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[5,7,9],[5,8,9],[6,7,9],[6,8,9],[10,11,12]],"weights":"100000110001000110001000000000000000000000000000000110001110001001000100000010","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,1,44,49]}
{"vertices":13,"triangles":[[0,1,3],[0,1,11],[0,3,12],[0,11,12],[1,3,9],[1,3,10],[1,9,11],[1,10,11],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,12],[3,10,12],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,11,12],[10,11,12]],"weights":"000000000000010110000101011000010100000001110000100000001000001000000000000001","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,4,15,23]}
{"vertices":13,"triangles":[[0,1,3],[0,1,11],[0,3,12],[0,11,12],[1,3,4],[1,3,9],[1,3,10],[1,4,11],[1,9,11],[1,10,11],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,4,12],[3,9,12],[3,10,12],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[4,11,12],[9,11,12],[10,11,12]],"weights":"100011000001101000011000011000001000000000110000010001100001100000000000001010","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,36,44,75]}
{"vertices":13,"triangles":[[0,1,3],[0,1,10],[0,1,11],[0,3,12],[0,10,12],[0,11,12],[1,3,9],[1,9,10],[1,9,11],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,12],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,10,12],[9,11,12]],"weights":"100011000001101000010000011000001000000000110000010001000001000000000000001000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,15,15,23]}
{"vertices":7,"triangles":[[0,1,3],[0,1,5],[0,1,6],[0,2,3],[0,2,5],[0,2,6],[1,3,4],[1,4,5],[1,4,6],[2,3,4],[2,4,5],[2,4,6]],"weights":"110000001000100000000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,5,7,22,22,43]}
{"vertices":7,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,4,5],[2,4,6]],"weights":"000000011001100000000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,1,40,40]}
{"vertices":7,"triangles":[[0,1,5],[0,1,6],[0,2,5],[0,2,6],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,4,5],[2,4,6]],"weights":"000000000110011000000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,25,25,58]}
{"vertices":7,"triangles":[[0,3,5],[0,3,6],[0,4,5],[0,4,6],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,4,5],[2,4,6]],"weights":"000000000000000011110","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,45,65,65]}
{"vertices":8,"triangles":[[0,2,4],[0,2,5],[0,2,6],[0,2,7],[0,3,4],[0,3,5],[0,3,6],[0,3,7],[1,2,4],[1,2,5],[1,2,6],[1,2,7],[1,3,4],[1,3,5],[1,3,6],[1,3,7]],"weights":"0110000110000000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,14,14,53]}
{"vertices":14,"triangles":[[0,1,3],[0,1,12],[0,3,11],[0,11,12],[1,3,9],[1,3,10],[1,9,12],[1,10,12],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,11],[3,9,13],[3,10,11],[3,10,13],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,11,12],[9,12,13],[10,11,12],[10,12,13]],"weights":"0000000000000111000000010001100001010110000101110000101000000100000010000000000000000000101","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,23,44,58]}
{"vertices":14,"triangles":[[0,1,3],[0,1,12],[0,3,11],[0,11,12],[1,3,9],[1,3,10],[1,3,13],[1,9,12],[1,10,12],[1,12,13],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,11],[3,10,11],[3,11,13],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,11,12],[10,11,12],[11,12,13]],"weights":"0000000000000010110000010101100000101000000100110000010000001000000100000000000000000000100","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,23,44,56]}
{"vertices":14,"triangles":[[0,1,3],[0,1,13],[0,3,11],[0,11,13],[1,3,9],[1,3,10],[1,9,13],[1,10,13],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,11],[3,10,11],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[5,7,12],[5,8,12],[6,7,12],[6,8,12],[9,11,13],[10,11,13]],"weights":"0000000000000010001100001000000000000110000100000000000011000011100001000100001000000000010","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,23,40,44]}
{"vertices":14,"triangles":[[0,1,3],[0,1,13],[0,3,11],[0,11,13],[1,3,9],[1,3,10],[1,3,12],[1,9,13],[1,10,13],[1,12,13],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,11],[3,10,11],[3,11,12],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,11,13],[10,11,13],[11,12,13]],"weights":"0000000000000010110000001101100000011000000100110000001000001000000100000000000000000000010","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,23,27,44]}
{"vertices":14,"triangles":[[0,1,3],[0,1,12],[0,1,13],[0,3,11],[0,11,12],[0,11,13],[1,3,9],[1,3,10],[1,9,12],[1,9,13],[1,10,12],[1,10,13],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,11],[3,10,11],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,11,12],[9,11,13],[10,11,12],[10,11,13]],"weights":"1101000000100000110011000001100110000000000000110011000000001000000100000000000000100100000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,23,44,70]}
{"vertices":13,"triangles":[[0,1,2],[0,1,5],[0,2,4],[0,4,5],[1,2,12],[1,5,12],[2,4,12],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,5,12],[6,8,10],[6,8,11],[6,9,10],[6,9,11],[7,8,10],[7,8,11],[7,9,10],[7,9,11]],"weights":"100100011000000011000010000000000000000000011000010000000011000110000001001000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,27,43,60]}
{"vertices":7,"triangles":[[0,1,3],[0,1,4],[0,1,6],[0,2,3],[0,2,4],[0,2,6],[1,3,5],[1,4,5],[1,5,6],[2,3,5],[2,4,5],[2,5,6]],"weights":"110000000100010000000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,27,33,58]}
{"vertices":7,"triangles":[[0,1,3],[0,1,5],[0,2,3],[0,2,5],[1,3,4],[1,3,6],[1,4,5],[1,5,6],[2,3,4],[2,3,6],[2,4,5],[2,5,6]],"weights":"000000010101010000000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,5,7,22,41,43]}
{"vertices":7,"triangles":[[0,1,4],[0,1,6],[0,2,4],[0,2,6],[1,3,4],[1,3,6],[1,4,5],[1,5,6],[2,3,4],[2,3,6],[2,4,5],[2,5,6]],"weights":"000000001010101000000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,35,58,4,8,25,27,48]}
{"vertices":7,"triangles":[[0,1,4],[0,1,5],[0,2,4],[0,2,5],[1,3,4],[1,3,5],[1,4,6],[1,5,6],[2,3,4],[2,3,5],[2,4,6],[2,5,6]],"weights":"000000001100110000000","three_colored":true,"first_points":[27,9,75,6,43,15,76,10,10,29,55,4,4,46,46,48]}
{"vertices":7,"triangles":[[0,1,3],[0,1,6],[0,2,3],[0,2,6],[1,3,4],[1,3,5],[1,4,6],[1,5,6],[2,3,4],[2,3,5],[2,4,6],[2,5,6]],"weights":"000000010011001000000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,5,7,41,43,69]}
{"vertices":7,"triangles":[[0,3,4],[0,3,5],[0,4,6],[0,5,6],[1,3,4],[1,3,5],[1,4,6],[1,5,6],[2,3,4],[2,3,5],[2,4,6],[2,5,6]],"weights":"000000000000000110011","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,45,45,54]}
{"vertices":7,"triangles":[[0,1,3],[0,1,4],[0,1,5],[0,2,3],[0,2,4],[0,2,5],[1,3,6],[1,4,6],[1,5,6],[2,3,6],[2,4,6],[2,5,6]],"weights":"110000000010001000000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,14,41,58]}
{"vertices":14,"triangles":[[0,1,3],[0,1,11],[0,3,12],[0,11,12],[1,3,9],[1,3,10],[1,9,11],[1,10,11],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,12],[3,10,12],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[5,7,13],[5,8,13],[6,7,13],[6,8,13],[9,11,12],[10,11,12]],"weights":"0000000000000010001100100000000000000110000010000000000011001001100100000010000100000000100","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,15,23,40]}
{"vertices":14,"triangles":[[0,1,3],[0,1,11],[0,3,12],[0,11,12],[1,3,9],[1,3,10],[1,9,11],[1,10,11],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,12],[3,9,13],[3,10,12],[3,10,13],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,11,12],[9,11,13],[10,11,12],[10,11,13]],"weights":"0000000000000111000000100001100000110110000011110000011000001000000100000000000000000000110","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,44,49,58]}
{"vertices":14,"triangles":[[0,1,3],[0,1,11],[0,3,12],[0,11,12],[1,3,9],[1,3,10],[1,3,13],[1,9,11],[1,10,11],[1,11,13],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,12],[3,10,12],[3,12,13],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,11,12],[10,11,12],[11,12,13]],"weights":"0000000000000010110000100101100001001000000010110000100000000100000010000000000000000000100","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,15,23,27]}
{"vertices":14,"triangles":[[0,1,3],[0,1,13],[0,3,12],[0,12,13],[1,3,9],[1,3,10],[1,9,13],[1,10,13],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,12],[3,10,12],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[5,7,11],[5,8,11],[6,7,11],[6,8,11],[9,12,13],[10,12,13]],"weights":"0000000000000010001100001000000000000110000010000000000011000011100001000010000100000000001","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,8,23,44]}
{"vertices":14,"triangles":[[0,1,3],[0,1,13],[0,3,12],[0,12,13],[1,3,9],[1,3,10],[1,3,11],[1,9,13],[1,10,13],[1,11,13],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,12],[3,10,12],[3,11,12],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,12,13],[10,12,13],[11,12,13]],"weights":"0000000000000010110000001101100000011000000010110000001000000100000010000000000000000000001","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,27,49,70]}
{"vertices":14,"triangles":[[0,1,3],[0,1,11],[0,1,13],[0,3,12],[0,11,12],[0,12,13],[1,3,9],[1,3,10],[1,9,11],[1,9,13],[1,10,11],[1,10,13],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,12],[3,10,12],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,11,12],[9,12,13],[10,11,12],[10,12,13]],"weights":"1101000000010000110011000001100110000000000000110011000000000100000010000000000000010010000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,15,23,44]}
{"vertices":14,"triangles":[[0,1,3],[0,1,13],[0,3,11],[0,3,12],[0,11,13],[0,12,13],[1,3,9],[1,3,10],[1,9,13],[1,10,13],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,11],[3,9,12],[3,10,11],[3,10,12],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,11,13],[9,12,13],[10,11,13],[10,12,13]],"weights":"0111000000001000000000000001100110000110011000110011000000000010000001000000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,23,49,70]}
{"vertices":14,"triangles":[[0,1,3],[0,1,13],[0,3,11],[0,3,12],[0,11,13],[0,12,13],[1,3,9],[1,3,10],[1,9,13],[1,10,13],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[2,9,11],[2,9,12],[2,10,11],[2,10,12],[3,9,11],[3,9,12],[3,10,11],[3,10,12],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,11,13],[9,12,13],[10,11,13],[10,12,13]],"weights":"0111000000001000000000000001100110000110011000110011000000000010000001000000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,23,23,44]}
{"vertices":14,"triangles":[[0,1,3],[0,1,11],[0,3,13],[0,11,13],[1,3,9],[1,3,10],[1,9,11],[1,10,11],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,13],[3,10,13],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[5,7,12],[5,8,12],[6,7,12],[6,8,12],[9,11,13],[10,11,13]],"weights":"0000000000000010001100100000000000000110000001000000000011001001100100000001000010000000010","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,15,39,75]}
{"vertices":14,"triangles":[[0,1,3],[0,1,11],[0,3,13],[0,11,13],[1,3,9],[1,3,10],[1,9,11],[1,10,11],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,12],[3,9,13],[3,10,12],[3,10,13],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,11,12],[9,11,13],[10,11,12],[10,11,13]],"weights":"0000000000000111000000100001100000110110000011110000011000001000000100000000000000000000110","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,44,58,75]}
{"vertices":14,"triangles":[[0,1,3],[0,1,11],[0,3,13],[0,11,13],[1,3,9],[1,3,10],[1,9,11],[1,9,12],[1,10,11],[1,10,12],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,13],[3,10,13],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,11,13],[9,12,13],[10,11,13],[10,12,13]],"weights":"0000000000000010110000110101100001101000000001110000110000000010000001000000000000000000011","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,15,34,75]}
{"vertices":14,"triangles":[[0,1,3],[0,1,11],[0,3,13],[0,11,13],[1,3,9],[1,3,10],[1,3,12],[1,9,11],[1,10,11],[1,11,12],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,13],[3,10,13],[3,12,13],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,11,13],[10,11,13],[11,12,13]],"weights":"0000000000000010110000100101100001001000000001110000100000000010000001000000000000000000010","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,15,27,49]}
{"vertices":14,"triangles":[[0,1,3],[0,1,12],[0,3,13],[0,12,13],[1,3,9],[1,3,10],[1,9,12],[1,10,12],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,13],[3,10,13],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[5,7,11],[5,8,11],[6,7,11],[6,8,11],[9,12,13],[10,12,13]],"weights":"0000000000000010001100010000000000000110000001000000000011000101100010000001000010000000001","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,8,44,49]}
{"vertices":14,"triangles":[[0,1,3],[0,1,12],[0,3,13],[0,12,13],[1,3,9],[1,3,10],[1,9,11],[1,9,12],[1,10,11],[1,10,12],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,13],[3,10,13],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,11,13],[9,12,13],[10,11,13],[10,12,13]],"weights":"0000000000000010110000110101100001101000000001110000110000000010000001000000000000000000011","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,34,44,75]}
{"vertices":14,"triangles":[[0,1,3],[0,1,12],[0,3,13],[0,12,13],[1,3,9],[1,3,10],[1,3,11],[1,9,12],[1,10,12],[1,11,12],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,13],[3,10,13],[3,11,13],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,12,13],[10,12,13],[11,12,13]],"weights":"0000000000000010110000010101100000101000000001110000010000000010000001000000000000000000001","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,11,44,75]}
{"vertices":14,"triangles":[[0,1,3],[0,1,11],[0,1,12],[0,3,13],[0,11,13],[0,12,13],[1,3,9],[1,3,10],[1,9,11],[1,9,12],[1,10,11],[1,10,12],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,13],[3,10,13],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,11,13],[9,12,13],[10,11,13],[10,12,13]],"weights":"1101000000001000110011000001100110000000000000110011000000000010000001000000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,15,15,23]}
{"vertices":14,"triangles":[[0,1,3],[0,1,12],[0,3,11],[0,3,13],[0,11,12],[0,12,13],[1,3,9],[1,3,10],[1,9,12],[1,10,12],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,11],[3,9,13],[3,10,11],[3,10,13],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,11,12],[9,12,13],[10,11,12],[10,12,13]],"weights":"0111000000010000000000000001100110000110011000110011000000000100000010000000000000010010000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,23,44,49]}
{"vertices":14,"triangles":[[0,1,3],[0,1,11],[0,3,12],[0,3,13],[0,11,12],[0,11,13],[1,3,9],[1,3,10],[1,9,11],[1,10,11],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,12],[3,9,13],[3,10,12],[3,10,13],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,11,12],[9,11,13],[10,11,12],[10,11,13]],"weights":"0111000000100000000000000001100110000110011000110011000000001000000100000000000000100100000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,15,23,49]}
{"vertices":14,"triangles":[[0,1,3],[0,1,11],[0,3,12],[0,3,13],[0,11,12],[0,11,13],[1,3,9],[1,3,10],[1,9,11],[1,10,11],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[2,9,12],[2,9,13],[2,10,12],[2,10,13],[3,9,12],[3,9,13],[3,10,12],[3,10,13],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,11,12],[9,11,13],[10,11,12],[10,11,13]],"weights":"0111000000100000000000000001100110000110011000110011000000001000000100000000000000100100000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,15,23,23]}
{"vertices":7,"triangles":[[0,1,2],[0,1,5],[0,1,6],[0,2,4],[0,4,5],[0,4,6],[1,2,3],[1,3,5],[1,3,6],[2,3,4],[3,4,5],[3,4,6]],"weights":"100100010000000100000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,23,44,44]}
{"vertices":7,"triangles":[[0,1,2],[0,1,5],[0,1,6],[0,2,3],[0,3,5],[0,3,6],[1,2,4],[1,4,5],[1,4,6],[2,3,4],[3,4,5],[3,4,6]],"weights":"101000001000000100000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,35,58,1,1,9,33,33]}
{"vertices":7,"triangles":[[0,1,2],[0,1,4],[0,2,5],[0,2,6],[0,4,5],[0,4,6],[1,2,3],[1,3,4],[2,3,5],[2,3,6],[3,4,5],[3,4,6]],"weights":"010100000001000100000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,15,23,23]}
{"vertices":7,"triangles":[[0,1,5],[0,1,6],[0,2,5],[0,2,6],[0,4,5],[0,4,6],[1,3,5],[1,3,6],[2,3,5],[2,3,6],[3,4,5],[3,4,6]],"weights":"000011000000000011000","three_colored":true,"first_points":[27,9,75,6,43,41,72,10,10,35,35,1,2,42,59,59]}
{"vertices":7,"triangles":[[0,1,2],[0,1,3],[0,2,5],[0,2,6],[0,3,5],[0,3,6],[1,2,4],[1,3,4],[2,4,5],[2,4,6],[3,4,5],[3,4,6]],"weights":"011000000000100100000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,31,34,34]}
{"vertices":7,"triangles":[[0,1,2],[0,1,3],[0,2,4],[0,3,4],[1,2,5],[1,2,6],[1,3,5],[1,3,6],[2,4,5],[2,4,6],[3,4,5],[3,4,6]],"weights":"000000110000100100000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,15,31,31]}
{"vertices":7,"triangles":[[0,2,5],[0,2,6],[0,3,5],[0,3,6],[1,2,5],[1,2,6],[1,3,5],[1,3,6],[2,4,5],[2,4,6],[3,4,5],[3,4,6]],"weights":"000000000000011011000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,1,25,25]}
{"vertices":7,"triangles":[[0,1,5],[0,1,6],[0,4,5],[0,4,6],[1,2,5],[1,2,6],[1,3,5],[1,3,6],[2,4,5],[2,4,6],[3,4,5],[3,4,6]],"weights":"000000000110000000110","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,17,21,50]}
{"vertices":8,"triangles":[[0,2,5],[0,2,6],[0,3,5],[0,3,6],[0,3,7],[0,4,5],[0,4,6],[0,4,7],[1,2,5],[1,2,6],[1,3,5],[1,3,6],[1,3,7],[1,4,5],[1,4,6],[1,4,7]],"weights":"0111000111000000000000000000","three_colored":true,"first_points":[27,9,75,6,43,15,80,10,10,29,55,8,8,12,12,21]}
{"vertices":12,"triangles":[[0,2,3],[0,2,4],[0,3,11],[0,4,11],[1,5,7],[1,5,8],[1,6,7],[1,6,8],[2,3,9],[2,4,9],[3,9,11],[4,9,11],[5,7,10],[5,8,10],[6,7,10],[6,8,10]],"weights":"010011000011001100001000000110000000000000000000110001100000000011","three_colored":true,"first_points":[27,9,75,6,43,38,73,10,10,32,32,1,1,27,33,50]}
{"vertices":7,"triangles":[[0,1,2],[0,1,4],[0,1,6],[0,2,5],[0,4,5],[0,5,6],[1,2,3],[1,3,4],[1,3,6],[2,3,5],[3,4,5],[3,5,6]],"weights":"100010010000000010000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,9,22,75]}
{"vertices":7,"triangles":[[0,1,2],[0,1,4],[0,1,6],[0,2,3],[0,3,4],[0,3,6],[1,2,5],[1,4,5],[1,5,6],[2,3,5],[3,4,5],[3,5,6]],"weights":"101000000100000010000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,27,60,75]}
{"vertices":7,"triangles":[[0,1,2],[0,1,5],[0,2,4],[0,2,6],[0,4,5],[0,5,6],[1,2,3],[1,3,5],[2,3,4],[2,3,6],[3,4,5],[3,5,6]],"weights":"010010000001000010000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,23,44,49]}
{"vertices":7,"triangles":[[0,1,4],[0,1,6],[0,2,4],[0,2,6],[0,4,5],[0,5,6],[1,3,4],[1,3,6],[2,3,4],[2,3,6],[3,4,5],[3,5,6]],"weights":"000101000000000101000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,35,58,4,8,25,42,48]}
{"vertices":7,"triangles":[[0,1,2],[0,1,3],[0,2,4],[0,2,6],[0,3,4],[0,3,6],[1,2,5],[1,3,5],[2,4,5],[2,5,6],[3,4,5],[3,5,6]],"weights":"011000000000010010000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,15,31,34]}
{"vertices":7,"triangles":[[0,1,2],[0,1,3],[0,2,5],[0,3,5],[1,2,4],[1,2,6],[1,3,4],[1,3,6],[2,4,5],[2,5,6],[3,4,5],[3,5,6]],"weights":"000000110000010010000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,14,15,31]}
{"vertices":7,"triangles":[[0,2,4],[0,2,6],[0,3,4],[0,3,6],[1,2,4],[1,2,6],[1,3,4],[1,3,6],[2,4,5],[2,5,6],[3,4,5],[3,5,6]],"weights":"000000000000101101000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,14,21,46]}
{"vertices":7,"triangles":[[0,1,4],[0,1,6],[0,4,5],[0,5,6],[1,2,4],[1,2,6],[1,3,4],[1,3,6],[2,4,5],[2,5,6],[3,4,5],[3,5,6]],"weights":"000000001010000000101","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,21,43,50]}
{"vertices":7,"triangles":[[0,1,4],[0,1,5],[0,2,4],[0,2,5],[0,4,6],[0,5,6],[1,3,4],[1,3,5],[2,3,4],[2,3,5],[3,4,6],[3,5,6]],"weights":"000110000000000110000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,35,58,4,8,25,25,42]}
{"vertices":7,"triangles":[[0,1,2],[0,1,6],[0,2,4],[0,2,5],[0,4,6],[0,5,6],[1,2,3],[1,3,6],[2,3,4],[2,3,5],[3,4,6],[3,5,6]],"weights":"010001000001000001000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,23,23,44]}
{"vertices":7,"triangles":[[0,1,2],[0,1,6],[0,2,3],[0,3,6],[1,2,4],[1,2,5],[1,4,6],[1,5,6],[2,3,4],[2,3,5],[3,4,6],[3,5,6]],"weights":"000000100011000001000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,35,58,1,1,9,19,33]}
{"vertices":7,"triangles":[[0,1,2],[0,1,4],[0,1,5],[0,2,6],[0,4,6],[0,5,6],[1,2,3],[1,3,4],[1,3,5],[2,3,6],[3,4,6],[3,5,6]],"weights":"100001010000000001000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,15,44,49]}
{"vertices":7,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[2,4,6],[2,5,6],[3,4,6],[3,5,6]],"weights":"000000000000110110000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,4,4,40]}
{"vertices":7,"triangles":[[0,1,2],[0,1,3],[0,2,6],[0,3,6],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[2,4,6],[2,5,6],[3,4,6],[3,5,6]],"weights":"000000110000001001000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,31,31,34]}
{"vertices":7,"triangles":[[0,1,4],[0,1,5],[0,4,6],[0,5,6],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[2,4,6],[2,5,6],[3,4,6],[3,5,6]],"weights":"000000001100000000011","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,21,50,69]}
{"vertices":7,"triangles":[[0,1,2],[0,1,3],[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,6],[1,3,6],[2,4,6],[2,5,6],[3,4,6],[3,5,6]],"weights":"011000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,34,34,75]}
{"vertices":7,"triangles":[[0,1,4],[0,1,5],[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,4,6],[1,5,6],[2,4,6],[2,5,6],[3,4,6],[3,5,6]],"weights":"000110000000000000011","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,15,40,56]}
{"vertices":7,"triangles":[[0,1,2],[0,1,3],[0,1,6],[0,2,5],[0,3,5],[0,5,6],[1,2,4],[1,3,4],[1,4,6],[2,4,5],[3,4,5],[4,5,6]],"weights":"100010001000000000100","three_colored":true,"first_points":[27,9,75,6,43,15,74,10,10,29,55,2,2,23,43,54]}
{"vertices":7,"triangles":[[0,1,2],[0,1,3],[0,1,6],[0,2,4],[0,3,4],[0,4,6],[1,2,5],[1,3,5],[1,5,6],[2,4,5],[3,4,5],[4,5,6]],"weights":"100100000100000000100","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,9,27,80]}
{"vertices":7,"triangles":[[0,1,2],[0,1,5],[0,2,3],[0,2,6],[0,3,5],[0,5,6],[1,2,4],[1,4,5],[2,3,4],[2,4,6],[3,4,5],[4,5,6]],"weights":"010010000000100000100","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,35,58,1,1,9,33,68]}
{"vertices":7,"triangles":[[0,1,3],[0,1,6],[0,2,3],[0,2,6],[0,3,5],[0,5,6],[1,3,4],[1,4,6],[2,3,4],[2,4,6],[3,4,5],[4,5,6]],"weights":"001001000000000100010","three_colored":true,"first_points":[27,9,75,6,43,15,76,10,10,29,55,4,4,27,43,76]}
{"vertices":7,"triangles":[[0,1,2],[0,1,5],[0,2,4],[0,4,5],[1,2,3],[1,2,6],[1,3,5],[1,5,6],[2,3,4],[2,4,6],[3,4,5],[4,5,6]],"weights":"000000100100100000100","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,23,44,56]}
{"vertices":7,"triangles":[[0,1,2],[0,1,4],[0,2,3],[0,2,6],[0,3,4],[0,4,6],[1,2,5],[1,4,5],[2,3,5],[2,5,6],[3,4,5],[4,5,6]],"weights":"010100000000010000100","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,27,44,60]}
{"vertices":7,"triangles":[[0,1,2],[0,1,4],[0,2,5],[0,4,5],[1,2,3],[1,2,6],[1,3,4],[1,4,6],[2,3,5],[2,5,6],[3,4,5],[4,5,6]],"weights":"000000101000010000100","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,9,22,27]}
{"vertices":7,"triangles":[[0,1,3],[0,1,6],[0,2,3],[0,2,6],[0,3,4],[0,4,6],[1,3,5],[1,5,6],[2,3,5],[2,5,6],[3,4,5],[4,5,6]],"weights":"001001000000000010001","three_colored":true,"first_points":[27,9,75,6,43,15,76,10,10,29,55,4,4,13,27,76]}
{"vertices":7,"triangles":[[0,1,3],[0,1,5],[0,2,3],[0,2,5],[0,3,6],[0,5,6],[1,3,4],[1,4,5],[2,3,4],[2,4,5],[3,4,6],[4,5,6]],"weights":"001010000000000100100","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,5,7,22,43,53]}
{"vertices":7,"triangles":[[0,1,2],[0,1,6],[0,2,3],[0,2,5],[0,3,6],[0,5,6],[1,2,4],[1,4,6],[2,3,4],[2,4,5],[3,4,6],[4,5,6]],"weights":"010001000000100000010","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,27,70,75]}
{"vertices":7,"triangles":[[0,1,2],[0,1,6],[0,2,4],[0,4,6],[1,2,3],[1,2,5],[1,3,6],[1,5,6],[2,3,4],[2,4,5],[3,4,6],[4,5,6]],"weights":"000000100010100000010","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,9,33,75]}
{"vertices":7,"triangles":[[0,1,2],[0,1,3],[0,1,5],[0,2,6],[0,3,6],[0,5,6],[1,2,4],[1,3,4],[1,4,5],[2,4,6],[3,4,6],[4,5,6]],"weights":"100001001000000000010","three_colored":true,"first_points":[27,9,75,6,43,15,74,10,10,29,55,2,2,23,28,43]}
{"vertices":7,"triangles":[[0,1,2],[0,1,3],[0,1,5],[0,2,4],[0,3,4],[0,4,5],[1,2,6],[1,3,6],[1,5,6],[2,4,6],[3,4,6],[4,5,6]],"weights":"100100000010000000010","three_colored":true,"first_points":[27,9,75,6,43,15,74,10,10,29,55,2,2,17,28,49]}
{"vertices":7,"triangles":[[0,1,2],[0,1,4],[0,2,6],[0,4,6],[1,2,3],[1,2,5],[1,3,4],[1,4,5],[2,3,6],[2,5,6],[3,4,6],[4,5,6]],"weights":"000000101000001000010","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,15,27,49]}
{"vertices":7,"triangles":[[0,1,2],[0,1,4],[0,2,3],[0,2,5],[0,3,4],[0,4,5],[1,2,6],[1,4,6],[2,3,6],[2,5,6],[3,4,6],[4,5,6]],"weights":"010100000000001000010","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,9,27,60]}
{"vertices":7,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[0,3,6],[0,4,6],[1,3,5],[1,4,5],[2,3,5],[2,4,5],[3,5,6],[4,5,6]],"weights":"001100000000000010100","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,27,33,56]}
{"vertices":7,"triangles":[[0,2,3],[0,2,4],[0,3,6],[0,4,6],[1,2,3],[1,2,4],[1,3,6],[1,4,6],[2,3,5],[2,4,5],[3,5,6],[4,5,6]],"weights":"000000000001100001010","three_colored":true,"first_points":[27,9,75,6,43,15,79,10,10,29,55,7,7,43,53,69]}
{"vertices":7,"triangles":[[0,1,2],[0,1,6],[0,2,5],[0,5,6],[1,2,3],[1,2,4],[1,3,6],[1,4,6],[2,3,5],[2,4,5],[3,5,6],[4,5,6]],"weights":"000000100010010000001","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,4,23,44]}
{"vertices":7,"triangles":[[0,1,2],[0,1,6],[0,2,3],[0,2,4],[0,3,6],[0,4,6],[1,2,5],[1,5,6],[2,3,5],[2,4,5],[3,5,6],[4,5,6]],"weights":"010001000000010000001","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,15,27,75]}
{"vertices":7,"triangles":[[0,2,3],[0,2,4],[0,3,5],[0,4,5],[1,2,3],[1,2,4],[1,3,5],[1,4,5],[2,3,6],[2,4,6],[3,5,6],[4,5,6]],"weights":"000000000001100010100","three_colored":true,"first_points":[27,9,75,6,43,15,79,10,10,29,55,7,7,13,30,43]}
{"vertices":7,"triangles":[[0,1,2],[0,1,5],[0,2,6],[0,5,6],[1,2,3],[1,2,4],[1,3,5],[1,4,5],[2,3,6],[2,4,6],[3,5,6],[4,5,6]],"weights":"000000100100001000001","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,4,15,23]}
{"vertices":7,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[0,3,5],[0,4,5],[1,3,6],[1,4,6],[2,3,6],[2,4,6],[3,5,6],[4,5,6]],"weights":"001100000000000001010","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,2,27,33]}
{"vertices":7,"triangles":[[0,1,2],[0,1,3],[0,1,4],[0,2,6],[0,3,6],[0,4,6],[1,2,5],[1,3,5],[1,4,5],[2,5,6],[3,5,6],[4,5,6]],"weights":"100001000100000000001","three_colored":true,"first_points":[27,9,75,6,43,15,74,10,10,29,55,2,2,28,49,69]}
{"vertices":7,"triangles":[[0,1,2],[0,1,3],[0,1,4],[0,2,5],[0,3,5],[0,4,5],[1,2,6],[1,3,6],[1,4,6],[2,5,6],[3,5,6],[4,5,6]],"weights":"100010000010000000001","three_colored":true,"first_points":[27,9,75,6,43,15,74,10,10,29,55,2,2,28,43,49]}
{"vertices":8,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[0,4,6],[0,4,7],[0,5,6],[0,5,7],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[1,4,6],[1,4,7],[1,5,6],[1,5,7]],"weights":"0001100001100000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,42,52,52]}
{"vertices":8,"triangles":[[0,2,4],[0,2,5],[0,3,6],[0,3,7],[0,4,6],[0,4,7],[0,5,6],[0,5,7],[1,2,4],[1,2,5],[1,3,6],[1,3,7],[1,4,6],[1,4,7],[1,5,6],[1,5,7]],"weights":"0011100011100000000000000000","three_colored":true,"first_points":[27,9,75,6,43,15,80,10,10,29,55,8,8,12,12,76]}
{"vertices":8,"triangles":[[0,2,6],[0,2,7],[0,3,6],[0,3,7],[0,4,6],[0,4,7],[0,5,6],[0,5,7],[1,2,6],[1,2,7],[1,3,6],[1,3,7],[1,4,6],[1,4,7],[1,5,6],[1,5,7]],"weights":"0000011000011000000000000000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,5,5,9]}
{"vertices":13,"triangles":[[0,1,4],[0,1,12],[0,4,10],[0,10,12],[1,4,7],[1,7,12],[2,5,8],[2,5,9],[2,6,8],[2,6,9],[3,5,8],[3,5,9],[3,6,8],[3,6,9],[4,7,10],[5,8,11],[5,9,11],[6,8,11],[6,9,11],[7,10,12]],"weights":"100000011100000111000000000000000000000000000000000011100011100111000000000000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,9,15,72]}
{"vertices":13,"triangles":[[0,1,4],[0,1,12],[0,4,10],[0,10,12],[1,4,7],[1,7,12],[2,5,8],[2,5,9],[2,6,8],[2,6,9],[2,8,11],[2,9,11],[3,5,8],[3,5,9],[3,6,8],[3,6,9],[3,8,11],[3,9,11],[4,7,10],[7,10,12]],"weights":"100000011100110001000000000011100000011100000000000000000000000111000000000000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,9,19,72]}
{"vertices":13,"triangles":[[0,1,4],[0,1,12],[0,4,10],[0,10,12],[1,4,7],[1,7,12],[2,5,8],[2,5,9],[2,5,11],[2,6,8],[2,6,9],[2,6,11],[3,5,8],[3,5,9],[3,5,11],[3,6,8],[3,6,9],[3,6,11],[4,7,10],[7,10,12]],"weights":"100011000100110001000000011000100011000100000000000100000100000001000000000000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,9,23,72]}
{"vertices":13,"triangles":[[0,1,4],[0,1,12],[0,4,10],[0,10,12],[1,4,7],[1,4,11],[1,7,12],[1,11,12],[2,5,8],[2,5,9],[2,6,8],[2,6,9],[3,5,8],[3,5,9],[3,6,8],[3,6,9],[4,7,10],[4,10,11],[7,10,12],[10,11,12]],"weights":"000000000000001110000010111000001111000001000001000000100000100000000000000010","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,9,34,72]}
{"vertices":13,"triangles":[[0,1,2],[0,1,4],[0,2,10],[0,4,10],[1,2,3],[1,3,4],[2,3,10],[3,4,10],[5,7,11],[5,7,12],[5,8,11],[5,8,12],[5,9,11],[5,9,12],[6,7,11],[6,7,12],[6,8,11],[6,8,12],[6,9,11],[6,9,12]],"weights":"100000000111010110000000000000000000000111000000000000111000111000000000000000","three_colored":true,"first_points":[27,9,75,6,43,15,80,10,10,29,55,8,8,9,12,12]}
{"vertices":13,"triangles":[[0,1,2],[0,1,4],[0,1,12],[0,2,10],[0,4,10],[0,10,12],[1,2,11],[1,4,11],[1,11,12],[2,10,11],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[4,10,11],[5,7,9],[5,8,9],[6,7,9],[6,8,9],[10,11,12]],"weights":"011100001001000000000000011000010011000010110000100001001001001000000000010001","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,9,27,76]}
{"vertices":8,"triangles":[[0,2,4],[0,2,5],[0,2,7],[0,3,4],[0,3,5],[0,3,7],[0,4,6],[0,5,6],[0,6,7],[1,2,4],[1,2,5],[1,2,7],[1,3,4],[1,3,5],[1,3,7],[1,4,6],[1,5,6],[1,6,7]],"weights":"0110010110010000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,42,52,71]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[0,4,6],[0,4,7],[0,5,6],[0,5,7],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[4,6,8],[4,7,8],[5,6,8],[5,7,8]],"weights":"000110000011000000000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,31,31,33]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[0,4,6],[0,4,8],[0,5,6],[0,5,8],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[4,6,7],[4,7,8],[5,6,7],[5,7,8]],"weights":"000110000011000000000000000010010000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,27,33,58]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[0,4,7],[0,4,8],[0,5,7],[0,5,8],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[4,6,7],[4,6,8],[5,6,7],[5,6,8]],"weights":"000110000011000000000000000100100000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,39,58,58]}
{"vertices":8,"triangles":[[0,2,5],[0,2,6],[0,3,5],[0,3,6],[0,4,5],[0,4,6],[0,5,7],[0,6,7],[1,2,5],[1,2,6],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[1,5,7],[1,6,7]],"weights":"0000110000110000000000000000","three_colored":true,"first_points":[27,9,75,6,43,15,80,10,10,29,55,8,8,12,12,17]}
{"vertices":8,"triangles":[[0,2,4],[0,2,5],[0,2,6],[0,3,4],[0,3,5],[0,3,6],[0,4,7],[0,5,7],[0,6,7],[1,2,4],[1,2,5],[1,2,6],[1,3,4],[1,3,5],[1,3,6],[1,4,7],[1,5,7],[1,6,7]],"weights":"0110001110001000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,23,42,52]}
{"vertices":13,"triangles":[[0,1,4],[0,1,12],[0,4,11],[0,11,12],[1,4,7],[1,7,12],[2,5,8],[2,5,9],[2,6,8],[2,6,9],[2,8,10],[2,9,10],[3,5,8],[3,5,9],[3,6,8],[3,6,9],[3,8,10],[3,9,10],[4,7,11],[7,11,12]],"weights":"100000011010110001000000000011010000011010000000000000000000000110100000000000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,1,9,72]}
{"vertices":13,"triangles":[[0,1,2],[0,1,4],[0,2,11],[0,4,11],[1,2,12],[1,4,12],[2,11,12],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,11,12],[5,7,9],[5,7,10],[5,8,9],[5,8,10],[6,7,9],[6,7,10],[6,8,9],[6,8,10]],"weights":"100000110010000110000010000000000000000000000000000110010110010000010001000001","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,9,27,43]}
{"vertices":13,"triangles":[[0,1,4],[0,1,12],[0,4,10],[0,4,11],[0,10,12],[0,11,12],[1,4,7],[1,7,12],[2,5,8],[2,5,9],[2,6,8],[2,6,9],[3,5,8],[3,5,9],[3,6,8],[3,6,9],[4,7,10],[4,7,11],[7,10,12],[7,11,12]],"weights":"000111000001000000000000111000001111000001001000000100000100000000010000000000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,9,16,72]}
{"vertices":13,"triangles":[[0,1,4],[0,1,12],[0,4,10],[0,4,11],[0,10,12],[0,11,12],[1,4,7],[1,7,12],[2,5,8],[2,5,9],[2,5,11],[2,6,8],[2,6,9],[2,6,11],[3,5,8],[3,5,9],[3,5,11],[3,6,8],[3,6,9],[3,6,11],[4,7,10],[4,7,11],[7,10,12],[7,11,12]],"weights":"100000011110110001000000000011110000011110000000000000000000000111100000000000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,9,14,72]}
{"vertices":13,"triangles":[[0,1,2],[0,1,12],[0,2,4],[0,4,12],[1,2,10],[1,10,12],[2,4,10],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,10,12],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[6,8,11],[6,9,11],[7,8,11],[7,9,11]],"weights":"100100011000000011001000000000000000000000011001000000000011000110000100100000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,27,39,75]}
{"vertices":13,"triangles":[[0,1,2],[0,1,12],[0,2,4],[0,4,12],[1,2,10],[1,10,12],[2,4,10],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[3,8,11],[3,9,11],[4,10,12],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[5,8,11],[5,9,11]],"weights":"100100011000010100001000000000000100011000100001000011000000000000000100100000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,27,52,75]}
{"vertices":13,"triangles":[[0,1,2],[0,1,12],[0,2,4],[0,4,12],[1,2,10],[1,10,12],[2,4,10],[3,6,8],[3,6,9],[3,6,11],[3,7,8],[3,7,9],[3,7,11],[4,10,12],[5,6,8],[5,6,9],[5,6,11],[5,7,8],[5,7,9],[5,7,11]],"weights":"100101100000010100001000000000000101100000100001001100000000100001000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,27,71,75]}
{"vertices":13,"triangles":[[0,1,2],[0,1,12],[0,2,4],[0,4,12],[1,2,11],[1,11,12],[2,4,11],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,11,12],[5,7,9],[5,7,10],[5,8,9],[5,8,10],[6,7,9],[6,7,10],[6,8,9],[6,8,10]],"weights":"100100110000000110000100000000000000000000110000100110000110000000100010000000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,27,43,75]}
{"vertices":13,"triangles":[[0,1,2],[0,1,12],[0,2,4],[0,4,12],[1,2,11],[1,11,12],[2,4,11],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,11,12],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[6,8,10],[6,9,10],[7,8,10],[7,9,10]],"weights":"100100011000000011000100000000000000000000011000100000000011000110000010010000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,27,75,76]}
{"vertices":13,"triangles":[[0,1,2],[0,1,12],[0,2,4],[0,4,12],[1,2,11],[1,11,12],[2,4,11],[3,6,8],[3,6,9],[3,6,10],[3,7,8],[3,7,9],[3,7,10],[4,11,12],[5,6,8],[5,6,9],[5,6,10],[5,7,8],[5,7,9],[5,7,10]],"weights":"100101100000010100000100000000000101100000100000101100000000010000100000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,23,27,75]}
{"vertices":13,"triangles":[[0,1,2],[0,1,12],[0,2,4],[0,2,10],[0,4,12],[0,10,12],[1,2,11],[1,11,12],[2,4,11],[2,10,11],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,11,12],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[10,11,12]],"weights":"010001100001000000000001010000010001100001000000001100001000010000100000000001","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,15,27,75]}
{"vertices":13,"triangles":[[0,1,2],[0,1,12],[0,2,4],[0,2,11],[0,4,12],[0,11,12],[1,2,10],[1,10,12],[2,4,10],[2,10,11],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,10,12],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[10,11,12]],"weights":"010001100001000000000001010000100001100001000000001100001000100001000000000010","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,27,70,75]}
{"vertices":11,"triangles":[[0,5,8],[0,5,9],[0,6,8],[0,6,9],[1,5,8],[1,5,9],[1,6,8],[1,6,9],[2,5,8],[2,5,9],[2,6,8],[2,6,9],[3,7,8],[3,7,9],[3,8,10],[3,9,10],[4,7,8],[4,7,9],[4,8,10],[4,9,10]],"weights":"0000000000000000000000000000000110000110001100110000000","three_colored":true,"first_points":[27,9,75,6,43,41,72,10,10,35,35,5,7,13,13,16]}
{"vertices":14,"triangles":[[0,1,2],[0,1,4],[0,1,13],[0,2,11],[0,4,11],[0,11,13],[1,2,12],[1,4,12],[1,12,13],[2,11,12],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,11,12],[5,7,9],[5,7,10],[5,8,9],[5,8,10],[6,7,9],[6,7,10],[6,8,9],[6,8,10],[11,12,13]],"weights":"1000001100100000110000010000000000000000000000000000000011001001100100000010000100000000100","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,9,27,77]}
{"vertices":11,"triangles":[[0,1,6],[0,1,7],[0,2,4],[0,2,5],[0,3,4],[0,3,5],[0,6,8],[0,7,8],[1,6,10],[1,7,10],[2,4,9],[2,5,9],[3,4,9],[3,5,9],[6,8,10],[7,8,10]],"weights":"1110000100000000011000000110000011000000000000000000110","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,44,72,78]}
{"vertices":14,"triangles":[[0,1,2],[0,1,13],[0,2,4],[0,2,12],[0,4,13],[0,12,13],[1,2,11],[1,11,13],[2,4,11],[2,11,12],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,11,13],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[6,8,10],[6,9,10],[7,8,10],[7,9,10],[11,12,13]],"weights":"0100000110001000000000000000110001000000000000000000000000000000110001110001001000100000010","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,27,44,75]}
{"vertices":8,"triangles":[[0,3,5],[0,3,7],[0,4,5],[0,4,7],[1,3,6],[1,3,7],[1,4,6],[1,4,7],[2,3,5],[2,3,6],[2,4,5],[2,4,6]],"weights":"0011000011000110000000000000","three_colored":true,"first_points":[27,9,75,6,43,15,74,10,10,29,55,2,2,5,14,34]}
{"vertices":8,"triangles":[[0,3,5],[0,3,6],[0,3,7],[0,4,5],[0,4,6],[0,4,7],[1,3,5],[1,3,6],[1,3,7],[1,4,5],[1,4,6],[1,4,7],[2,3,5],[2,3,6],[2,4,5],[2,4,6]],"weights":"0011000011000110000000000000","three_colored":true,"first_points":[27,9,75,6,43,41,72,10,10,35,35,1,2,13,13,34]}
{"vertices":8,"triangles":[[0,3,5],[0,3,6],[0,4,5],[0,4,6],[0,5,7],[0,6,7],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[1,5,7],[1,6,7],[2,3,5],[2,3,6],[2,4,5],[2,4,6]],"weights":"0000110000110001100000000000","three_colored":true,"first_points":[27,9,75,6,43,15,76,10,10,32,61,4,4,30,30,80]}
{"vertices":13,"triangles":[[0,1,2],[0,1,5],[0,2,10],[0,5,10],[1,2,11],[1,5,11],[2,10,11],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,6,8],[4,6,9],[4,7,8],[4,7,9],[5,10,11],[6,8,12],[6,9,12],[7,8,12],[7,9,12]],"weights":"100000011100000011000100000000000000000000000000000000000011100111000010010100","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,29,55,5,5,9,27,31]}
{"vertices":13,"triangles":[[0,1,2],[0,1,5],[0,2,10],[0,5,10],[1,2,12],[1,5,12],[2,10,12],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,6,8],[4,6,9],[4,7,8],[4,7,9],[5,10,12],[6,8,11],[6,9,11],[7,8,11],[7,9,11]],"weights":"100000011100000011000010000000000000000000000000000000000011100111000001001010","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,29,55,5,5,9,15,27]}
{"vertices":13,"triangles":[[0,1,2],[0,1,5],[0,2,10],[0,5,10],[1,2,12],[1,5,12],[2,10,12],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[3,8,11],[3,9,11],[4,6,8],[4,6,9],[4,7,8],[4,7,9],[4,8,11],[4,9,11],[5,10,12]],"weights":"100000011100011000000010000000000000011100000111000000000000000000000001001010","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,9,19,27]}
{"vertices":13,"triangles":[[0,1,2],[0,1,5],[0,2,10],[0,5,10],[1,2,12],[1,5,12],[2,10,12],[3,6,8],[3,6,9],[3,6,11],[3,7,8],[3,7,9],[3,7,11],[4,6,8],[4,6,9],[4,6,11],[4,7,8],[4,7,9],[4,7,11],[5,10,12]],"weights":"100001100100011000000010000000000001100100011001000000000000001000010000000010","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,29,55,5,5,9,14,27]}
{"vertices":13,"triangles":[[0,1,2],[0,1,5],[0,1,12],[0,2,10],[0,5,10],[0,10,12],[1,2,11],[1,5,11],[1,11,12],[2,10,11],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,6,8],[4,6,9],[4,7,8],[4,7,9],[5,10,11],[10,11,12]],"weights":"100001100100011000000100000000000001100100011001000000000000010000100000000100","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,29,55,5,5,9,27,72]}
{"vertices":8,"triangles":[[0,3,5],[0,3,6],[0,4,5],[0,4,6],[1,3,6],[1,3,7],[1,4,6],[1,4,7],[2,3,5],[2,3,7],[2,4,5],[2,4,7]],"weights":"0011000011000110000000000000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,14,28,67]}
{"vertices":8,"triangles":[[0,3,5],[0,3,6],[0,3,7],[0,4,5],[0,4,6],[0,4,7],[1,3,6],[1,3,7],[1,4,6],[1,4,7],[2,3,5],[2,3,7],[2,4,5],[2,4,7]],"weights":"0011000011000110000000000000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,5,7,9,23,42]}
{"vertices":8,"triangles":[[0,3,5],[0,3,6],[0,3,7],[0,4,5],[0,4,6],[0,4,7],[1,3,5],[1,3,6],[1,3,7],[1,4,5],[1,4,6],[1,4,7],[2,3,6],[2,3,7],[2,4,6],[2,4,7]],"weights":"0011000011000110000000000000","three_colored":true,"first_points":[27,9,75,6,43,15,76,10,10,32,61,4,4,16,30,30]}
{"vertices":8,"triangles":[[0,3,5],[0,3,6],[0,3,7],[0,4,5],[0,4,6],[0,4,7],[1,3,6],[1,3,7],[1,4,6],[1,4,7],[2,3,5],[2,3,6],[2,3,7],[2,4,5],[2,4,6],[2,4,7]],"weights":"0011000011000110000000000000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,14,14,53]}
{"vertices":8,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,5],[1,3,6],[1,3,7],[1,4,5],[1,4,6],[1,4,7],[2,3,5],[2,3,6],[2,3,7],[2,4,5],[2,4,6],[2,4,7]],"weights":"0000000011000110000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,40,40,41]}
{"vertices":8,"triangles":[[0,1,5],[0,1,6],[0,2,5],[0,2,6],[1,3,5],[1,3,6],[1,3,7],[1,4,5],[1,4,6],[1,4,7],[2,3,5],[2,3,6],[2,3,7],[2,4,5],[2,4,6],[2,4,7]],"weights":"1100000011000110000000000000","three_colored":true,"first_points":[27,9,75,6,43,41,77,10,10,35,35,5,5,51,51,56]}
{"vertices":8,"triangles":[[0,1,5],[0,1,7],[0,2,5],[0,2,7],[1,3,5],[1,3,6],[1,3,7],[1,4,5],[1,4,6],[1,4,7],[2,3,5],[2,3,6],[2,3,7],[2,4,5],[2,4,6],[2,4,7]],"weights":"1100000011000110000000000000","three_colored":true,"first_points":[27,9,75,6,43,15,76,10,10,35,58,4,4,25,30,48]}
{"vertices":8,"triangles":[[0,1,6],[0,1,7],[0,2,6],[0,2,7],[1,3,5],[1,3,6],[1,3,7],[1,4,5],[1,4,6],[1,4,7],[2,3,5],[2,3,6],[2,3,7],[2,4,5],[2,4,6],[2,4,7]],"weights":"1100000011000110000000000000","three_colored":true,"first_points":[27,9,75,6,43,41,74,10,10,35,35,2,2,12,59,59]}
{"vertices":8,"triangles":[[0,1,5],[0,1,6],[0,1,7],[0,2,5],[0,2,6],[0,2,7],[1,3,5],[1,3,6],[1,3,7],[1,4,5],[1,4,6],[1,4,7],[2,3,5],[2,3,6],[2,3,7],[2,4,5],[2,4,6],[2,4,7]],"weights":"1100000011000110000000000000","three_colored":true,"first_points":[27,9,75,6,43,41,74,10,10,35,35,2,2,59,59,66]}
{"vertices":8,"triangles":[[0,3,5],[0,3,6],[0,4,5],[0,4,6],[1,3,5],[1,3,6],[1,3,7],[1,4,5],[1,4,6],[1,4,7],[2,3,5],[2,3,6],[2,3,7],[2,4,5],[2,4,6],[2,4,7]],"weights":"0011000011000110000000000000","three_colored":true,"first_points":[27,9,75,6,43,70,73,10,10,55,55,1,1,45,45,61]}
{"vertices":8,"triangles":[[0,3,6],[0,3,7],[0,4,6],[0,4,7],[1,3,5],[1,3,6],[1,3,7],[1,4,5],[1,4,6],[1,4,7],[2,3,5],[2,3,6],[2,3,7],[2,4,5],[2,4,6],[2,4,7]],"weights":"0011000011000110000000000000","three_colored":true,"first_points":[27,9,75,6,43,70,73,10,10,55,55,1,1,12,45,45]}
{"vertices":8,"triangles":[[0,3,5],[0,3,6],[0,3,7],[0,4,5],[0,4,6],[0,4,7],[1,3,5],[1,3,6],[1,3,7],[1,4,5],[1,4,6],[1,4,7],[2,3,5],[2,3,6],[2,3,7],[2,4,5],[2,4,6],[2,4,7]],"weights":"0011000011000110000000000000","three_colored":true,"first_points":[27,9,75,6,43,70,73,10,10,55,55,1,1,45,45,46]}
{"vertices":13,"triangles":[[0,1,2],[0,1,5],[0,2,11],[0,5,11],[1,2,12],[1,5,12],[2,11,12],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[3,8,10],[3,9,10],[4,6,8],[4,6,9],[4,7,8],[4,7,9],[4,8,10],[4,9,10],[5,11,12]],"weights":"100000011010011000000010000000000000011010000110100000000000000000000001001001","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,29,55,5,5,1,9,27]}
{"vertices":8,"triangles":[[0,1,3],[0,1,4],[0,1,5],[0,2,3],[0,2,4],[0,2,5],[1,3,6],[1,3,7],[1,4,6],[1,4,7],[1,5,6],[2,3,6],[2,3,7],[2,4,6],[2,4,7],[2,5,6]],"weights":"1100000000011000110000000000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,29,55,5,5,14,15,24]}
{"vertices":11,"triangles":[[0,3,5],[0,3,6],[0,4,5],[0,4,6],[0,7,9],[0,7,10],[0,8,9],[0,8,10],[1,7,9],[1,7,10],[1,8,9],[1,8,10],[2,3,5],[2,3,6],[2,4,5],[2,4,6]],"weights":"0011001100011001100110011000000000000000000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,4,23,23]}
{"vertices":13,"triangles":[[0,1,3],[0,1,12],[0,3,4],[0,3,5],[0,4,12],[0,5,12],[1,3,10],[1,10,12],[2,6,8],[2,6,9],[2,7,8],[2,7,9],[3,4,10],[3,5,10],[4,10,12],[5,10,12],[6,8,11],[6,9,11],[7,8,11],[7,9,11]],"weights":"001001100001000000000001001100001000000110000000000000000000110001100000000011","three_colored":true,"first_points":[27,9,75,6,43,38,73,10,10,32,32,1,1,27,33,72]}
{"vertices":13,"triangles":[[0,1,3],[0,1,12],[0,3,4],[0,3,5],[0,4,12],[0,5,12],[1,3,11],[1,11,12],[2,6,8],[2,6,9],[2,7,8],[2,7,9],[3,4,11],[3,5,11],[4,11,12],[5,11,12],[6,8,10],[6,9,10],[7,8,10],[7,9,10]],"weights":"001001100001000000000001001100001000000110000000000000000000110001100000000011","three_colored":true,"first_points":[27,9,75,6,43,38,73,10,10,32,32,1,1,17,27,72]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[0,4,8],[0,5,8],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[1,4,7],[1,5,7],[4,6,7],[4,6,8],[5,6,7],[5,6,8]],"weights":"000110000011000000000000000100100000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,39,52,58]}
{"vertices":12,"triangles":[[0,3,10],[0,3,11],[0,6,10],[0,6,11],[1,4,7],[1,4,8],[1,5,7],[1,5,8],[2,4,7],[2,4,8],[2,5,7],[2,5,8],[3,9,10],[3,9,11],[6,9,10],[6,9,11]],"weights":"001111000000111100000111100000000001000000100000100001000000000000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,9,44,44]}
{"vertices":10,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[2,6,8],[2,6,9],[2,7,8],[2,7,9],[3,6,8],[3,6,9],[3,7,8],[3,7,9]],"weights":"011000000110000000001100001100000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,5,65,65]}
{"vertices":10,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[2,4,7],[2,5,7],[2,6,8],[2,6,9],[2,7,8],[2,7,9],[3,4,7],[3,5,7],[3,6,8],[3,6,9],[3,7,8],[3,7,9]],"weights":"011000000110000000001100001100000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,40,70,70]}
{"vertices":10,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[2,6,7],[2,6,8],[2,7,9],[2,8,9],[3,6,7],[3,6,8],[3,7,9],[3,8,9]],"weights":"011000000110000000001001001001000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,12,12,17]}
{"vertices":10,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[4,6,8],[4,6,9],[4,7,8],[4,7,9],[5,6,8],[5,6,9],[5,7,8],[5,7,9]],"weights":"000110000001100000000000000000011001100000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,5,46,46]}
{"vertices":10,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[2,4,7],[2,5,7],[3,4,7],[3,5,7],[4,6,8],[4,6,9],[4,7,8],[4,7,9],[5,6,8],[5,6,9],[5,7,8],[5,7,9]],"weights":"000110000001100000000000000000011001100000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,40,51,51]}
{"vertices":10,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[4,6,7],[4,6,8],[4,7,9],[4,8,9],[5,6,7],[5,6,8],[5,7,9],[5,8,9]],"weights":"000110000001100000000000000000010011001000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,32,32,35]}
{"vertices":10,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[0,4,7],[0,5,7],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[4,6,8],[4,6,9],[4,7,8],[4,7,9],[5,6,8],[5,6,9],[5,7,8],[5,7,9]],"weights":"000110000001100000000000000000000110011000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,31,33,33]}
{"vertices":10,"triangles":[[0,6,8],[0,6,9],[0,7,8],[0,7,9],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[2,4,8],[2,4,9],[2,5,8],[2,5,9],[3,4,8],[3,4,9],[3,5,8],[3,5,9],[4,6,8],[4,6,9],[4,7,8],[4,7,9],[5,6,8],[5,6,9],[5,7,8],[5,7,9]],"weights":"100000011001100000000000000000000110011000000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,41,41,49]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[4,6,8],[4,7,8],[5,6,8],[5,7,8]],"weights":"000110000011000000000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,57,57,61]}
{"vertices":9,"triangles":[[0,2,6],[0,2,7],[0,3,6],[0,3,7],[1,2,6],[1,2,7],[1,3,6],[1,3,7],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[4,6,8],[4,7,8],[5,6,8],[5,7,8]],"weights":"000001100000110000000000000000000011","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,14,14,24]}
{"vertices":8,"triangles":[[0,3,6],[0,3,7],[0,4,6],[0,4,7],[0,5,6],[0,5,7],[1,3,6],[1,3,7],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,4,6],[2,4,7],[2,5,6],[2,5,7]],"weights":"0000011000011000110000000000","three_colored":true,"first_points":[27,9,75,6,43,15,76,10,10,32,61,4,4,19,30,30]}
{"vertices":8,"triangles":[[0,1,3],[0,1,6],[0,1,7],[0,2,3],[0,2,6],[0,2,7],[1,3,5],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,3,5],[2,4,6],[2,4,7],[2,5,6],[2,5,7]],"weights":"1100000001100011000000000000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,35,58,5,7,15,69,69]}
{"vertices":8,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,6],[1,3,7],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,3,6],[2,3,7],[2,4,6],[2,4,7],[2,5,6],[2,5,7]],"weights":"0000000011100111000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,21,40,40]}
{"vertices":8,"triangles":[[0,1,4],[0,1,5],[0,2,4],[0,2,5],[1,3,6],[1,3,7],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,3,6],[2,3,7],[2,4,6],[2,4,7],[2,5,6],[2,5,7]],"weights":"0000000011100111000000000000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,24,24,34]}
{"vertices":8,"triangles":[[0,1,6],[0,1,7],[0,2,6],[0,2,7],[1,3,6],[1,3,7],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,3,6],[2,3,7],[2,4,6],[2,4,7],[2,5,6],[2,5,7]],"weights":"0000000000011000110000000000","three_colored":true,"first_points":[27,9,75,6,43,41,74,10,10,35,35,2,2,9,59,59]}
{"vertices":8,"triangles":[[0,3,6],[0,3,7],[0,4,6],[0,4,7],[1,3,6],[1,3,7],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,3,6],[2,3,7],[2,4,6],[2,4,7],[2,5,6],[2,5,7]],"weights":"0000011000011000110000000000","three_colored":true,"first_points":[27,9,75,6,43,70,73,10,10,55,55,1,1,16,46,46]}
{"vertices":8,"triangles":[[0,4,6],[0,4,7],[0,5,6],[0,5,7],[1,3,6],[1,3,7],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,3,6],[2,3,7],[2,4,6],[2,4,7],[2,5,6],[2,5,7]],"weights":"0000011000011000110000000000","three_colored":true,"first_points":[27,9,75,6,43,15,80,10,10,29,55,8,8,53,61,61]}
{"vertices":15,"triangles":[[0,1,2],[0,1,14],[0,2,4],[0,4,14],[1,2,12],[1,12,14],[2,4,10],[2,4,11],[2,4,12],[2,10,13],[2,11,13],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,10,14],[4,11,14],[4,12,14],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[10,13,14],[11,13,14]],"weights":"000000000000001101000000001010110000010101100000101000000001110000010000000010000001000000000000000000001","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,27,34,75]}
{"vertices":15,"triangles":[[0,1,2],[0,1,14],[0,2,4],[0,2,12],[0,4,14],[0,12,14],[1,2,13],[1,13,14],[2,4,10],[2,4,11],[2,4,13],[2,10,12],[2,11,12],[2,12,13],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,10,14],[4,11,14],[4,13,14],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[10,12,14],[11,12,14],[12,13,14]],"weights":"000000000000001101000000001010110000100101100001001000000001110000100000000010000001000000000000000000010","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,15,27,75]}
{"vertices":15,"triangles":[[0,1,2],[0,1,14],[0,2,4],[0,2,13],[0,4,14],[0,13,14],[1,2,12],[1,12,14],[2,4,10],[2,4,11],[2,4,12],[2,10,13],[2,11,13],[2,12,13],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,10,14],[4,11,14],[4,12,14],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[10,13,14],[11,13,14],[12,13,14]],"weights":"000000000000001101000000001010110000010101100000101000000001110000010000000010000001000000000000000000001","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,27,44,75]}
{"vertices":8,"triangles":[[0,1,3],[0,1,5],[0,2,3],[0,2,5],[1,3,6],[1,4,5],[1,4,7],[1,6,7],[2,3,6],[2,4,5],[2,4,7],[2,6,7]],"weights":"1100000001010010100000000000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,5,7,22,41,69]}
{"vertices":8,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,5],[1,3,7],[1,4,5],[1,4,7],[1,5,6],[1,6,7],[2,3,5],[2,3,7],[2,4,5],[2,4,7],[2,5,6],[2,6,7]],"weights":"0000000011010110100000000000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,40,70,72]}
{"vertices":8,"triangles":[[0,1,5],[0,1,7],[0,2,5],[0,2,7],[1,3,5],[1,3,7],[1,4,5],[1,4,7],[1,5,6],[1,6,7],[2,3,5],[2,3,7],[2,4,5],[2,4,7],[2,5,6],[2,6,7]],"weights":"0000000000101001010000000000","three_colored":true,"first_points":[27,9,75,6,43,15,76,10,10,35,58,4,4,25,27,48]}
{"vertices":8,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[1,5,7],[1,6,7],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[2,5,7],[2,6,7]],"weights":"0000000011001110010000000000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,40,40,70]}
{"vertices":8,"triangles":[[0,1,5],[0,1,6],[0,2,5],[0,2,6],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[1,5,7],[1,6,7],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[2,5,7],[2,6,7]],"weights":"0000000000110001100000000000","three_colored":true,"first_points":[27,9,75,6,43,41,74,10,10,35,35,2,2,66,66,71]}
{"vertices":8,"triangles":[[0,3,5],[0,3,6],[0,4,5],[0,4,6],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[1,5,7],[1,6,7],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[2,5,7],[2,6,7]],"weights":"0000110000110001100000000000","three_colored":true,"first_points":[27,9,75,6,43,70,73,10,10,55,55,1,1,46,46,48]}
{"vertices":8,"triangles":[[0,3,5],[0,3,6],[0,4,5],[0,4,6],[0,5,7],[0,6,7],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[1,5,7],[1,6,7],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[2,5,7],[2,6,7]],"weights":"0000110000110001100000000000","three_colored":true,"first_points":[27,9,75,6,43,70,73,10,10,55,55,1,1,45,45,54]}
{"vertices":8,"triangles":[[0,1,3],[0,1,5],[0,1,6],[0,2,3],[0,2,5],[0,2,6],[1,3,7],[1,4,5],[1,4,6],[1,5,7],[1,6,7],[2,3,7],[2,4,5],[2,4,6],[2,5,7],[2,6,7]],"weights":"1100000001001010010000000000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,5,7,22,22,72]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[1,4,7],[1,4,8],[1,5,7],[1,5,8],[4,6,7],[4,6,8],[5,6,7],[5,6,8]],"weights":"000110000011000000000000000100100000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,7,57,57]}
{"vertices":10,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,2,7],[1,3,4],[1,3,5],[1,3,7],[2,6,8],[2,6,9],[2,7,8],[2,7,9],[3,6,8],[3,6,9],[3,7,8],[3,7,9]],"weights":"011000000110000000000011000011000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,22,25,25]}
{"vertices":10,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,2,7],[1,3,4],[1,3,5],[1,3,7],[2,4,8],[2,5,8],[2,6,7],[2,6,9],[2,8,9],[3,4,8],[3,5,8],[3,6,7],[3,6,9],[3,8,9]],"weights":"011000000110000000001010001010000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,21,40,70]}
{"vertices":14,"triangles":[[0,1,2],[0,1,5],[0,1,13],[0,2,11],[0,5,11],[0,11,13],[1,2,12],[1,5,8],[1,8,13],[1,12,13],[2,11,12],[3,6,9],[3,6,10],[3,7,9],[3,7,10],[4,6,9],[4,6,10],[4,7,9],[4,7,10],[5,8,11],[8,11,13],[11,12,13]],"weights":"1011000000100000011100010000000000000011100010011100010000000000000100000100001000000000100","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,9,53,79]}
{"vertices":14,"triangles":[[0,1,2],[0,1,5],[0,1,13],[0,2,11],[0,5,11],[0,11,13],[1,2,12],[1,5,8],[1,5,12],[1,8,13],[1,12,13],[2,11,12],[3,6,9],[3,6,10],[3,7,9],[3,7,10],[4,6,9],[4,6,10],[4,7,9],[4,7,10],[5,8,11],[5,11,12],[8,11,13],[11,12,13]],"weights":"1011000000100000011100010000000000000011100010011100010000000000000100000100001000000000100","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,9,27,72]}
{"vertices":10,"triangles":[[0,2,7],[0,2,8],[0,3,7],[0,3,8],[1,2,7],[1,2,8],[1,3,7],[1,3,8],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[5,7,9],[5,8,9],[6,7,9],[6,8,9]],"weights":"000000110000001100000000000000001100000000011","three_colored":true,"first_points":[27,9,75,6,43,15,76,10,10,29,55,4,4,14,14,21]}
{"vertices":10,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,2,7],[1,2,8],[1,3,4],[1,3,5],[1,3,7],[1,3,8],[2,4,9],[2,5,9],[2,6,7],[2,6,8],[3,4,9],[3,5,9],[3,6,7],[3,6,8]],"weights":"011000000110000000001001001001000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,21,21,40]}
{"vertices":10,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,2,7],[1,2,8],[1,3,4],[1,3,5],[1,3,7],[1,3,8],[2,6,7],[2,6,8],[2,7,9],[2,8,9],[3,6,7],[3,6,8],[3,7,9],[3,8,9]],"weights":"011000000110000000001001001001000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,21,21,26]}
{"vertices":10,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,2,7],[1,2,8],[1,3,4],[1,3,5],[1,3,7],[1,3,8],[2,4,9],[2,5,9],[2,6,7],[2,6,8],[2,7,9],[2,8,9],[3,4,9],[3,5,9],[3,6,7],[3,6,8],[3,7,9],[3,8,9]],"weights":"011000000110000000001001001001000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,21,21,72]}
{"vertices":12,"triangles":[[0,1,3],[0,1,11],[0,3,7],[0,7,11],[1,3,9],[1,9,11],[2,5,8],[2,5,10],[2,6,8],[2,6,10],[3,7,9],[4,5,8],[4,5,10],[4,6,8],[4,6,10],[7,9,11]],"weights":"100011100001010000100001110000000000001110000000100001000100000000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,35,58,5,7,9,14,33]}
{"vertices":12,"triangles":[[0,1,3],[0,1,11],[0,3,7],[0,7,11],[1,3,8],[1,8,11],[2,5,9],[2,5,10],[2,6,9],[2,6,10],[3,7,8],[4,5,9],[4,5,10],[4,6,9],[4,6,10],[7,8,11]],"weights":"100011100001010001000001110000000000001110000001000010001000000000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,35,58,1,2,14,14,33]}
{"vertices":10,"triangles":[[0,1,2],[0,1,9],[0,2,4],[0,2,7],[0,4,9],[0,7,9],[1,2,3],[1,3,9],[2,3,7],[2,4,5],[2,4,6],[2,5,8],[2,6,8],[3,7,9],[4,5,9],[4,6,9],[5,8,9],[6,8,9]],"weights":"010000001000000001011000000001000000001001000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,9,34,75]}
{"vertices":10,"triangles":[[0,1,2],[0,1,9],[0,2,4],[0,2,7],[0,2,8],[0,4,9],[0,7,9],[0,8,9],[1,2,3],[1,3,9],[2,3,7],[2,4,5],[2,4,6],[2,5,8],[2,6,8],[3,7,9],[4,5,9],[4,6,9],[5,8,9],[6,8,9]],"weights":"010000001000000001011000000001000000001001000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,9,15,75]}
{"vertices":13,"triangles":[[0,1,4],[0,1,10],[0,4,5],[0,4,6],[0,5,10],[0,6,10],[1,4,7],[1,7,10],[2,3,8],[2,3,9],[2,8,12],[2,9,12],[3,8,11],[3,9,11],[4,5,7],[4,6,7],[5,7,10],[6,7,10],[8,11,12],[9,11,12]],"weights":"001100000101000000000001100000101000100010001000100000000000000001010000000101","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,72,75,80]}
{"vertices":10,"triangles":[[0,2,8],[0,2,9],[0,3,8],[0,3,9],[1,2,8],[1,2,9],[1,3,8],[1,3,9],[4,6,8],[4,6,9],[4,7,8],[4,7,9],[5,6,8],[5,6,9],[5,7,8],[5,7,9]],"weights":"000000011000000110000000000000000110011000000","three_colored":true,"first_points":[27,9,75,6,43,41,77,10,10,35,35,5,5,1,29,29]}
{"vertices":10,"triangles":[[0,2,8],[0,2,9],[0,3,8],[0,3,9],[1,2,8],[1,2,9],[1,3,8],[1,3,9],[4,5,8],[4,5,9],[4,6,8],[4,6,9],[5,7,8],[5,7,9],[6,7,8],[6,7,9]],"weights":"000000011000000110000000000000000110000000110","three_colored":true,"first_points":[27,9,75,6,43,15,76,10,10,29,55,4,4,12,14,14]}
{"vertices":8,"triangles":[[0,2,5],[0,2,6],[0,3,5],[0,3,6],[1,2,5],[1,2,7],[1,3,5],[1,3,7],[2,4,6],[2,4,7],[3,4,6],[3,4,7]],"weights":"0110000110000010001000000000","three_colored":true,"first_points":[27,9,75,6,43,41,72,10,10,35,35,5,7,13,51,56]}
{"vertices":8,"triangles":[[0,1,2],[0,1,5],[0,1,6],[0,1,7],[0,2,3],[0,3,5],[0,3,6],[0,3,7],[1,2,4],[1,4,5],[1,4,6],[1,4,7],[2,3,4],[3,4,5],[3,4,6],[3,4,7]],"weights":"1010000001000000001000000000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,35,58,1,2,33,33,43]}
{"vertices":13,"triangles":[[0,1,4],[0,1,11],[0,4,5],[0,4,6],[0,5,11],[0,6,11],[1,4,7],[1,7,11],[2,3,8],[2,3,9],[2,8,10],[2,9,10],[3,8,12],[3,9,12],[4,5,7],[4,6,7],[5,7,11],[6,7,11],[8,10,12],[9,10,12]],"weights":"001100000110000000000001100000110000100001001000010000000000000001100000000011","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,34,72,75]}
{"vertices":13,"triangles":[[0,1,4],[0,1,11],[0,4,5],[0,4,6],[0,5,11],[0,6,11],[1,2,3],[1,2,10],[1,3,12],[1,4,7],[1,7,11],[1,10,12],[2,3,8],[2,3,9],[2,8,10],[2,9,10],[3,8,12],[3,9,12],[4,5,7],[4,6,7],[5,7,11],[6,7,11],[8,10,12],[9,10,12]],"weights":"100011011000100001000010011011000000000000000000000100001100001110000001001000","three_colored":true,"first_points":[27,9,75,6,43,15,74,10,10,29,55,2,2,33,72,75]}
{"vertices":13,"triangles":[[0,1,4],[0,1,11],[0,2,3],[0,2,10],[0,3,12],[0,4,5],[0,4,6],[0,5,11],[0,6,11],[0,10,12],[1,4,7],[1,7,11],[2,3,8],[2,3,9],[2,8,10],[2,9,10],[3,8,12],[3,9,12],[4,5,7],[4,6,7],[5,7,11],[6,7,11],[8,10,12],[9,10,12]],"weights":"010100000011000000000000000111000000000000001110000000000000000000110011011000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,15,72,75]}
{"vertices":8,"triangles":[[0,2,4],[0,2,5],[0,2,7],[0,3,4],[0,3,5],[0,3,7],[1,2,4],[1,2,5],[1,2,7],[1,3,4],[1,3,5],[1,3,7],[2,4,6],[2,5,6],[3,4,6],[3,5,6]],"weights":"0110000110000000100010000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,40,42,71]}
{"vertices":8,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[0,4,7],[0,5,7],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[1,4,7],[1,5,7],[2,4,6],[2,5,6],[3,4,6],[3,5,6]],"weights":"0001100001100000000000010100","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,40,42,52]}
{"vertices":11,"triangles":[[0,1,2],[0,1,10],[0,2,3],[0,3,10],[1,2,8],[1,8,10],[2,3,8],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[3,8,10],[4,6,9],[4,7,9],[5,6,9],[5,7,9]],"weights":"1010000010001100100000000001100100000010000100000000100","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,29,55,5,5,27,31,75]}
{"vertices":13,"triangles":[[0,1,4],[0,1,12],[0,4,5],[0,4,6],[0,5,12],[0,6,12],[1,4,7],[1,7,12],[2,8,10],[2,8,11],[2,9,10],[2,9,11],[3,8,10],[3,8,11],[3,9,10],[3,9,11],[4,5,7],[4,6,7],[5,7,12],[6,7,12]],"weights":"000100011001000000000000100011001100011001001000000000000000000110010000000000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,23,23,72]}
{"vertices":13,"triangles":[[0,1,4],[0,1,12],[0,4,5],[0,4,6],[0,5,12],[0,6,12],[1,4,7],[1,7,12],[2,3,8],[2,3,9],[2,8,10],[2,9,10],[3,8,11],[3,9,11],[4,5,7],[4,6,7],[5,7,12],[6,7,12],[8,10,11],[9,10,11]],"weights":"001100000101000000000001100000101000100010001000100000000000000001010000000101","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,15,31,72]}
{"vertices":13,"triangles":[[0,1,4],[0,1,12],[0,4,5],[0,4,6],[0,5,12],[0,6,12],[1,4,7],[1,7,12],[2,3,8],[2,3,9],[2,8,11],[2,9,11],[3,8,10],[3,9,10],[4,5,7],[4,6,7],[5,7,12],[6,7,12],[8,10,11],[9,10,11]],"weights":"001100000011000000000001100000011000100100001001000000000000000000110000000110","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,14,15,72]}
{"vertices":13,"triangles":[[0,1,4],[0,1,12],[0,4,5],[0,4,6],[0,5,12],[0,6,12],[1,2,3],[1,2,10],[1,3,11],[1,4,7],[1,7,12],[1,10,11],[2,3,8],[2,3,9],[2,8,10],[2,9,10],[3,8,11],[3,9,11],[4,5,7],[4,6,7],[5,7,12],[6,7,12],[8,10,11],[9,10,11]],"weights":"100011011000100001000100011011000000000000000000000100010100010110000010010000","three_colored":true,"first_points":[27,9,75,6,43,15,74,10,10,29,55,2,2,33,58,72]}
{"vertices":8,"triangles":[[0,2,4],[0,2,5],[0,2,6],[0,3,4],[0,3,5],[0,3,6],[1,2,4],[1,2,5],[1,2,6],[1,3,4],[1,3,5],[1,3,6],[2,4,7],[2,5,7],[3,4,7],[3,5,7]],"weights":"0110000110000000010001000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,14,40,53]}
{"vertices":8,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[0,4,6],[0,5,6],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[1,4,6],[1,5,6],[2,4,7],[2,5,7],[3,4,7],[3,5,7]],"weights":"0001100001100000000000001010","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,29,55,5,5,1,9,31]}
{"vertices":12,"triangles":[[0,2,9],[0,2,10],[0,8,9],[0,8,10],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,9,11],[2,10,11],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[8,9,11],[8,10,11]],"weights":"010110010001011001000100000001110010000000001000001000000000001000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,37,37,75]}
{"vertices":10,"triangles":[[0,3,8],[0,3,9],[0,4,8],[0,4,9],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[3,7,8],[3,7,9],[4,7,8],[4,7,9]],"weights":"001100000011000001100000000100001000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,25,25,58]}
{"vertices":10,"triangles":[[0,5,8],[0,5,9],[0,6,8],[0,6,9],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[5,7,8],[5,7,9],[6,7,8],[6,7,9]],"weights":"000011000000110000011000000000000000100100000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,9,73,73]}
{"vertices":12,"triangles":[[0,7,9],[0,7,10],[0,8,9],[0,8,10],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[7,9,11],[7,10,11],[8,9,11],[8,10,11]],"weights":"001100110000110011000110011000000000010000001000000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,15,15,31]}
{"vertices":12,"triangles":[[0,3,5],[0,3,6],[0,4,5],[0,4,6],[0,7,9],[0,7,10],[0,8,9],[0,8,10],[1,7,9],[1,7,10],[1,8,9],[1,8,10],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[7,9,11],[7,10,11],[8,9,11],[8,10,11]],"weights":"001100110000110011000110011000000000010000001000000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,23,23,53]}
{"vertices":12,"triangles":[[0,3,5],[0,3,6],[0,4,5],[0,4,6],[0,7,9],[0,7,10],[0,8,9],[0,8,10],[1,7,9],[1,7,10],[1,8,9],[1,8,10],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[3,5,11],[3,6,11],[4,5,11],[4,6,11]],"weights":"001100110000110011000110011000000000010000001000000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,23,23,40]}
{"vertices":12,"triangles":[[0,3,5],[0,3,6],[0,3,9],[0,3,10],[0,4,5],[0,4,6],[0,4,9],[0,4,10],[0,7,9],[0,7,10],[0,8,9],[0,8,10],[1,7,9],[1,7,10],[1,8,9],[1,8,10],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[3,9,11],[3,10,11],[4,9,11],[4,10,11]],"weights":"001100110000110011000110011000000000010000001000000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,23,23,24]}
{"vertices":8,"triangles":[[0,1,2],[0,1,6],[0,1,7],[0,2,3],[0,3,6],[0,3,7],[1,2,4],[1,2,5],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,3,4],[2,3,5],[3,4,6],[3,4,7],[3,5,6],[3,5,7]],"weights":"1010000001100000001100000000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,35,58,1,2,9,33,33]}
{"vertices":8,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7]],"weights":"0000000000000011001100000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,4,40,40]}
{"vertices":8,"triangles":[[0,2,6],[0,2,7],[0,3,6],[0,3,7],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7]],"weights":"0110000000000011001100000000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,1,74,74]}
{"vertices":8,"triangles":[[0,1,4],[0,1,5],[0,4,6],[0,5,6],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7]],"weights":"0000000001100000000000011110","three_colored":true,"first_points":[27,9,75,6,43,38,74,10,10,32,32,2,2,43,46,51]}
{"vertices":8,"triangles":[[0,1,4],[0,1,5],[0,4,7],[0,5,7],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7]],"weights":"0000000001100000000000011110","three_colored":true,"first_points":[27,9,75,6,43,38,74,10,10,32,32,2,2,35,43,46]}
{"vertices":8,"triangles":[[0,4,6],[0,4,7],[0,5,6],[0,5,7],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7]],"weights":"0001100000000011001100000000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,1,72,72]}
{"vertices":8,"triangles":[[0,2,6],[0,2,7],[0,3,6],[0,3,7],[1,2,6],[1,2,7],[1,3,6],[1,3,7],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7]],"weights":"0000000000000000110011000000","three_colored":true,"first_points":[27,9,75,6,43,38,74,10,10,32,32,2,2,11,78,78]}
{"vertices":8,"triangles":[[0,4,6],[0,4,7],[0,5,6],[0,5,7],[1,2,6],[1,2,7],[1,3,6],[1,3,7],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7]],"weights":"0000011000000000110011000000","three_colored":true,"first_points":[27,9,75,6,43,38,73,10,10,32,32,1,1,28,28,53]}
{"vertices":8,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7]],"weights":"0000000001100011001100000000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,40,40,56]}
{"vertices":8,"triangles":[[0,2,6],[0,2,7],[0,3,6],[0,3,7],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7]],"weights":"0000000000011000110011000000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,17,73,73]}
{"vertices":8,"triangles":[[0,4,6],[0,4,7],[0,5,6],[0,5,7],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7]],"weights":"0000000000000000000000011110","three_colored":true,"first_points":[27,9,75,6,43,38,76,10,10,32,32,4,4,1,30,30]}
{"vertices":11,"triangles":[[0,1,2],[0,1,10],[0,2,3],[0,3,10],[1,2,9],[1,9,10],[2,3,9],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[3,9,10],[4,6,8],[4,7,8],[5,6,8],[5,7,8]],"weights":"1010000100001100010000000001100010000100001000000000100","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,29,55,5,5,24,27,75]}
{"vertices":11,"triangles":[[0,1,2],[0,1,10],[0,2,4],[0,4,10],[1,2,9],[1,9,10],[2,4,9],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[4,9,10]],"weights":"1011000000000110010000000000110010110010000000000000000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,29,55,5,5,18,27,75]}
{"vertices":11,"triangles":[[0,1,2],[0,1,4],[0,2,10],[0,4,10],[1,2,9],[1,4,9],[2,9,10],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[4,9,10]],"weights":"0111000000000000000001100100110010110010000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,27,31,70]}
{"vertices":11,"triangles":[[0,1,2],[0,1,10],[0,2,3],[0,2,8],[0,3,10],[0,8,10],[1,2,9],[1,9,10],[2,3,9],[2,8,9],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[3,9,10],[4,6,8],[4,7,8],[5,6,8],[5,7,8],[8,9,10]],"weights":"1010000100001100010000000001100010000100001000000000100","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,29,55,5,5,15,27,75]}
{"vertices":11,"triangles":[[0,1,2],[0,1,8],[0,2,10],[0,4,6],[0,4,7],[0,5,6],[0,5,7],[0,8,10],[1,2,9],[1,8,9],[2,9,10],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[8,9,10]],"weights":"1001100001010000010000000001100001000010000100000000001","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,36,42,43]}
{"vertices":9,"triangles":[[0,1,2],[0,1,4],[0,1,7],[0,1,8],[0,2,6],[0,4,6],[0,6,7],[0,6,8],[1,2,3],[1,3,8],[1,4,5],[1,5,7],[2,3,6],[3,6,8],[4,5,6],[5,6,7]],"weights":"100001000101000000000001000000100000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,32,61,5,7,9,72,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,4],[0,1,7],[0,1,8],[0,2,6],[0,4,6],[0,6,7],[0,6,8],[1,2,3],[1,3,7],[1,4,5],[1,5,8],[2,3,6],[3,6,7],[4,5,6],[5,6,8]],"weights":"100001000101000000000001000000100000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,32,61,5,7,9,75,77]}
{"vertices":10,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,7],[1,4,7],[2,3,7],[2,4,7],[3,5,8],[3,5,9],[3,6,8],[3,6,9],[4,5,8],[4,5,9],[4,6,8],[4,6,9]],"weights":"001100000000000000000000011100111000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,40,46,46]}
{"vertices":10,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,7],[1,4,7],[2,3,7],[2,4,7],[3,5,8],[3,5,9],[3,6,8],[3,6,9],[3,7,8],[4,5,8],[4,5,9],[4,6,8],[4,6,9],[4,7,8]],"weights":"001100000000000000000000011100111000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,41,53,57]}
{"vertices":10,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,7],[1,4,7],[2,3,7],[2,4,7],[3,5,8],[3,5,9],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,5,8],[4,5,9],[4,6,8],[4,6,9],[4,7,8],[4,7,9]],"weights":"001100000000000000000000011100111000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,41,53,53]}
{"vertices":8,"triangles":[[0,1,4],[0,1,7],[0,4,5],[0,5,7],[1,4,6],[1,6,7],[2,3,4],[2,3,7],[2,4,5],[2,5,7],[3,4,6],[3,6,7]],"weights":"0001001000000010010000010001","three_colored":true,"first_points":[27,9,75,6,33,15,72,10,20,29,55,4,8,12,30,72]}
{"vertices":8,"triangles":[[0,2,5],[0,2,6],[0,3,5],[0,3,6],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[2,4,7],[2,6,7],[3,4,7],[3,6,7]],"weights":"0110000110000000010001000000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,5,7,14,23,24]}
{"vertices":8,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,7],[1,3,4],[1,3,7],[2,5,6],[2,6,7],[3,5,6],[3,6,7]],"weights":"0110000110000000100010000000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,23,39,71]}
{"vertices":8,"triangles":[[0,2,4],[0,2,5],[0,2,7],[0,3,4],[0,3,5],[0,3,7],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[2,4,6],[2,5,6],[2,6,7],[3,4,6],[3,5,6],[3,6,7]],"weights":"0110000110000000100010000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,39,42,71]}
{"vertices":8,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,2,7],[1,3,4],[1,3,5],[1,3,7],[2,4,6],[2,5,6],[2,6,7],[3,4,6],[3,5,6],[3,6,7]],"weights":"0110000110000000100010000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,7,22,43]}
{"vertices":8,"triangles":[[0,2,4],[0,2,5],[0,2,7],[0,3,4],[0,3,5],[0,3,7],[1,2,4],[1,2,5],[1,2,7],[1,3,4],[1,3,5],[1,3,7],[2,4,6],[2,5,6],[2,6,7],[3,4,6],[3,5,6],[3,6,7]],"weights":"0110000110000000100010000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,39,42,71]}
{"vertices":8,"triangles":[[0,1,4],[0,1,5],[0,4,6],[0,5,6],[1,2,4],[1,2,5],[1,2,7],[1,3,4],[1,3,5],[1,3,7],[2,4,6],[2,5,6],[2,6,7],[3,4,6],[3,5,6],[3,6,7]],"weights":"1000010110000000100010000000","three_colored":true,"first_points":[27,9,75,6,43,38,74,10,10,32,32,2,2,43,45,46]}
{"vertices":12,"triangles":[[0,7,9],[0,7,11],[0,8,9],[0,8,11],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[7,9,10],[7,10,11],[8,9,10],[8,10,11]],"weights":"001100110000110011000110011000000000100000010000000000000010010000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,15,31,34]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,4],[0,2,5],[0,2,6],[0,4,7],[0,5,7],[0,6,7],[1,2,3],[1,3,7],[2,3,4],[2,3,5],[2,3,6],[3,4,7],[3,5,7],[3,6,7]],"weights":"0100001000000100000001000000","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,9,38,75]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,3],[0,3,7],[1,2,4],[1,2,5],[1,2,6],[1,4,7],[1,5,7],[1,6,7],[2,3,4],[2,3,5],[2,3,6],[3,4,7],[3,5,7],[3,6,7]],"weights":"0000000100001100000001000000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,35,58,1,2,9,19,33]}
{"vertices":8,"triangles":[[0,2,4],[0,2,5],[0,2,6],[0,3,4],[0,3,5],[0,3,6],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[2,4,7],[2,5,7],[2,6,7],[3,4,7],[3,5,7],[3,6,7]],"weights":"0110000110000000010001000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,14,41,58]}
{"vertices":8,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,2,6],[1,3,4],[1,3,5],[1,3,6],[2,4,7],[2,5,7],[2,6,7],[3,4,7],[3,5,7],[3,6,7]],"weights":"0110000110000000010001000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,21,40,44]}
{"vertices":8,"triangles":[[0,2,5],[0,2,6],[0,3,5],[0,3,6],[1,2,4],[1,2,5],[1,2,6],[1,3,4],[1,3,5],[1,3,6],[2,4,7],[2,5,7],[2,6,7],[3,4,7],[3,5,7],[3,6,7]],"weights":"0110000110000000010001000000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,5,7,14,14,15]}
{"vertices":8,"triangles":[[0,2,4],[0,2,5],[0,2,6],[0,3,4],[0,3,5],[0,3,6],[1,2,4],[1,2,5],[1,2,6],[1,3,4],[1,3,5],[1,3,6],[2,4,7],[2,5,7],[2,6,7],[3,4,7],[3,5,7],[3,6,7]],"weights":"0110000110000000010001000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,23,39,42]}
{"vertices":12,"triangles":[[0,7,10],[0,7,11],[0,8,10],[0,8,11],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[7,9,10],[7,9,11],[8,9,10],[8,9,11]],"weights":"001100110000110011000110011000000001000000100000000000000100100000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,14,15,15]}
{"vertices":12,"triangles":[[0,3,5],[0,3,6],[0,4,5],[0,4,6],[0,7,10],[0,7,11],[0,8,10],[0,8,11],[1,7,10],[1,7,11],[1,8,10],[1,8,11],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[7,9,10],[7,9,11],[8,9,10],[8,9,11]],"weights":"001100110000110011000110011000000001000000100000000000000100100000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,33,59,59]}
{"vertices":12,"triangles":[[0,3,5],[0,3,6],[0,4,5],[0,4,6],[0,7,10],[0,7,11],[0,8,10],[0,8,11],[1,7,10],[1,7,11],[1,8,10],[1,8,11],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[3,5,9],[3,6,9],[4,5,9],[4,6,9]],"weights":"001100110000110011000110011000000001000000100000000000000100100000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,40,59,59]}
{"vertices":12,"triangles":[[0,1,3],[0,1,9],[0,3,10],[0,9,10],[1,3,11],[1,9,11],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,10,11],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,10,11]],"weights":"100011000101010000001001100010000000001100010000001000010000000001","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,15,23,27]}
{"vertices":11,"triangles":[[0,1,2],[0,1,4],[0,2,9],[0,4,9],[1,2,10],[1,4,10],[2,9,10],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[4,9,10]],"weights":"0111000000000000000001100010110001110001000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,4,9,27]}
{"vertices":9,"triangles":[[0,1,2],[0,1,4],[0,2,3],[0,3,4],[0,4,5],[0,4,6],[0,5,8],[0,6,8],[1,2,7],[1,4,7],[2,3,7],[3,4,7],[4,5,7],[4,6,7],[5,7,8],[6,7,8]],"weights":"010100010000000000010000000010000001","three_colored":true,"first_points":[27,9,75,6,43,41,73,10,10,35,35,1,1,27,48,60]}
{"vertices":9,"triangles":[[0,1,2],[0,1,4],[0,2,3],[0,3,8],[0,4,5],[0,4,6],[0,5,8],[0,6,8],[1,2,7],[1,4,7],[2,3,7],[3,7,8],[4,5,7],[4,6,7],[5,7,8],[6,7,8]],"weights":"010100010000000000010000000010000001","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,27,34,49]}
{"vertices":11,"triangles":[[0,1,2],[0,1,8],[0,2,9],[0,4,6],[0,4,7],[0,5,6],[0,5,7],[0,8,9],[1,2,10],[1,8,10],[2,9,10],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[8,9,10]],"weights":"1001100010010000001000000001100010000001000010000000001","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,7,36,42]}
{"vertices":12,"triangles":[[0,1,4],[0,1,11],[0,2,3],[0,2,10],[0,3,9],[0,4,5],[0,4,6],[0,5,11],[0,6,11],[0,9,10],[1,4,7],[1,7,11],[2,3,8],[2,8,10],[3,8,9],[4,5,7],[4,6,7],[5,7,11],[6,7,11],[8,9,10]],"weights":"010100001010000000000000011000000000000011000000000000000101101000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,23,44,72]}
{"vertices":12,"triangles":[[0,1,4],[0,1,11],[0,2,3],[0,2,9],[0,3,10],[0,4,5],[0,4,6],[0,5,11],[0,6,11],[0,9,10],[1,4,7],[1,7,11],[2,3,8],[2,8,9],[3,8,10],[4,5,7],[4,6,7],[5,7,11],[6,7,11],[8,9,10]],"weights":"010100000110000000000000011000000000000011000000000000000011011000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,15,23,72]}
{"vertices":10,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,8],[1,4,8],[2,3,8],[2,4,8],[3,5,7],[3,5,9],[3,6,7],[3,6,9],[4,5,7],[4,5,9],[4,6,7],[4,6,9]],"weights":"001100000000000000000000011010110100000000000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,14,40,46]}
{"vertices":10,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,8],[1,4,8],[2,3,8],[2,4,8],[3,5,7],[3,5,9],[3,6,7],[3,6,9],[3,8,9],[4,5,7],[4,5,9],[4,6,7],[4,6,9],[4,8,9]],"weights":"001100000000000000000000011010110100000000000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,30,41,53]}
{"vertices":8,"triangles":[[0,1,3],[0,1,5],[0,3,7],[0,5,7],[1,3,6],[1,5,6],[2,3,4],[2,3,7],[2,4,5],[2,5,7],[3,4,6],[4,5,6]],"weights":"0010100000000101000010000100","three_colored":true,"first_points":[27,9,75,6,33,15,72,10,20,32,61,1,2,15,30,78]}
{"vertices":9,"triangles":[[0,1,2],[0,1,4],[0,2,7],[0,4,7],[1,2,3],[1,3,5],[1,3,6],[1,4,8],[1,5,8],[1,6,8],[2,3,7],[3,5,7],[3,6,7],[4,7,8],[5,7,8],[6,7,8]],"weights":"100000100100001000000000100000000001","three_colored":true,"first_points":[27,9,75,6,43,64,79,10,10,58,58,7,7,9,21,32]}
{"vertices":9,"triangles":[[0,1,2],[0,1,4],[0,1,8],[0,2,3],[0,3,4],[0,4,5],[0,4,6],[0,5,8],[0,6,8],[1,2,7],[1,4,7],[1,7,8],[2,3,7],[3,4,7],[4,5,7],[4,6,7],[5,7,8],[6,7,8]],"weights":"010100010000000000010000000010000001","three_colored":true,"first_points":[27,9,75,6,43,41,73,10,10,35,35,1,1,27,60,72]}
{"vertices":9,"triangles":[[0,1,2],[0,1,4],[0,1,8],[0,2,3],[0,3,8],[0,4,5],[0,4,6],[0,5,8],[0,6,8],[1,2,7],[1,4,7],[1,7,8],[2,3,7],[3,7,8],[4,5,7],[4,6,7],[5,7,8],[6,7,8]],"weights":"010100010000000000010000000010000001","three_colored":true,"first_points":[27,9,75,6,43,41,72,10,10,35,35,1,2,27,60,73]}
{"vertices":9,"triangles":[[0,1,2],[0,1,4],[0,1,8],[0,2,3],[0,3,4],[0,3,8],[0,4,5],[0,4,6],[0,5,8],[0,6,8],[1,2,7],[1,4,7],[1,7,8],[2,3,7],[3,4,7],[3,7,8],[4,5,7],[4,6,7],[5,7,8],[6,7,8]],"weights":"010100010000000000010000000010000001","three_colored":true,"first_points":[27,9,75,6,43,41,73,10,10,35,35,1,1,27,60,73]}
{"vertices":12,"triangles":[[0,2,8],[0,2,10],[0,8,9],[0,9,10],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,8,11],[2,10,11],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[8,9,11],[9,10,11]],"weights":"010110001001011000100100000001110001000000001000001000000000000010","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,17,54,75]}
{"vertices":8,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[0,3,6],[0,4,6],[1,3,5],[1,3,7],[1,4,5],[1,4,7],[2,3,5],[2,3,7],[2,4,5],[2,4,7],[3,5,6],[4,5,6]],"weights":"0011000000000000000101101000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,15,19,24]}
{"vertices":12,"triangles":[[0,2,8],[0,2,9],[0,8,10],[0,9,10],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,8,11],[2,9,11],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[8,10,11],[9,10,11]],"weights":"010110000101011000010100000001110000100000001000001000000000000001","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,4,34,58]}
{"vertices":8,"triangles":[[0,1,2],[0,1,6],[0,2,7],[0,6,7],[1,2,5],[1,5,6],[2,3,4],[2,3,7],[2,4,5],[3,4,6],[3,6,7],[4,5,6]],"weights":"0100010000000101000010000100","three_colored":true,"first_points":[27,9,75,6,33,15,72,10,20,29,55,1,2,12,33,78]}
{"vertices":10,"triangles":[[0,5,7],[0,5,8],[0,6,7],[0,6,8],[1,3,7],[1,3,8],[1,4,7],[1,4,8],[2,3,7],[2,3,8],[2,4,7],[2,4,8],[5,7,9],[5,8,9],[6,7,9],[6,8,9]],"weights":"000000110000001100000110000000000000000000011","three_colored":true,"first_points":[27,9,75,6,43,41,73,10,10,35,35,1,1,34,34,68]}
{"vertices":10,"triangles":[[0,2,5],[0,2,6],[0,5,9],[0,6,9],[1,3,7],[1,3,8],[1,4,7],[1,4,8],[2,3,7],[2,3,8],[2,4,7],[2,4,8],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,7,9],[3,8,9],[4,7,9],[4,8,9],[5,7,9],[5,8,9],[6,7,9],[6,8,9]],"weights":"110000001000001100000110000000000000000000011","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,14,14,15]}
{"vertices":12,"triangles":[[0,1,3],[0,1,11],[0,3,9],[0,9,11],[1,3,10],[1,10,11],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[3,9,10],[4,6,8],[4,7,8],[5,6,8],[5,7,8],[9,10,11]],"weights":"011000010010000000000011000010110000100001001001001000000000010001","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,9,31,76]}
{"vertices":12,"triangles":[[0,1,3],[0,1,11],[0,3,9],[0,9,11],[1,3,6],[1,6,11],[2,4,7],[2,4,8],[2,5,7],[2,5,8],[3,6,9],[4,7,10],[4,8,10],[5,7,10],[5,8,10],[6,9,11]],"weights":"100110001001000100010011000100000000000100010100010001000000000100","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,14,24,72]}
{"vertices":12,"triangles":[[0,1,3],[0,1,11],[0,3,9],[0,9,11],[1,3,6],[1,6,11],[2,4,7],[2,4,8],[2,4,9],[2,5,7],[2,5,8],[2,5,9],[3,6,9],[4,7,10],[4,8,10],[4,9,10],[5,7,10],[5,8,10],[5,9,10],[6,9,11]],"weights":"100000111001000100010000011100000000000000000000000111000010010100","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,14,15,72]}
{"vertices":12,"triangles":[[0,1,3],[0,1,11],[0,3,9],[0,9,11],[1,3,10],[1,10,11],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,10],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,10,11]],"weights":"100011001001010000010001100100000000001100100000010000100000000100","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,23,27,70]}
{"vertices":12,"triangles":[[0,1,3],[0,1,9],[0,3,11],[0,9,11],[1,3,10],[1,9,10],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,10,11],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,10,11]],"weights":"100011000011010000010001100001000000001100001000010000100000000001","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,43,54,75]}
{"vertices":12,"triangles":[[0,1,3],[0,1,9],[0,3,11],[0,9,11],[1,3,8],[1,8,9],[2,5,7],[2,5,10],[2,6,7],[2,6,10],[3,8,11],[4,5,7],[4,5,10],[4,6,7],[4,6,10],[8,9,11]],"weights":"100011000011010001000001100001000000001100001001000010000000001000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,15,71,75]}
{"vertices":12,"triangles":[[0,1,4],[0,1,11],[0,4,9],[0,9,11],[1,4,10],[1,10,11],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,9,10],[9,10,11]],"weights":"100011001001100000010001100100011001000000000000010000100000000100","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,29,55,5,5,9,32,72]}
{"vertices":12,"triangles":[[0,1,4],[0,1,11],[0,4,9],[0,9,11],[1,4,7],[1,7,11],[2,5,8],[2,5,10],[2,6,8],[2,6,10],[3,5,8],[3,5,10],[3,6,8],[3,6,10],[4,7,9],[7,9,11]],"weights":"100011001001100010000001100100011001000000000010000100000100000000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,32,61,5,7,9,23,72]}
{"vertices":9,"triangles":[[0,1,2],[0,1,4],[0,2,3],[0,3,4],[0,4,5],[0,4,6],[0,5,7],[0,6,7],[1,2,8],[1,4,8],[2,3,8],[3,4,8],[4,5,8],[4,6,8],[5,7,8],[6,7,8]],"weights":"010100100000000000001000000001000001","three_colored":true,"first_points":[27,9,75,6,43,41,73,10,10,35,35,1,1,25,27,60]}
{"vertices":9,"triangles":[[0,1,2],[0,1,4],[0,2,3],[0,3,7],[0,4,5],[0,4,6],[0,5,7],[0,6,7],[1,2,8],[1,4,8],[2,3,8],[3,7,8],[4,5,8],[4,6,8],[5,7,8],[6,7,8]],"weights":"010100100000000000001000000001000001","three_colored":true,"first_points":[27,9,75,6,43,38,73,10,10,32,32,1,1,26,27,57]}
{"vertices":12,"triangles":[[0,1,4],[0,1,10],[0,2,3],[0,2,9],[0,3,11],[0,4,5],[0,4,6],[0,5,10],[0,6,10],[0,9,11],[1,4,7],[1,7,10],[2,3,8],[2,8,9],[3,8,11],[4,5,7],[4,6,7],[5,7,10],[6,7,10],[8,9,11]],"weights":"010100000110000000000000011000000000000011000000000000000011011000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,15,72,75]}
{"vertices":10,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,9],[1,4,9],[2,3,9],[2,4,9],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,5,7],[4,5,8],[4,6,7],[4,6,8]],"weights":"001100000000000000000000011001110010000000000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,14,14,40]}
{"vertices":10,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,9],[1,4,9],[2,3,9],[2,4,9],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[3,8,9],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[4,8,9]],"weights":"000000000011000001100000000110001100000000000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,30,57,72]}
{"vertices":10,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,9],[1,4,9],[2,3,9],[2,4,9],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[3,7,9],[3,8,9],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[4,7,9],[4,8,9]],"weights":"001100000000000000000000011001110010000000000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,57,57,72]}
{"vertices":12,"triangles":[[0,2,8],[0,2,11],[0,8,9],[0,9,11],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,8,10],[2,10,11],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[8,9,10],[9,10,11]],"weights":"010110001001011000100100000010110001000000010000010000000000000100","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,17,23,54]}
{"vertices":8,"triangles":[[0,1,2],[0,1,3],[0,1,7],[0,2,5],[0,3,5],[0,5,7],[1,2,6],[1,3,4],[1,3,6],[1,4,7],[2,5,6],[3,4,5],[3,5,6],[4,5,7]],"weights":"1000100001010000000000100100","three_colored":true,"first_points":[27,9,75,6,43,15,79,10,10,32,61,7,7,9,53,72]}
{"vertices":8,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[0,3,7],[0,4,7],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[3,5,7],[4,5,7]],"weights":"0011000000000000000110110000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,15,24,48]}
{"vertices":12,"triangles":[[0,2,8],[0,2,9],[0,8,11],[0,9,11],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,8,10],[2,9,10],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[8,10,11],[9,10,11]],"weights":"010110000011011000001100000010110000010000010000010000000000000001","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,13,44,65]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,6],[0,6,7],[1,2,3],[1,2,5],[1,3,7],[1,5,7],[2,3,4],[2,3,6],[2,4,5],[3,4,7],[3,6,7],[4,5,7]],"weights":"0000000100001010100000001001","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,32,61,1,2,33,38,75]}
{"vertices":12,"triangles":[[0,2,10],[0,2,11],[0,9,10],[0,9,11],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,8,10],[2,8,11],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[8,9,10],[8,9,11]],"weights":"010110001001011000100100001000110001000001000001000000000000100000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,17,21,21]}
{"vertices":12,"triangles":[[0,1,3],[0,1,9],[0,3,10],[0,3,11],[0,9,10],[0,9,11],[1,3,8],[1,8,9],[2,5,7],[2,5,10],[2,6,7],[2,6,10],[3,8,10],[3,8,11],[4,5,7],[4,5,10],[4,6,7],[4,6,10],[8,9,10],[8,9,11]],"weights":"100000100111010001000000010011000000000010011000000000001000011000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,15,23,75]}
{"vertices":8,"triangles":[[0,1,2],[0,1,5],[0,2,3],[0,2,6],[0,2,7],[0,3,5],[0,5,6],[0,5,7],[1,2,4],[1,4,5],[2,3,4],[2,4,6],[2,4,7],[3,4,5],[4,5,6],[4,5,7]],"weights":"0100100000000010000000100000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,35,58,1,2,33,68,68]}
{"vertices":10,"triangles":[[0,5,8],[0,5,9],[0,6,8],[0,6,9],[1,3,8],[1,3,9],[1,4,8],[1,4,9],[2,3,8],[2,3,9],[2,4,8],[2,4,9],[5,7,8],[5,7,9],[6,7,8],[6,7,9]],"weights":"000000011000000110000011000000000000000000110","three_colored":true,"first_points":[27,9,75,6,43,38,76,10,10,32,32,4,4,38,78,78]}
{"vertices":8,"triangles":[[0,1,2],[0,1,6],[0,1,7],[0,2,3],[0,2,5],[0,3,6],[0,3,7],[0,5,6],[0,5,7],[1,2,4],[1,4,6],[1,4,7],[2,3,4],[2,4,5],[3,4,6],[3,4,7],[4,5,6],[4,5,7]],"weights":"1010100001000000001000100000","three_colored":true,"first_points":[27,9,75,6,33,15,72,10,20,29,55,1,2,9,72,73]}
{"vertices":8,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[0,3,6],[0,3,7],[0,4,6],[0,4,7],[1,3,5],[1,4,5],[2,3,5],[2,4,5],[3,5,6],[3,5,7],[4,5,6],[4,5,7]],"weights":"0011000000000000000100100000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,15,19,48]}
{"vertices":8,"triangles":[[0,1,2],[0,1,6],[0,1,7],[0,2,5],[0,5,6],[0,5,7],[1,2,3],[1,2,4],[1,3,6],[1,3,7],[1,4,6],[1,4,7],[2,3,5],[2,4,5],[3,5,6],[3,5,7],[4,5,6],[4,5,7]],"weights":"1000100011000000000100100000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,23,44,44]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,3],[0,2,4],[0,3,6],[0,3,7],[0,4,6],[0,4,7],[1,2,5],[1,5,7],[2,3,5],[2,4,5],[3,5,6],[3,5,7],[4,5,6],[4,5,7]],"weights":"0100011000000001000000000110","three_colored":true,"first_points":[27,9,75,6,43,41,73,10,10,35,35,1,1,27,48,72]}
{"vertices":8,"triangles":[[0,1,2],[0,1,6],[0,1,7],[0,2,3],[0,2,4],[0,3,6],[0,3,7],[0,4,6],[0,4,7],[1,2,5],[1,5,6],[1,5,7],[2,3,5],[2,4,5],[3,5,6],[3,5,7],[4,5,6],[4,5,7]],"weights":"1011000000100000000100100000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,4,72,72]}
{"vertices":8,"triangles":[[0,1,2],[0,1,5],[0,2,6],[0,5,6],[1,2,3],[1,2,4],[1,3,5],[1,4,5],[2,3,6],[2,3,7],[2,4,6],[2,4,7],[3,5,6],[3,5,7],[4,5,6],[4,5,7]],"weights":"0000000100100000110000000110","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,15,23,31]}
{"vertices":8,"triangles":[[0,1,2],[0,1,5],[0,2,7],[0,5,7],[1,2,3],[1,2,4],[1,3,5],[1,4,5],[2,3,6],[2,3,7],[2,4,6],[2,4,7],[3,5,6],[3,5,7],[4,5,6],[4,5,7]],"weights":"0000000100100000110000000110","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,15,31,49]}
{"vertices":8,"triangles":[[0,1,2],[0,1,5],[0,2,6],[0,2,7],[0,5,6],[0,5,7],[1,2,3],[1,2,4],[1,3,5],[1,4,5],[2,3,6],[2,3,7],[2,4,6],[2,4,7],[3,5,6],[3,5,7],[4,5,6],[4,5,7]],"weights":"0100100000000110000100100000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,15,23,49]}
{"vertices":8,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,6],[1,3,7],[1,4,6],[1,4,7],[2,3,6],[2,3,7],[2,4,6],[2,4,7],[3,5,6],[3,5,7],[4,5,6],[4,5,7]],"weights":"0000000011000110000100100000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,51,72,72]}
{"vertices":8,"triangles":[[0,1,6],[0,1,7],[0,2,6],[0,2,7],[1,3,6],[1,3,7],[1,4,6],[1,4,7],[2,3,6],[2,3,7],[2,4,6],[2,4,7],[3,5,6],[3,5,7],[4,5,6],[4,5,7]],"weights":"0000000000011000110000000110","three_colored":true,"first_points":[27,9,75,6,43,41,74,10,10,35,35,2,2,8,59,59]}
{"vertices":8,"triangles":[[0,3,6],[0,3,7],[0,4,6],[0,4,7],[1,3,6],[1,3,7],[1,4,6],[1,4,7],[2,3,6],[2,3,7],[2,4,6],[2,4,7],[3,5,6],[3,5,7],[4,5,6],[4,5,7]],"weights":"0000000000000000000011011000","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,19,62,62]}
{"vertices":8,"triangles":[[0,1,6],[0,1,7],[0,2,6],[0,2,7],[0,5,6],[0,5,7],[1,3,6],[1,3,7],[1,4,6],[1,4,7],[2,3,6],[2,3,7],[2,4,6],[2,4,7],[3,5,6],[3,5,7],[4,5,6],[4,5,7]],"weights":"0000011000000000000011011000","three_colored":true,"first_points":[27,9,75,6,43,41,74,10,10,35,35,2,2,42,59,59]}
{"vertices":15,"triangles":[[0,1,2],[0,1,14],[0,2,5],[0,2,12],[0,2,13],[0,5,14],[0,12,14],[0,13,14],[1,2,4],[1,4,14],[2,4,12],[2,5,11],[2,11,13],[3,7,9],[3,7,10],[3,8,9],[3,8,10],[4,12,14],[5,11,14],[6,7,9],[6,7,10],[6,8,9],[6,8,10],[11,13,14]],"weights":"011001000000010000000000000010011001000100110010000100000001000000000110010000000001000001000000000001000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,9,15,75]}
{"vertices":12,"triangles":[[0,1,3],[0,1,11],[0,3,10],[0,10,11],[1,3,6],[1,6,11],[2,4,7],[2,4,8],[2,5,7],[2,5,8],[3,6,10],[4,7,9],[4,8,9],[5,7,9],[5,8,9],[6,10,11]],"weights":"100110000101000100100011000010000000000100100100100000100000000100","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,15,16,72]}
{"vertices":12,"triangles":[[0,1,3],[0,1,11],[0,3,10],[0,10,11],[1,3,9],[1,9,11],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,10],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,10,11]],"weights":"100011000101010000100001100010000000001100010000100001000000000100","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,4,23,44]}
{"vertices":12,"triangles":[[0,1,3],[0,1,11],[0,3,10],[0,10,11],[1,3,9],[1,9,11],[2,5,7],[2,5,8],[2,5,10],[2,6,7],[2,6,8],[2,6,10],[3,9,10],[4,5,7],[4,5,8],[4,5,10],[4,6,7],[4,6,8],[4,6,10],[9,10,11]],"weights":"100000110101010000100000011010000000000011010000000000000100100100","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,23,42,44]}
{"vertices":12,"triangles":[[0,1,3],[0,1,10],[0,3,11],[0,10,11],[1,3,9],[1,9,10],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,11],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,10,11]],"weights":"100011000011010000100001100001000000001100001000100001000000000010","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,9,33,58]}
{"vertices":12,"triangles":[[0,1,3],[0,1,10],[0,3,11],[0,10,11],[1,3,8],[1,8,10],[2,5,7],[2,5,9],[2,6,7],[2,6,9],[3,8,11],[4,5,7],[4,5,9],[4,6,7],[4,6,9],[8,10,11]],"weights":"100011000011010001000001100001000000001100001001000010000000001000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,23,33,75]}
{"vertices":12,"triangles":[[0,1,3],[0,1,10],[0,3,11],[0,10,11],[1,3,9],[1,9,10],[2,5,7],[2,5,8],[2,5,11],[2,6,7],[2,6,8],[2,6,11],[3,9,11],[4,5,7],[4,5,8],[4,5,11],[4,6,7],[4,6,8],[4,6,11],[9,10,11]],"weights":"100000110011010000100000011001000000000011001000000000000100100010","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,15,23,42]}
{"vertices":12,"triangles":[[0,1,4],[0,1,11],[0,4,10],[0,10,11],[1,4,7],[1,7,11],[2,5,8],[2,5,9],[2,6,8],[2,6,9],[3,5,8],[3,5,9],[3,6,8],[3,6,9],[4,7,10],[7,10,11]],"weights":"100011000101100010000001100010011000100000000010000100000010000000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,2,9,72]}
{"vertices":12,"triangles":[[0,1,4],[0,1,11],[0,4,10],[0,10,11],[1,4,7],[1,7,11],[2,5,8],[2,5,9],[2,5,10],[2,6,8],[2,6,9],[2,6,10],[3,5,8],[3,5,9],[3,5,10],[3,6,8],[3,6,9],[3,6,10],[4,7,10],[7,10,11]],"weights":"100000011101100010000000001110000011100000000000000000001110000000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,14,18,72]}
{"vertices":14,"triangles":[[0,1,2],[0,1,6],[0,1,13],[0,2,5],[0,2,11],[0,5,13],[0,6,11],[0,11,13],[1,2,4],[1,2,12],[1,4,13],[1,6,12],[1,12,13],[2,4,11],[2,5,12],[2,11,12],[3,7,9],[3,7,10],[3,8,9],[3,8,10],[4,11,13],[5,7,9],[5,7,10],[5,8,9],[5,8,10],[5,12,13],[6,11,12],[11,12,13]],"weights":"1010100000100001001100010000000000001001100010100000100011000100000000000100001000000000100","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,29,55,5,5,9,27,75]}
{"vertices":14,"triangles":[[0,1,2],[0,1,6],[0,1,13],[0,2,5],[0,2,11],[0,5,13],[0,6,11],[0,11,13],[1,2,4],[1,2,12],[1,4,13],[1,6,12],[1,12,13],[2,4,11],[2,5,12],[2,11,12],[3,7,9],[3,7,10],[3,8,9],[3,8,10],[4,11,13],[5,12,13],[6,7,9],[6,7,10],[6,8,9],[6,8,10],[6,11,12],[11,12,13]],"weights":"0110010000001000000000000010011000101001100010010000001000000001100010000001000010000000001","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,9,27,75]}
{"vertices":13,"triangles":[[0,1,2],[0,1,5],[0,1,11],[0,1,12],[0,2,4],[0,4,12],[0,5,6],[0,5,7],[0,6,11],[0,7,11],[1,2,10],[1,5,8],[1,5,9],[1,5,10],[1,8,11],[1,9,11],[1,10,11],[1,10,12],[2,4,10],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,10,12],[5,6,8],[5,6,9],[5,6,10],[5,7,8],[5,7,9],[5,7,10],[6,8,11],[6,9,11],[6,10,11],[7,8,11],[7,9,11],[7,10,11]],"weights":"100101100000000000111000000000000000000000000111000000000011100111000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,27,72,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,7],[0,1,8],[0,2,3],[0,2,4],[0,3,7],[0,3,8],[0,4,7],[0,4,8],[1,2,5],[1,5,7],[1,5,8],[2,3,5],[2,4,5],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,5,7],[4,5,8],[4,6,7],[4,6,8]],"weights":"101100000001100000000011001100000000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,22,72,72]}
{"vertices":9,"triangles":[[0,1,2],[0,1,6],[0,1,7],[0,1,8],[0,2,3],[0,2,4],[0,3,6],[0,3,7],[0,3,8],[0,4,6],[0,4,7],[0,4,8],[1,2,5],[1,5,6],[1,5,7],[1,5,8],[2,3,5],[2,4,5],[3,5,6],[3,5,7],[3,5,8],[4,5,6],[4,5,7],[4,5,8]],"weights":"101100000001000000000010001000000000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,72,72,73]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,5],[0,5,7],[1,2,3],[1,2,6],[1,3,7],[1,6,7],[2,3,4],[2,3,5],[2,4,6],[3,4,7],[3,5,7],[4,6,7]],"weights":"0000000100001011000000001010","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,32,61,1,2,38,53,75]}
{"vertices":8,"triangles":[[0,2,3],[0,2,4],[0,3,7],[0,4,7],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,4,5],[3,6,7],[4,6,7]],"weights":"0011000000000000000110110000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,23,24,59]}
{"vertices":8,"triangles":[[0,1,3],[0,1,4],[0,1,5],[0,2,3],[0,2,4],[0,2,5],[0,3,7],[0,4,7],[1,3,6],[1,4,6],[1,5,6],[2,3,6],[2,4,6],[2,5,6],[3,6,7],[4,6,7]],"weights":"1100001000010000100000000001","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,29,55,5,5,14,15,19]}
{"vertices":8,"triangles":[[0,1,2],[0,1,5],[0,2,4],[0,3,5],[0,3,7],[0,4,7],[1,2,6],[1,5,6],[2,4,6],[3,5,6],[3,6,7],[4,6,7]],"weights":"1011000000010000000010010000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,5,27,45]}
{"vertices":12,"triangles":[[0,2,9],[0,2,11],[0,9,10],[0,10,11],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,8,9],[2,8,11],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[8,9,10],[8,10,11]],"weights":"010110000101011000010100001000110000100001000001000000000000010000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,21,43,50]}
{"vertices":12,"triangles":[[0,1,3],[0,1,10],[0,3,9],[0,3,11],[0,9,10],[0,10,11],[1,3,8],[1,8,10],[2,5,7],[2,5,9],[2,6,7],[2,6,9],[3,8,9],[3,8,11],[4,5,7],[4,5,9],[4,6,7],[4,6,9],[8,9,10],[8,10,11]],"weights":"100000101011010001000000010101000000000010101000000000001000101000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,23,44,75]}
{"vertices":8,"triangles":[[0,1,2],[0,1,5],[0,1,7],[0,2,6],[0,5,6],[0,6,7],[1,2,3],[1,2,4],[1,3,5],[1,3,7],[1,4,5],[1,4,7],[2,3,6],[2,4,6],[3,5,6],[3,6,7],[4,5,6],[4,6,7]],"weights":"1000010011000000000010010000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,15,23,44]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,3],[0,2,4],[0,3,5],[0,3,7],[0,4,5],[0,4,7],[1,2,6],[1,6,7],[2,3,6],[2,4,6],[3,5,6],[3,6,7],[4,5,6],[4,6,7]],"weights":"0100101000000000100000000101","three_colored":true,"first_points":[27,9,75,6,43,41,73,10,10,35,35,1,1,25,27,72]}
{"vertices":8,"triangles":[[0,1,2],[0,1,6],[0,2,7],[0,6,7],[1,2,3],[1,2,4],[1,3,6],[1,4,6],[2,3,5],[2,3,7],[2,4,5],[2,4,7],[3,5,6],[3,6,7],[4,5,6],[4,6,7]],"weights":"0000000100010001010000000101","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,14,15,23]}
{"vertices":8,"triangles":[[0,1,2],[0,1,6],[0,2,5],[0,2,7],[0,5,6],[0,6,7],[1,2,3],[1,2,4],[1,3,6],[1,4,6],[2,3,5],[2,3,7],[2,4,5],[2,4,7],[3,5,6],[3,6,7],[4,5,6],[4,6,7]],"weights":"0100010000000110000010010000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,23,44,49]}
{"vertices":8,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,5],[1,3,7],[1,4,5],[1,4,7],[2,3,5],[2,3,7],[2,4,5],[2,4,7],[3,5,6],[3,6,7],[4,5,6],[4,6,7]],"weights":"0000000011000110000010010000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,40,51,72]}
{"vertices":8,"triangles":[[0,1,5],[0,1,7],[0,2,5],[0,2,7],[0,5,6],[0,6,7],[1,3,5],[1,3,7],[1,4,5],[1,4,7],[2,3,5],[2,3,7],[2,4,5],[2,4,7],[3,5,6],[3,6,7],[4,5,6],[4,6,7]],"weights":"0000101000000000000101101000","three_colored":true,"first_points":[27,9,75,6,43,15,76,10,10,35,58,4,4,25,42,48]}
{"vertices":8,"triangles":[[0,1,2],[0,1,6],[0,2,3],[0,2,4],[0,3,6],[0,4,6],[1,2,5],[1,5,6],[2,3,5],[2,3,7],[2,4,5],[2,4,7],[3,5,6],[3,6,7],[4,5,6],[4,6,7]],"weights":"0100010000000001010000000101","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,66,73,79]}
{"vertices":12,"triangles":[[0,2,9],[0,2,10],[0,9,11],[0,10,11],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,8,9],[2,8,10],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[8,9,11],[8,10,11]],"weights":"010110000011011000001100001000110000010001000001000000000000001000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,21,21,43]}
{"vertices":12,"triangles":[[0,1,4],[0,1,11],[0,4,9],[0,4,10],[0,9,11],[0,10,11],[1,4,7],[1,7,11],[2,5,8],[2,5,10],[2,6,8],[2,6,10],[3,5,8],[3,5,10],[3,6,8],[3,6,10],[4,7,9],[4,7,10],[7,9,11],[7,10,11]],"weights":"100000011101100010000000001110000011100000000000000000001110000000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,32,61,5,7,9,14,72]}
{"vertices":11,"triangles":[[0,6,8],[0,6,9],[0,7,8],[0,7,9],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[2,4,8],[2,4,9],[2,5,8],[2,5,9],[3,4,8],[3,4,9],[3,5,8],[3,5,9],[6,8,10],[6,9,10],[7,8,10],[7,9,10]],"weights":"1000000110110000001000001100000110000000000000000000011","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,41,41,75]}
{"vertices":11,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[0,6,8],[0,6,9],[0,7,8],[0,7,9],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[6,8,10],[6,9,10],[7,8,10],[7,9,10]],"weights":"0110011000110011000000000010000001000000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,5,5,24]}
{"vertices":11,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[0,6,8],[0,6,10],[0,7,8],[0,7,10],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[6,8,9],[6,9,10],[7,8,9],[7,9,10]],"weights":"0110011000110011000000000100000010000000000000010010000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,23,53,59]}
{"vertices":8,"triangles":[[0,1,2],[0,1,5],[0,1,6],[0,2,3],[0,2,7],[0,3,5],[0,3,6],[0,5,7],[0,6,7],[1,2,4],[1,4,5],[1,4,6],[2,3,4],[2,4,7],[3,4,5],[3,4,6],[4,5,7],[4,6,7]],"weights":"1010001001000000001000001000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,35,58,1,2,33,33,68]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,3],[0,2,5],[0,2,6],[0,3,7],[0,5,7],[0,6,7],[1,2,4],[1,4,7],[2,3,4],[2,4,5],[2,4,6],[3,4,7],[4,5,7],[4,6,7]],"weights":"0100001000000010000000001000","three_colored":true,"first_points":[27,9,75,6,33,15,72,10,20,29,55,1,2,9,11,72]}
{"vertices":8,"triangles":[[0,2,5],[0,2,6],[0,3,5],[0,3,6],[0,4,5],[0,4,6],[1,2,5],[1,2,6],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[3,5,7],[3,6,7],[4,5,7],[4,6,7]],"weights":"0000110000110000000000000011","three_colored":true,"first_points":[27,9,75,6,43,15,80,10,10,29,55,8,8,12,12,19]}
{"vertices":8,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[3,5,7],[3,6,7],[4,5,7],[4,6,7]],"weights":"0000000011000110000001001000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,40,40,51]}
{"vertices":8,"triangles":[[0,1,5],[0,1,6],[0,2,5],[0,2,6],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[3,5,7],[3,6,7],[4,5,7],[4,6,7]],"weights":"0000000000110001100000000011","three_colored":true,"first_points":[27,9,75,6,43,41,74,10,10,35,35,2,2,59,59,69]}
{"vertices":8,"triangles":[[0,3,5],[0,3,6],[0,4,5],[0,4,6],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[3,5,7],[3,6,7],[4,5,7],[4,6,7]],"weights":"0000000000000000000110110000","three_colored":true,"first_points":[27,9,75,6,43,15,76,10,10,32,61,4,4,30,30,59]}
{"vertices":8,"triangles":[[0,2,3],[0,2,4],[0,3,7],[0,4,7],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[3,5,7],[3,6,7],[4,5,7],[4,6,7]],"weights":"0000000011000110000001001000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,2,5,72]}
{"vertices":8,"triangles":[[0,2,5],[0,2,6],[0,5,7],[0,6,7],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[3,5,7],[3,6,7],[4,5,7],[4,6,7]],"weights":"0000000000110001100000000011","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,1,5,72]}
{"vertices":8,"triangles":[[0,1,5],[0,1,6],[0,2,5],[0,2,6],[0,5,7],[0,6,7],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[3,5,7],[3,6,7],[4,5,7],[4,6,7]],"weights":"0000110000000000000110110000","three_colored":true,"first_points":[27,9,75,6,43,15,76,10,10,35,58,4,4,25,25,42]}
{"vertices":8,"triangles":[[0,2,5],[0,2,6],[0,5,7],[0,6,7],[1,2,3],[1,2,4],[1,3,7],[1,4,7],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[3,5,7],[3,6,7],[4,5,7],[4,6,7]],"weights":"0100001000000110000001001000","three_colored":true,"first_points":[27,9,75,6,43,38,74,10,10,32,32,2,2,43,46,48]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,5],[0,2,6],[0,5,7],[0,6,7],[1,2,3],[1,2,4],[1,3,7],[1,4,7],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[3,5,7],[3,6,7],[4,5,7],[4,6,7]],"weights":"0100001000000110000001001000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,23,49,70]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,3],[0,2,4],[0,3,7],[0,4,7],[1,2,5],[1,5,7],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[3,5,7],[3,6,7],[4,5,7],[4,6,7]],"weights":"0100001000000001100000000011","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,12,52,73]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,3],[0,2,4],[0,3,7],[0,4,7],[1,2,6],[1,6,7],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[3,5,7],[3,6,7],[4,5,7],[4,6,7]],"weights":"0100001000000001100000000011","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,4,8,2,27,72]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,4],[0,4,7],[1,2,5],[1,2,6],[1,5,7],[1,6,7],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[3,5,7],[3,6,7],[4,5,7],[4,6,7]],"weights":"0000000100001110000001001000","three_colored":true,"first_points":[27,9,75,6,43,15,79,10,10,35,58,7,7,19,19,43]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,3],[0,2,4],[0,3,7],[0,4,7],[1,2,5],[1,2,6],[1,5,7],[1,6,7],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[3,5,7],[3,6,7],[4,5,7],[4,6,7]],"weights":"0100001000000001100000000011","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,4,27,72]}
{"vertices":8,"triangles":[[0,1,2],[0,1,5],[0,2,7],[0,5,7],[1,2,3],[1,2,4],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,7],[2,4,7],[3,5,7],[3,6,7],[4,5,7],[4,6,7]],"weights":"0000000100110000010000000011","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,15,34,75]}
{"vertices":8,"triangles":[[0,1,2],[0,1,6],[0,2,7],[0,6,7],[1,2,3],[1,2,4],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,7],[2,4,7],[3,5,7],[3,6,7],[4,5,7],[4,6,7]],"weights":"0000000100110000010000000011","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,34,44,75]}
{"vertices":8,"triangles":[[0,1,2],[0,1,5],[0,1,6],[0,2,7],[0,5,7],[0,6,7],[1,2,3],[1,2,4],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,7],[2,4,7],[3,5,7],[3,6,7],[4,5,7],[4,6,7]],"weights":"1000001011000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,15,44,49]}
{"vertices":8,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[0,3,5],[0,3,6],[0,4,5],[0,4,6],[1,3,7],[1,4,7],[2,3,7],[2,4,7],[3,5,7],[3,6,7],[4,5,7],[4,6,7]],"weights":"0011000000000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,27,41,49]}
{"vertices":8,"triangles":[[0,2,5],[0,2,6],[0,3,5],[0,3,6],[1,2,5],[1,2,6],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,5,7],[2,6,7],[3,5,7],[3,6,7],[4,5,7],[4,6,7]],"weights":"0000110000110000000000000011","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,14,14,15]}
{"vertices":8,"triangles":[[0,1,2],[0,1,3],[0,2,7],[0,3,7],[1,2,5],[1,2,6],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,5,7],[2,6,7],[3,5,7],[3,6,7],[4,5,7],[4,6,7]],"weights":"0000000111000000010001001000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,35,58,1,2,71,71,72]}
{"vertices":14,"triangles":[[0,1,2],[0,1,6],[0,2,12],[0,6,12],[1,2,4],[1,4,13],[1,6,9],[1,9,13],[2,4,12],[3,7,10],[3,7,11],[3,8,10],[3,8,11],[4,12,13],[5,7,10],[5,7,11],[5,8,10],[5,8,11],[6,9,12],[9,12,13]],"weights":"1010100000010001001110000000000000001001110000100000010011100000000000000010000100010000000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,9,21,58]}
{"vertices":12,"triangles":[[0,1,2],[0,1,9],[0,2,4],[0,4,9],[1,2,3],[1,3,9],[2,3,4],[3,4,9],[5,7,10],[5,7,11],[5,8,10],[5,8,11],[6,7,10],[6,7,11],[6,8,10],[6,8,11]],"weights":"100100110000101100000000000000100110001100000011000110000000000000","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,75,78,78]}
{"vertices":12,"triangles":[[0,1,2],[0,1,4],[0,2,9],[0,4,9],[1,2,3],[1,3,4],[2,3,9],[3,4,9],[5,7,10],[5,7,11],[5,8,10],[5,8,11],[6,7,10],[6,7,11],[6,8,10],[6,8,11]],"weights":"100000111000101100000000000000000111000000000011100111000000000000","three_colored":true,"first_points":[27,9,75,6,43,38,73,10,10,32,32,1,1,9,17,17]}
{"vertices":12,"triangles":[[0,1,2],[0,1,10],[0,2,4],[0,4,10],[1,2,3],[1,3,10],[2,3,4],[3,4,10],[5,7,9],[5,7,11],[5,8,9],[5,8,11],[6,7,9],[6,7,11],[6,8,9],[6,8,11]],"weights":"100100110000101100000000000000100110001100000011000110000000000000","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,36,75,78]}
{"vertices":12,"triangles":[[0,1,2],[0,1,11],[0,2,4],[0,4,11],[1,2,3],[1,3,11],[2,3,4],[3,4,11],[5,7,9],[5,7,10],[5,8,9],[5,8,10],[6,7,9],[6,7,10],[6,8,9],[6,8,10]],"weights":"100100110000101100000000000000100110001100000011000110000000000000","three_colored":true,"first_points":[27,9,75,6,43,38,73,10,10,32,32,1,1,36,36,75]}
{"vertices":12,"triangles":[[0,1,2],[0,1,11],[0,2,4],[0,4,11],[1,2,3],[1,3,11],[2,3,4],[3,4,11],[5,6,9],[5,6,10],[5,7,9],[5,7,10],[6,8,9],[6,8,10],[7,8,9],[7,8,10]],"weights":"100101100000101001000000000000101100001001000110000010001000000000","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,62,62,75]}
{"vertices":11,"triangles":[[0,1,3],[0,1,10],[0,3,8],[0,8,10],[1,3,6],[1,6,10],[2,4,7],[2,4,8],[2,5,7],[2,5,8],[3,6,8],[4,7,9],[4,8,9],[5,7,9],[5,8,9],[6,8,10]],"weights":"1000001100100010010000011000000000000000000001100010100","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,32,61,5,7,14,15,72]}
{"vertices":9,"triangles":[[0,1,2],[0,1,5],[0,1,7],[0,1,8],[0,2,4],[0,3,5],[0,3,8],[0,4,7],[1,2,6],[1,5,6],[1,6,7],[1,6,8],[2,4,6],[3,5,6],[3,6,8],[4,6,7]],"weights":"101100000000100000000001000100000000","three_colored":true,"first_points":[27,9,75,6,43,15,76,10,10,29,55,4,4,27,75,76]}
{"vertices":8,"triangles":[[0,1,2],[0,1,4],[0,2,6],[0,4,6],[1,2,3],[1,2,7],[1,3,4],[1,3,5],[1,5,7],[2,3,6],[2,6,7],[3,4,6],[3,5,6],[5,6,7]],"weights":"0000000101100000100000010100","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,35,58,1,1,9,22,33]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,4],[0,4,7],[1,2,3],[1,2,6],[1,3,7],[1,6,7],[2,3,4],[2,3,5],[2,5,6],[3,4,7],[3,5,7],[5,6,7]],"weights":"0000000100001011000000001010","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,4,33,75]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,4],[0,2,5],[0,4,7],[0,5,7],[1,2,3],[1,2,6],[1,3,7],[1,6,7],[2,3,4],[2,3,5],[2,5,6],[3,4,7],[3,5,7],[5,6,7]],"weights":"0100001000000100100001000001","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,4,8,9,33,75]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,5],[0,5,7],[1,2,3],[1,2,6],[1,3,4],[1,4,6],[1,6,7],[2,3,5],[2,5,6],[3,4,5],[4,5,6],[5,6,7]],"weights":"0000000101001001000000100010","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,35,58,5,7,9,53,79]}
{"vertices":8,"triangles":[[0,1,2],[0,1,6],[0,2,3],[0,2,4],[0,2,7],[0,3,6],[0,4,6],[0,6,7],[1,2,5],[1,5,6],[2,3,5],[2,4,5],[2,5,7],[3,5,6],[4,5,6],[5,6,7]],"weights":"0100010000000001000000000100","three_colored":true,"first_points":[27,9,75,6,43,64,79,10,10,58,58,7,7,2,33,68]}
{"vertices":8,"triangles":[[0,1,2],[0,1,6],[0,2,5],[0,5,6],[1,2,3],[1,2,4],[1,2,7],[1,3,6],[1,4,6],[1,6,7],[2,3,5],[2,4,5],[2,5,7],[3,5,6],[4,5,6],[5,6,7]],"weights":"0000000100010001000000000100","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,23,44,56]}
{"vertices":8,"triangles":[[0,1,2],[0,1,5],[0,2,6],[0,5,6],[1,2,3],[1,2,4],[1,2,7],[1,3,5],[1,4,5],[1,5,7],[2,3,6],[2,4,6],[2,6,7],[3,5,6],[4,5,6],[5,6,7]],"weights":"0000000100100000100000000100","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,15,23,27]}
{"vertices":8,"triangles":[[0,1,2],[0,1,4],[0,2,5],[0,4,5],[1,2,3],[1,3,7],[1,4,6],[1,6,7],[2,3,5],[3,5,7],[4,5,6],[5,6,7]],"weights":"1000100010010000000100000100","three_colored":true,"first_points":[27,9,75,6,33,15,72,10,20,29,55,1,2,9,30,78]}
{"vertices":8,"triangles":[[0,1,2],[0,1,4],[0,2,5],[0,4,5],[1,2,3],[1,2,6],[1,3,7],[1,4,6],[1,6,7],[2,3,5],[2,5,6],[3,5,7],[4,5,6],[5,6,7]],"weights":"0000000101001001000000100010","three_colored":true,"first_points":[27,9,75,6,43,15,79,10,10,29,55,7,7,9,53,58]}
{"vertices":8,"triangles":[[0,1,2],[0,1,4],[0,1,7],[0,2,5],[0,4,5],[0,5,7],[1,2,3],[1,2,6],[1,3,7],[1,4,6],[1,6,7],[2,3,5],[2,5,6],[3,5,7],[4,5,6],[5,6,7]],"weights":"1000100010010000000100000100","three_colored":true,"first_points":[27,9,75,6,43,15,79,10,10,29,55,7,7,9,53,75]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,5],[0,5,7],[1,2,3],[1,2,6],[1,3,4],[1,3,7],[1,4,6],[1,6,7],[2,3,5],[2,5,6],[3,4,5],[3,5,7],[4,5,6],[5,6,7]],"weights":"0000000101001001000000100010","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,35,58,1,1,9,33,75]}
{"vertices":8,"triangles":[[0,1,2],[0,1,4],[0,2,3],[0,3,7],[0,4,5],[0,5,7],[1,2,6],[1,4,6],[2,3,6],[3,6,7],[4,5,6],[5,6,7]],"weights":"1010100000010000000010000100","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,12,27,78]}
{"vertices":8,"triangles":[[0,1,2],[0,1,4],[0,2,6],[0,4,6],[1,2,3],[1,3,7],[1,4,5],[1,5,7],[2,3,6],[3,6,7],[4,5,6],[5,6,7]],"weights":"1000010010100000000010000100","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,9,17,68]}
{"vertices":8,"triangles":[[0,1,2],[0,1,4],[0,1,7],[0,2,6],[0,4,6],[0,6,7],[1,2,3],[1,3,7],[1,4,5],[1,5,7],[2,3,6],[3,6,7],[4,5,6],[5,6,7]],"weights":"1000010010100000000010000100","three_colored":true,"first_points":[27,9,75,6,43,15,76,10,10,35,58,4,4,9,24,80]}
{"vertices":8,"triangles":[[0,1,2],[0,1,4],[0,1,7],[0,2,5],[0,3,4],[0,3,7],[0,4,5],[0,5,7],[1,2,6],[1,4,6],[1,6,7],[2,5,6],[3,4,6],[3,6,7],[4,5,6],[5,6,7]],"weights":"1010100000010000000010000100","three_colored":true,"first_points":[27,9,75,6,43,15,76,10,10,29,55,4,4,9,27,76]}
{"vertices":8,"triangles":[[0,1,2],[0,1,3],[0,1,7],[0,2,6],[0,3,4],[0,4,7],[0,6,7],[1,2,5],[1,3,5],[1,5,7],[2,5,6],[3,4,5],[4,5,7],[5,6,7]],"weights":"1001010000100000000000100100","three_colored":true,"first_points":[27,9,75,6,33,15,72,10,20,32,61,1,2,27,67,74]}
{"vertices":8,"triangles":[[0,1,2],[0,1,3],[0,1,7],[0,2,5],[0,3,5],[0,5,7],[1,2,6],[1,3,4],[1,4,7],[1,6,7],[2,5,6],[3,4,5],[4,5,7],[5,6,7]],"weights":"1000100001010000000000100100","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,32,61,5,7,9,53,79]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,4],[0,2,6],[0,4,7],[0,6,7],[1,2,3],[1,3,7],[2,3,4],[2,4,5],[2,5,6],[3,4,7],[4,5,7],[5,6,7]],"weights":"0100001000000101000001000010","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,7,15,75]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,4],[0,2,6],[0,4,7],[0,6,7],[1,2,3],[1,2,5],[1,3,7],[1,5,7],[2,3,4],[2,4,5],[2,5,6],[3,4,7],[4,5,7],[5,6,7]],"weights":"0100001000000101000001000010","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,27,67,75]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,3],[0,2,5],[0,3,7],[0,5,7],[1,2,4],[1,2,6],[1,4,7],[1,6,7],[2,3,4],[2,4,5],[2,5,6],[3,4,7],[4,5,7],[5,6,7]],"weights":"0100001000000010100000001001","three_colored":true,"first_points":[27,9,75,6,33,15,72,10,20,29,55,1,2,9,30,72]}
{"vertices":8,"triangles":[[0,1,2],[0,1,3],[0,1,7],[0,2,5],[0,3,5],[0,5,7],[1,2,6],[1,3,4],[1,3,6],[1,4,7],[1,6,7],[2,5,6],[3,4,5],[3,5,6],[4,5,7],[5,6,7]],"weights":"1000100001010000000000100100","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,32,61,5,7,9,27,72]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,3],[0,2,4],[0,2,6],[0,3,7],[0,4,7],[0,6,7],[1,2,5],[1,5,7],[2,3,5],[2,4,5],[2,5,6],[3,5,7],[4,5,7],[5,6,7]],"weights":"0100001000000001000000000010","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,4,9,72]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,5],[0,5,7],[1,2,3],[1,2,4],[1,2,6],[1,3,7],[1,4,7],[1,6,7],[2,3,5],[2,4,5],[2,5,6],[3,5,7],[4,5,7],[5,6,7]],"weights":"0000000100001001000000000010","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,23,27,44]}
{"vertices":8,"triangles":[[0,1,2],[0,1,5],[0,2,7],[0,5,7],[1,2,3],[1,2,4],[1,2,6],[1,3,5],[1,4,5],[1,5,6],[2,3,7],[2,4,7],[2,6,7],[3,5,7],[4,5,7],[5,6,7]],"weights":"0000000100100000010000000010","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,15,27,49]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,4],[0,4,7],[1,2,3],[1,3,7],[2,3,6],[2,4,5],[2,5,6],[3,6,7],[4,5,7],[5,6,7]],"weights":"0100001000000101000001000010","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,5,7,32,38,75]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,4],[0,2,6],[0,4,7],[0,6,7],[1,2,3],[1,3,7],[2,3,6],[2,4,5],[2,5,6],[3,6,7],[4,5,7],[5,6,7]],"weights":"0100001000000101000001000010","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,32,61,1,2,7,38,75]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,4],[0,2,6],[0,4,7],[0,6,7],[1,2,3],[1,2,5],[1,3,7],[1,5,7],[2,3,6],[2,4,5],[2,5,6],[3,6,7],[4,5,7],[5,6,7]],"weights":"0100001000000101000001000010","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,32,61,1,2,27,38,75]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,4],[0,2,6],[0,4,7],[0,6,7],[1,2,3],[1,3,7],[2,3,4],[2,3,6],[2,4,5],[2,5,6],[3,4,7],[3,6,7],[4,5,7],[5,6,7]],"weights":"0100001000000101000001000010","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,7,38,75]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,4],[0,2,6],[0,4,7],[0,6,7],[1,2,3],[1,2,5],[1,3,7],[1,5,7],[2,3,4],[2,3,6],[2,4,5],[2,5,6],[3,4,7],[3,6,7],[4,5,7],[5,6,7]],"weights":"0100001000000101000001000010","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,27,38,75]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,3],[0,2,5],[0,3,7],[0,5,7],[1,2,6],[1,6,7],[2,3,4],[2,3,6],[2,4,5],[2,5,6],[3,4,7],[3,6,7],[4,5,7],[5,6,7]],"weights":"0100001000000010100000001001","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,15,27,75]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,3],[0,2,5],[0,3,7],[0,5,7],[1,2,4],[1,2,6],[1,4,7],[1,6,7],[2,3,4],[2,3,6],[2,4,5],[2,5,6],[3,4,7],[3,6,7],[4,5,7],[5,6,7]],"weights":"0100001000000010100000001001","three_colored":true,"first_points":[27,9,75,6,33,15,72,10,20,29,55,1,2,9,28,72]}
{"vertices":8,"triangles":[[0,1,2],[0,1,6],[0,2,3],[0,2,7],[0,3,6],[0,6,7],[1,2,4],[1,2,5],[1,4,6],[1,5,6],[2,3,4],[2,4,7],[2,5,7],[3,4,6],[4,6,7],[5,6,7]],"weights":"0100010000000011000000010100","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,35,58,1,2,38,43,75]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,4],[0,2,5],[0,4,7],[0,5,7],[1,2,3],[1,3,7],[2,3,4],[2,4,6],[2,5,6],[3,4,7],[4,6,7],[5,6,7]],"weights":"0100001000000100100001000001","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,15,59,75]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,4],[0,2,5],[0,4,7],[0,5,7],[1,2,3],[1,2,6],[1,3,7],[1,6,7],[2,3,4],[2,4,6],[2,5,6],[3,4,7],[4,6,7],[5,6,7]],"weights":"0100001000000100100001000001","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,15,27,75]}
{"vertices":8,"triangles":[[0,1,2],[0,1,4],[0,2,6],[0,4,6],[1,2,3],[1,3,5],[1,4,7],[1,5,7],[2,3,6],[3,5,6],[4,6,7],[5,6,7]],"weights":"1000010010001000000010000001","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,35,58,1,1,9,25,28]}
{"vertices":8,"triangles":[[0,1,2],[0,1,6],[0,2,4],[0,4,6],[1,2,3],[1,3,6],[2,3,5],[2,4,7],[2,5,7],[3,5,6],[4,6,7],[5,6,7]],"weights":"0100010000000100010010000001","three_colored":true,"first_points":[27,9,75,6,43,38,74,10,10,32,32,2,2,36,75,79]}
{"vertices":8,"triangles":[[0,1,2],[0,1,4],[0,2,6],[0,4,6],[1,2,3],[1,2,7],[1,3,5],[1,4,7],[1,5,7],[2,3,6],[2,6,7],[3,5,6],[4,6,7],[5,6,7]],"weights":"0000000101100000100000010100","three_colored":true,"first_points":[27,9,75,6,43,15,79,10,10,35,58,7,7,1,9,53]}
{"vertices":8,"triangles":[[0,1,2],[0,1,3],[0,1,7],[0,2,5],[0,3,4],[0,3,5],[0,4,7],[0,5,7],[1,2,6],[1,3,6],[1,6,7],[2,5,6],[3,4,6],[3,5,6],[4,6,7],[5,6,7]],"weights":"1001100000010000000000010100","three_colored":true,"first_points":[27,9,75,6,33,15,72,10,20,32,61,1,2,9,27,72]}
{"vertices":8,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[0,4,7],[0,5,7],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[2,4,6],[2,5,6],[3,4,6],[3,5,6],[4,6,7],[5,6,7]],"weights":"0001100001100000000000010100","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,39,42,52]}
{"vertices":8,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[1,4,7],[1,5,7],[2,4,6],[2,5,6],[3,4,6],[3,5,6],[4,6,7],[5,6,7]],"weights":"0001100001100000000000010100","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,7,43,53]}
{"vertices":8,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[0,4,7],[0,5,7],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[1,4,7],[1,5,7],[2,4,6],[2,5,6],[3,4,6],[3,5,6],[4,6,7],[5,6,7]],"weights":"0001100001100000000000010100","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,39,42,52]}
{"vertices":8,"triangles":[[0,1,2],[0,1,6],[0,2,4],[0,4,6],[1,2,3],[1,3,6],[2,3,4],[2,3,5],[2,4,7],[2,5,7],[3,4,6],[3,5,6],[4,6,7],[5,6,7]],"weights":"0100010000000100010010000001","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,36,75,79]}
{"vertices":8,"triangles":[[0,1,2],[0,1,6],[0,2,3],[0,2,7],[0,3,6],[0,6,7],[1,2,4],[1,2,5],[1,4,6],[1,5,6],[2,3,4],[2,3,5],[2,4,7],[2,5,7],[3,4,6],[3,5,6],[4,6,7],[5,6,7]],"weights":"0100010000000011000000010100","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,35,58,1,2,9,33,68]}
{"vertices":8,"triangles":[[0,1,2],[0,1,4],[0,2,6],[0,4,6],[1,2,3],[1,2,7],[1,3,4],[1,3,5],[1,4,7],[1,5,7],[2,3,6],[2,6,7],[3,4,6],[3,5,6],[4,6,7],[5,6,7]],"weights":"0000000101100000100000010100","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,35,58,1,1,9,22,43]}
{"vertices":8,"triangles":[[0,1,3],[0,1,7],[0,2,3],[0,2,7],[0,3,4],[0,3,5],[0,4,7],[0,5,7],[1,3,6],[1,6,7],[2,3,6],[2,6,7],[3,4,6],[3,5,6],[4,6,7],[5,6,7]],"weights":"0010001000000000000010000001","three_colored":true,"first_points":[27,9,75,6,43,38,74,10,10,32,32,2,2,27,57,74]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,4],[0,4,7],[1,2,3],[1,3,7],[2,3,5],[2,4,6],[2,5,6],[3,5,7],[4,6,7],[5,6,7]],"weights":"0100001000000100100001000001","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,32,61,1,2,7,36,75]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,4],[0,2,5],[0,4,7],[0,5,7],[1,2,3],[1,3,7],[2,3,5],[2,4,6],[2,5,6],[3,5,7],[4,6,7],[5,6,7]],"weights":"0100001000000100100001000001","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,32,61,1,2,38,59,75]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,4],[0,4,7],[1,2,3],[1,2,6],[1,3,7],[1,6,7],[2,3,5],[2,4,6],[2,5,6],[3,5,7],[4,6,7],[5,6,7]],"weights":"0000000100001011000000001010","three_colored":true,"first_points":[27,9,75,6,43,41,72,10,10,35,35,1,2,53,71,75]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,4],[0,4,7],[1,2,3],[1,3,7],[2,3,4],[2,3,5],[2,4,6],[2,5,6],[3,4,7],[3,5,7],[4,6,7],[5,6,7]],"weights":"0100001000000100100001000001","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,7,36,75]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,4],[0,2,5],[0,4,7],[0,5,7],[1,2,3],[1,3,7],[2,3,4],[2,3,5],[2,4,6],[2,5,6],[3,4,7],[3,5,7],[4,6,7],[5,6,7]],"weights":"0100001000000100100001000001","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,38,59,75]}
{"vertices":8,"triangles":[[0,1,3],[0,1,6],[0,3,7],[0,6,7],[1,3,4],[1,3,5],[1,4,6],[1,5,6],[2,3,4],[2,3,5],[2,4,6],[2,5,6],[3,4,7],[3,5,7],[4,6,7],[5,6,7]],"weights":"0000000010010100100001000001","three_colored":true,"first_points":[27,9,75,6,43,15,76,10,10,35,58,4,4,15,52,67]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,3],[0,2,6],[0,3,7],[0,6,7],[1,2,5],[1,5,7],[2,3,4],[2,3,5],[2,4,6],[2,5,6],[3,4,7],[3,5,7],[4,6,7],[5,6,7]],"weights":"0100001000000011000000001010","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,27,44,75]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,4],[0,4,7],[1,2,3],[1,2,6],[1,3,7],[1,6,7],[2,3,4],[2,3,5],[2,4,6],[2,5,6],[3,4,7],[3,5,7],[4,6,7],[5,6,7]],"weights":"0000000100001011000000001010","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,4,43,75]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,5],[0,5,7],[1,2,3],[1,2,6],[1,3,7],[1,6,7],[2,3,4],[2,3,5],[2,4,6],[2,5,6],[3,4,7],[3,5,7],[4,6,7],[5,6,7]],"weights":"0000000100001011000000001010","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,9,33,75]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,4],[0,2,5],[0,4,7],[0,5,7],[1,2,3],[1,2,6],[1,3,7],[1,6,7],[2,3,4],[2,3,5],[2,4,6],[2,5,6],[3,4,7],[3,5,7],[4,6,7],[5,6,7]],"weights":"0100001000000100100001000001","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,4,8,9,43,75]}
{"vertices":8,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[0,4,6],[0,5,6],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[2,4,7],[2,5,7],[3,4,7],[3,5,7],[4,6,7],[5,6,7]],"weights":"0001100001100000000000001010","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,23,31,40]}
{"vertices":8,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[1,4,6],[1,5,6],[2,4,7],[2,5,7],[3,4,7],[3,5,7],[4,6,7],[5,6,7]],"weights":"0001100001100000000000001010","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,5,52,72]}
{"vertices":8,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[0,4,6],[0,5,6],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[1,4,6],[1,5,6],[2,4,7],[2,5,7],[3,4,7],[3,5,7],[4,6,7],[5,6,7]],"weights":"0001100001100000000000001010","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,42,52,72]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,6],[0,6,7],[1,2,3],[1,2,4],[1,2,5],[1,3,7],[1,4,7],[1,5,7],[2,3,6],[2,4,6],[2,5,6],[3,6,7],[4,6,7],[5,6,7]],"weights":"0000000100001000100000000001","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,27,49,70]}
{"vertices":8,"triangles":[[0,1,2],[0,1,7],[0,2,3],[0,2,4],[0,2,5],[0,3,7],[0,4,7],[0,5,7],[1,2,6],[1,6,7],[2,3,6],[2,4,6],[2,5,6],[3,6,7],[4,6,7],[5,6,7]],"weights":"0100001000000000100000000001","three_colored":true,"first_points":[27,9,75,6,43,38,73,10,10,32,32,1,1,9,28,72]}
{"vertices":8,"triangles":[[0,1,2],[0,1,6],[0,2,7],[0,6,7],[1,2,3],[1,2,4],[1,2,5],[1,3,6],[1,4,6],[1,5,6],[2,3,7],[2,4,7],[2,5,7],[3,6,7],[4,6,7],[5,6,7]],"weights":"0000000100010000010000000001","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,27,44,49]}
{"vertices":9,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,5,7],[4,5,8],[4,6,7],[4,6,8]],"weights":"001100000000000000000011001100000000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,30,30,43]}
{"vertices":9,"triangles":[[0,2,3],[0,2,4],[0,3,7],[0,4,7],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,5,7],[4,5,8],[4,6,7],[4,6,8]],"weights":"001100000000000000000011001100000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,2,72,73]}
{"vertices":9,"triangles":[[0,2,3],[0,2,4],[0,3,8],[0,4,8],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,5,7],[4,5,8],[4,6,7],[4,6,8]],"weights":"001100000000000000000011001100000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,2,40,72]}
{"vertices":9,"triangles":[[0,3,7],[0,3,8],[0,4,7],[0,4,8],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,5,7],[4,5,8],[4,6,7],[4,6,8]],"weights":"001100000000000000000011001100000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,1,74,74]}
{"vertices":9,"triangles":[[0,2,5],[0,2,6],[0,5,7],[0,6,7],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,5,7],[4,5,8],[4,6,7],[4,6,8]],"weights":"000011000000000000000011001100000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,1,72,74]}
{"vertices":9,"triangles":[[0,2,5],[0,2,6],[0,5,8],[0,6,8],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,5,7],[4,5,8],[4,6,7],[4,6,8]],"weights":"000011000000000000000011001100000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,1,40,72]}
{"vertices":9,"triangles":[[0,5,7],[0,5,8],[0,6,7],[0,6,8],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,5,7],[4,5,8],[4,6,7],[4,6,8]],"weights":"000011000000000000000011001100000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,2,73,73]}
{"vertices":9,"triangles":[[0,2,3],[0,2,4],[0,3,8],[0,4,8],[1,3,5],[1,3,6],[1,3,7],[1,4,5],[1,4,6],[1,4,7],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[3,7,8],[4,7,8]],"weights":"000000000110000110000000010001000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,23,24,59]}
{"vertices":9,"triangles":[[0,1,2],[0,1,7],[0,1,8],[0,2,3],[0,2,4],[0,3,7],[0,3,8],[0,4,7],[0,4,8],[1,2,5],[1,5,7],[1,5,8],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[3,5,7],[3,5,8],[3,6,7],[4,5,7],[4,5,8],[4,6,7]],"weights":"010000110000000001100000000000011110","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,22,72,73]}
{"vertices":9,"triangles":[[0,2,5],[0,2,6],[0,5,8],[0,6,8],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[1,5,7],[1,6,7],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[5,7,8],[6,7,8]],"weights":"000000000001100001100000000000001010","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,22,58,60]}
{"vertices":9,"triangles":[[0,1,2],[0,1,7],[0,1,8],[0,2,3],[0,2,4],[0,3,7],[0,3,8],[0,4,7],[0,4,8],[1,2,5],[1,2,6],[1,5,7],[1,5,8],[1,6,7],[1,6,8],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,5,7],[4,5,8],[4,6,7],[4,6,8]],"weights":"101100000001100000000011001100000000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,27,72,72]}
{"vertices":12,"triangles":[[0,1,2],[0,1,5],[0,2,10],[0,5,10],[1,2,4],[1,4,5],[2,4,10],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,5,10],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[6,8,11],[6,9,11],[7,8,11],[7,9,11]],"weights":"011010000010000000000010110000101100001000001110000000010001000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,9,22,40]}
{"vertices":12,"triangles":[[0,1,2],[0,1,5],[0,2,10],[0,5,10],[1,2,4],[1,4,5],[1,5,8],[1,5,9],[1,8,11],[1,9,11],[2,4,10],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,5,10],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[5,8,10],[5,9,10],[8,10,11],[9,10,11]],"weights":"000000000001101000001000110010001100100000000110010000010001000001","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,9,22,60]}
{"vertices":12,"triangles":[[0,1,2],[0,1,5],[0,2,10],[0,5,10],[1,2,4],[1,4,11],[1,5,8],[1,5,9],[1,8,11],[1,9,11],[2,4,10],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,10,11],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[5,8,10],[5,9,10],[8,10,11],[9,10,11]],"weights":"000000000001101000001000110010001100100000000110010000010001000001","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,9,17,68]}
{"vertices":12,"triangles":[[0,1,2],[0,1,11],[0,2,5],[0,5,11],[1,2,4],[1,4,11],[2,4,5],[3,7,9],[3,7,10],[3,8,9],[3,8,10],[4,5,11],[6,7,9],[6,7,10],[6,8,9],[6,8,10]],"weights":"100010110000110100000000000000010110001011000100000110000000000000","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,16,16,75]}
{"vertices":14,"triangles":[[0,1,4],[0,1,13],[0,4,5],[0,4,6],[0,5,13],[0,6,13],[1,4,7],[1,4,8],[1,7,13],[1,8,13],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[2,9,11],[2,9,12],[2,10,11],[2,10,12],[3,9,11],[3,9,12],[3,10,11],[3,10,12],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[5,7,13],[5,8,13],[6,7,13],[6,8,13]],"weights":"0000000000000111000000001001100110000110011000110011000000000010000001000000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,23,23,72]}
{"vertices":9,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,7],[1,4,7],[2,3,7],[2,4,7],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,5,7],[4,5,8],[4,6,7],[4,6,8]],"weights":"001100000000000000000000110011000000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,41,46,49]}
{"vertices":9,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[0,3,5],[0,3,6],[0,4,5],[0,4,6],[1,3,7],[1,4,7],[2,3,7],[2,4,7],[3,5,8],[3,6,8],[4,5,8],[4,6,8]],"weights":"001100000000000000000000110011000000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,27,40,46]}
{"vertices":12,"triangles":[[0,1,2],[0,1,11],[0,2,9],[0,9,11],[1,2,4],[1,4,11],[2,4,9],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,9,11],[5,7,10],[5,8,10],[6,7,10],[6,8,10]],"weights":"100011001000110000010000000000011001001100100000010000100000000100","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,9,39,75]}
{"vertices":12,"triangles":[[0,1,2],[0,1,11],[0,2,9],[0,9,11],[1,2,4],[1,4,11],[2,4,9],[3,6,8],[3,6,10],[3,7,8],[3,7,10],[4,9,11],[5,6,8],[5,6,10],[5,7,8],[5,7,10]],"weights":"100001101000111000000000000000001101000110100110100000000000000000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,9,23,75]}
{"vertices":12,"triangles":[[0,1,2],[0,1,11],[0,2,10],[0,10,11],[1,2,4],[1,4,11],[2,4,10],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,10,11],[5,6,8],[5,6,9],[5,7,8],[5,7,9]],"weights":"100001100100111000000000000000001100100110010110010000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,4,9,75]}
{"vertices":12,"triangles":[[0,1,2],[0,1,5],[0,1,11],[0,2,10],[0,5,10],[0,10,11],[1,2,4],[1,4,5],[1,4,11],[2,4,10],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,5,10],[4,10,11],[5,6,8],[5,6,9],[5,7,8],[5,7,9]],"weights":"011010000010000000000010110000101100001000001110000000010001000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,9,22,75]}
{"vertices":12,"triangles":[[0,1,2],[0,1,5],[0,1,11],[0,2,10],[0,5,6],[0,5,7],[0,5,10],[0,6,11],[0,7,11],[0,10,11],[1,2,4],[1,4,5],[1,5,8],[1,5,9],[1,8,11],[1,9,11],[2,4,10],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,5,10],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[5,8,10],[5,9,10],[6,8,11],[6,9,11],[7,8,11],[7,9,11],[8,10,11],[9,10,11]],"weights":"011010000010000000000010001100100011001000001001100000000000001010","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,9,22,72]}
{"vertices":12,"triangles":[[0,1,2],[0,1,5],[0,1,11],[0,2,10],[0,5,6],[0,5,7],[0,5,10],[0,6,11],[0,7,11],[0,10,11],[1,2,4],[1,4,11],[1,5,8],[1,5,9],[1,8,11],[1,9,11],[2,4,10],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,10,11],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[5,8,10],[5,9,10],[6,8,11],[6,9,11],[7,8,11],[7,9,11],[8,10,11],[9,10,11]],"weights":"011010000010000000000010001100100011001000001001100000000000001010","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,9,22,73]}
{"vertices":12,"triangles":[[0,1,2],[0,1,5],[0,1,11],[0,2,10],[0,5,6],[0,5,7],[0,5,10],[0,6,11],[0,7,11],[0,10,11],[1,2,4],[1,4,5],[1,4,11],[1,5,8],[1,5,9],[1,8,11],[1,9,11],[2,4,10],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,5,10],[4,10,11],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[5,8,10],[5,9,10],[6,8,11],[6,9,11],[7,8,11],[7,9,11],[8,10,11],[9,10,11]],"weights":"011010000010000000000010001100100011001000001001100000000000001010","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,9,22,73]}
{"vertices":11,"triangles":[[0,1,3],[0,1,10],[0,3,4],[0,3,5],[0,4,10],[0,5,10],[1,3,6],[1,3,7],[1,6,10],[1,7,10],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[4,6,8],[4,6,9],[4,6,10],[4,7,8],[4,7,9],[4,7,10],[5,6,8],[5,6,9],[5,6,10],[5,7,8],[5,7,9],[5,7,10]],"weights":"1001100000000011000000000000000000011000110000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,40,40,72]}
{"vertices":11,"triangles":[[0,1,3],[0,1,10],[0,3,4],[0,3,5],[0,4,10],[0,5,10],[1,3,6],[1,3,7],[1,6,10],[1,7,10],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,4,8],[3,5,6],[3,5,7],[3,5,8],[4,6,9],[4,6,10],[4,7,9],[4,7,10],[4,8,10],[5,6,9],[5,6,10],[5,7,9],[5,7,10],[5,8,10]],"weights":"0000000000110000011011000001100000000011000110000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,21,40,72]}
{"vertices":11,"triangles":[[0,1,3],[0,1,10],[0,3,4],[0,3,5],[0,4,10],[0,5,10],[1,3,6],[1,3,7],[1,6,10],[1,7,10],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,4,9],[3,5,6],[3,5,7],[3,5,9],[4,6,8],[4,6,10],[4,7,8],[4,7,10],[4,9,10],[5,6,8],[5,6,10],[5,7,8],[5,7,10],[5,9,10]],"weights":"0000000000110000101011000001100000000101001010000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,40,71,72]}
{"vertices":11,"triangles":[[0,1,3],[0,1,10],[0,3,4],[0,3,5],[0,4,10],[0,5,10],[1,3,6],[1,3,7],[1,6,10],[1,7,10],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,4,8],[3,4,9],[3,5,6],[3,5,7],[3,5,8],[3,5,9],[4,6,10],[4,7,10],[4,8,10],[4,9,10],[5,6,10],[5,7,10],[5,8,10],[5,9,10]],"weights":"0000000000110000001011000001100000000001000010000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,21,21,72]}
{"vertices":11,"triangles":[[0,1,3],[0,1,10],[0,3,4],[0,3,5],[0,4,10],[0,5,10],[1,3,6],[1,3,7],[1,6,10],[1,7,10],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,4,9],[3,5,6],[3,5,7],[3,5,9],[3,6,8],[3,7,8],[4,6,10],[4,7,10],[4,9,10],[5,6,10],[5,7,10],[5,9,10],[6,8,10],[7,8,10]],"weights":"0000000000110000001011001001100100000001000010000000010","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,52,71,72]}
{"vertices":11,"triangles":[[0,1,3],[0,1,10],[0,3,4],[0,3,5],[0,4,10],[0,5,10],[1,3,6],[1,3,7],[1,6,10],[1,7,10],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[3,6,9],[3,7,9],[4,6,8],[4,6,10],[4,7,8],[4,7,10],[5,6,8],[5,6,10],[5,7,8],[5,7,10],[6,9,10],[7,9,10]],"weights":"0110000101000000000000110000011000000000000000101101000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,40,52,72]}
{"vertices":11,"triangles":[[0,1,3],[0,1,10],[0,3,4],[0,3,5],[0,4,10],[0,5,10],[1,3,6],[1,3,7],[1,6,10],[1,7,10],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,4,8],[3,5,6],[3,5,7],[3,5,8],[3,6,9],[3,7,9],[4,6,10],[4,7,10],[4,8,10],[5,6,10],[5,7,10],[5,8,10],[6,9,10],[7,9,10]],"weights":"0000000000110000001011000101100010000001000010000000001","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,21,52,72]}
{"vertices":11,"triangles":[[0,1,3],[0,1,10],[0,3,4],[0,3,5],[0,4,10],[0,5,10],[1,3,6],[1,3,7],[1,6,10],[1,7,10],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,6,10],[4,7,10],[5,6,10],[5,7,10],[6,8,10],[6,9,10],[7,8,10],[7,9,10]],"weights":"0110000001000000000000110000011000000000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,52,52,72]}
{"vertices":11,"triangles":[[0,1,3],[0,1,9],[0,1,10],[0,3,4],[0,3,5],[0,4,9],[0,4,10],[0,5,9],[0,5,10],[1,3,6],[1,3,7],[1,6,9],[1,6,10],[1,7,9],[1,7,10],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[4,6,8],[4,6,9],[4,6,10],[4,7,8],[4,7,9],[4,7,10],[5,6,8],[5,6,9],[5,6,10],[5,7,8],[5,7,9],[5,7,10]],"weights":"1001100000000011000000000000000000011000110000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,40,72,72]}
{"vertices":11,"triangles":[[0,1,3],[0,1,9],[0,1,10],[0,3,4],[0,3,5],[0,4,9],[0,4,10],[0,5,9],[0,5,10],[1,3,6],[1,3,7],[1,6,9],[1,6,10],[1,7,9],[1,7,10],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[4,6,9],[4,6,10],[4,7,9],[4,7,10],[4,8,9],[4,8,10],[5,6,9],[5,6,10],[5,7,9],[5,7,10],[5,8,9],[5,8,10]],"weights":"1001100000000011100000000000000000011100111000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,21,72,72]}
{"vertices":11,"triangles":[[0,1,3],[0,1,9],[0,1,10],[0,3,4],[0,3,5],[0,4,9],[0,4,10],[0,5,9],[0,5,10],[1,3,6],[1,3,7],[1,6,9],[1,6,10],[1,7,9],[1,7,10],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[4,6,9],[4,6,10],[4,7,9],[4,7,10],[5,6,9],[5,6,10],[5,7,9],[5,7,10],[6,8,9],[6,8,10],[7,8,9],[7,8,10]],"weights":"1001100100000011000000000000000000011000110000100100000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,52,72,72]}
{"vertices":11,"triangles":[[0,1,3],[0,1,9],[0,1,10],[0,3,4],[0,3,5],[0,4,9],[0,4,10],[0,5,9],[0,5,10],[1,3,6],[1,3,7],[1,6,9],[1,6,10],[1,7,9],[1,7,10],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,4,8],[3,5,6],[3,5,7],[3,5,8],[4,6,9],[4,6,10],[4,7,9],[4,7,10],[4,8,9],[5,6,9],[5,6,10],[5,7,9],[5,7,10],[5,8,9]],"weights":"0000000000110000011011000001100000000011000110000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,21,72,73]}
{"vertices":11,"triangles":[[0,1,3],[0,1,9],[0,1,10],[0,3,4],[0,3,5],[0,4,9],[0,4,10],[0,5,9],[0,5,10],[1,3,6],[1,3,7],[1,6,9],[1,6,10],[1,7,9],[1,7,10],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[3,6,8],[3,7,8],[4,6,9],[4,6,10],[4,7,9],[4,7,10],[5,6,9],[5,6,10],[5,7,9],[5,7,10],[6,8,9],[7,8,9]],"weights":"0110000011000000000000110000011000000000000000011011000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,52,72,73]}
{"vertices":11,"triangles":[[0,1,3],[0,1,8],[0,1,9],[0,1,10],[0,3,4],[0,3,5],[0,4,8],[0,4,9],[0,4,10],[0,5,8],[0,5,9],[0,5,10],[1,3,6],[1,3,7],[1,6,8],[1,6,9],[1,6,10],[1,7,8],[1,7,9],[1,7,10],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[4,6,8],[4,6,9],[4,6,10],[4,7,8],[4,7,9],[4,7,10],[5,6,8],[5,6,9],[5,6,10],[5,7,8],[5,7,9],[5,7,10]],"weights":"1001100000000011000000000000000000011000110000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,72,72,73]}
{"vertices":11,"triangles":[[0,1,3],[0,1,10],[0,3,4],[0,3,5],[0,3,8],[0,4,10],[0,5,10],[0,8,10],[1,3,6],[1,3,7],[1,6,10],[1,7,10],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[3,6,8],[3,7,8],[4,6,9],[4,6,10],[4,7,9],[4,7,10],[5,6,9],[5,6,10],[5,7,9],[5,7,10],[6,8,10],[7,8,10]],"weights":"0110000011000000000000110000011000000000000000011011000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,9,40,72]}
{"vertices":11,"triangles":[[0,1,3],[0,1,10],[0,3,4],[0,3,5],[0,3,8],[0,4,10],[0,5,10],[0,8,10],[1,3,6],[1,3,7],[1,6,10],[1,7,10],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,4,9],[3,5,6],[3,5,7],[3,5,9],[3,6,8],[3,7,8],[4,6,10],[4,7,10],[4,9,10],[5,6,10],[5,7,10],[5,9,10],[6,8,10],[7,8,10]],"weights":"0000000000110000001011001001100100000001000010000000010","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,9,21,72]}
{"vertices":11,"triangles":[[0,1,3],[0,1,10],[0,3,4],[0,3,5],[0,3,8],[0,4,10],[0,5,10],[0,8,10],[1,3,6],[1,3,7],[1,6,10],[1,7,10],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,6,10],[4,7,10],[5,6,10],[5,7,10],[6,8,10],[6,9,10],[7,8,10],[7,9,10]],"weights":"0110000001000000000000110000011000000000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,9,52,72]}
{"vertices":11,"triangles":[[0,1,3],[0,1,9],[0,1,10],[0,3,4],[0,3,5],[0,3,8],[0,4,9],[0,4,10],[0,5,9],[0,5,10],[0,8,9],[0,8,10],[1,3,6],[1,3,7],[1,6,9],[1,6,10],[1,7,9],[1,7,10],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[3,6,8],[3,7,8],[4,6,9],[4,6,10],[4,7,9],[4,7,10],[5,6,9],[5,6,10],[5,7,9],[5,7,10],[6,8,9],[6,8,10],[7,8,9],[7,8,10]],"weights":"0110000011000000000000110000011000000000000000011011000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,9,72,72]}
{"vertices":11,"triangles":[[0,1,3],[0,1,10],[0,3,4],[0,3,5],[0,3,8],[0,3,9],[0,4,10],[0,5,10],[0,8,10],[0,9,10],[1,3,6],[1,3,7],[1,6,10],[1,7,10],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,6,10],[4,7,10],[5,6,10],[5,7,10],[6,8,10],[6,9,10],[7,8,10],[7,9,10]],"weights":"0110000001000000000000110000011000000000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,9,11,72]}
{"vertices":10,"triangles":[[0,4,7],[0,4,8],[0,5,7],[0,5,8],[1,4,7],[1,4,8],[1,5,7],[1,5,8],[2,6,7],[2,6,8],[2,7,9],[2,8,9],[3,6,7],[3,6,8],[3,7,9],[3,8,9]],"weights":"000000110000001100000110000110000000000000000","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,4,8,16,16,46]}
{"vertices":10,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[1,4,7],[1,4,8],[1,5,7],[1,5,8],[4,6,7],[4,6,8],[4,7,9],[4,8,9],[5,6,7],[5,6,8],[5,7,9],[5,8,9]],"weights":"000110000001100000000000000000010011001000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,59,59,62]}
{"vertices":10,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[1,4,7],[1,4,8],[1,5,7],[1,5,8],[2,4,9],[2,5,9],[3,4,9],[3,5,9],[4,6,7],[4,6,8],[4,7,9],[4,8,9],[5,6,7],[5,6,8],[5,7,9],[5,8,9]],"weights":"000110000001100000000000000000010011001000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,59,59,72]}
{"vertices":9,"triangles":[[0,2,3],[0,2,4],[0,3,8],[0,4,8],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,3,7],[2,4,5],[2,4,6],[2,4,7],[3,7,8],[4,7,8]],"weights":"000000000110000110000000010001000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,27,33,50]}
{"vertices":9,"triangles":[[0,2,3],[0,2,4],[0,3,8],[0,4,8],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,3,7],[2,4,5],[2,4,6],[2,4,7],[3,5,8],[3,6,8],[3,7,8],[4,5,8],[4,6,8],[4,7,8]],"weights":"000000000110000110000000010001000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,2,21,72]}
{"vertices":9,"triangles":[[0,2,5],[0,2,6],[0,5,8],[0,6,8],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,3,7],[2,4,5],[2,4,6],[2,4,7],[3,5,8],[3,6,8],[3,7,8],[4,5,8],[4,6,8],[4,7,8]],"weights":"110000010110000110000000010001000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,1,21,72]}
{"vertices":9,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,5],[1,3,6],[1,3,7],[1,4,5],[1,4,6],[1,4,7],[2,3,5],[2,3,6],[2,3,7],[2,4,5],[2,4,6],[2,4,7],[3,5,8],[3,6,8],[4,5,8],[4,6,8]],"weights":"000000000110000110000000010001000000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,40,43,53]}
{"vertices":9,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,5],[1,3,6],[1,3,7],[1,4,5],[1,4,6],[1,4,7],[2,3,5],[2,3,6],[2,3,7],[2,4,5],[2,4,6],[2,4,7],[3,5,8],[3,6,8],[3,7,8],[4,5,8],[4,6,8],[4,7,8]],"weights":"000000000110000110000000010001000000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,41,43,53]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,3],[0,2,4],[0,3,8],[0,4,8],[1,2,5],[1,5,8],[2,3,5],[2,3,6],[2,3,7],[2,4,5],[2,4,6],[2,4,7],[3,5,8],[3,6,8],[3,7,8],[4,5,8],[4,6,8],[4,7,8]],"weights":"000000001000001110000000010001000000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,22,22,72]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,3],[0,2,4],[0,3,8],[0,4,8],[1,2,5],[1,2,6],[1,5,8],[1,6,8],[2,3,5],[2,3,6],[2,3,7],[2,4,5],[2,4,6],[2,4,7],[3,5,8],[3,6,8],[3,7,8],[4,5,8],[4,6,8],[4,7,8]],"weights":"000000001000001110000000010001000000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,27,71,72]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,3],[0,2,4],[0,3,8],[0,4,8],[1,2,5],[1,2,7],[1,5,8],[1,7,8],[2,3,5],[2,3,6],[2,3,7],[2,4,5],[2,4,6],[2,4,7],[3,5,8],[3,6,8],[3,7,8],[4,5,8],[4,6,8],[4,7,8]],"weights":"000000001000001110000000010001000000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,22,27,72]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,3],[0,2,4],[0,3,8],[0,4,8],[1,2,5],[1,2,6],[1,2,7],[1,5,8],[1,6,8],[1,7,8],[2,3,5],[2,3,6],[2,3,7],[2,4,5],[2,4,6],[2,4,7],[3,5,8],[3,6,8],[3,7,8],[4,5,8],[4,6,8],[4,7,8]],"weights":"000000001000001110000000010001000000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,27,28,72]}
{"vertices":11,"triangles":[[0,1,3],[0,1,10],[0,3,9],[0,9,10],[1,3,8],[1,8,10],[2,5,7],[2,5,9],[2,6,7],[2,6,9],[3,8,9],[4,5,7],[4,5,9],[4,6,7],[4,6,9],[8,9,10]],"weights":"1000001010101000100000010100000000001010000000000100100","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,23,42,44]}
{"vertices":11,"triangles":[[0,1,3],[0,1,9],[0,3,10],[0,9,10],[1,3,8],[1,8,9],[2,5,7],[2,5,10],[2,6,7],[2,6,10],[3,8,10],[4,5,7],[4,5,10],[4,6,7],[4,6,10],[8,9,10]],"weights":"1000001001101000100000010010000000001001000000000100010","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,15,23,42]}
{"vertices":10,"triangles":[[0,1,2],[0,1,4],[0,2,7],[0,4,7],[1,2,3],[1,2,8],[1,2,9],[1,3,5],[1,4,8],[1,5,9],[2,3,6],[2,3,7],[2,6,9],[2,7,8],[2,7,9],[3,5,6],[3,5,7],[4,7,8],[5,6,9],[5,7,9]],"weights":"000000000101100000001100000000011001100000000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,35,58,1,2,9,27,33]}
{"vertices":9,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,8],[1,4,8],[2,3,8],[2,4,8],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,5,7],[4,5,8],[4,6,7],[4,6,8]],"weights":"001100000000000000000000110011000000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,14,41,49]}
{"vertices":9,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[0,3,5],[0,3,6],[0,4,5],[0,4,6],[1,3,8],[1,4,8],[2,3,8],[2,4,8],[3,5,7],[3,6,7],[4,5,7],[4,6,7]],"weights":"001100000000000000000000110011000000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,14,27,40]}
{"vertices":10,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[1,4,9],[1,5,9],[2,4,7],[2,5,7],[3,4,7],[3,5,7],[4,6,8],[4,6,9],[4,7,8],[5,6,8],[5,6,9],[5,7,8]],"weights":"000110000001100000000000000000011001100000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,40,51,59]}
{"vertices":9,"triangles":[[0,2,3],[0,2,4],[0,3,7],[0,4,7],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,3,8],[2,4,5],[2,4,6],[2,4,8],[3,7,8],[4,7,8]],"weights":"000000000110000110000000100010000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,24,27,59]}
{"vertices":9,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,5],[1,3,6],[1,3,8],[1,4,5],[1,4,6],[1,4,8],[2,3,5],[2,3,6],[2,3,8],[2,4,5],[2,4,6],[2,4,8],[3,5,7],[3,6,7],[4,5,7],[4,6,7]],"weights":"000000000110000110000000100010000000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,30,40,43]}
{"vertices":9,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,5],[1,3,6],[1,3,8],[1,4,5],[1,4,6],[1,4,8],[2,3,5],[2,3,6],[2,3,8],[2,4,5],[2,4,6],[2,4,8],[3,5,7],[3,6,7],[3,7,8],[4,5,7],[4,6,7],[4,7,8]],"weights":"000000000110000110000000100010000000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,43,53,72]}
{"vertices":10,"triangles":[[0,4,8],[0,4,9],[0,5,8],[0,5,9],[1,4,8],[1,4,9],[1,5,8],[1,5,9],[2,6,8],[2,6,9],[2,7,8],[2,7,9],[3,6,8],[3,6,9],[3,7,8],[3,7,9]],"weights":"000000011000000110000011000011000000000000000","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,4,8,13,16,16]}
{"vertices":10,"triangles":[[0,6,8],[0,6,9],[0,7,8],[0,7,9],[1,4,8],[1,4,9],[1,5,8],[1,5,9],[2,6,8],[2,6,9],[2,7,8],[2,7,9],[3,4,8],[3,4,9],[3,5,8],[3,5,9]],"weights":"000000011000000110000011000011000000000000000","three_colored":true,"first_points":[27,9,75,6,43,15,80,10,10,35,58,8,8,14,14,67]}
{"vertices":10,"triangles":[[0,6,8],[0,6,9],[0,7,8],[0,7,9],[1,4,8],[1,4,9],[1,5,8],[1,5,9],[2,4,8],[2,4,9],[2,5,8],[2,5,9],[3,6,8],[3,6,9],[3,7,8],[3,7,9]],"weights":"000000011000000110000011000011000000000000000","three_colored":true,"first_points":[27,9,75,6,43,41,73,10,10,35,35,1,1,34,34,47]}
{"vertices":10,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[1,4,8],[1,4,9],[1,5,8],[1,5,9],[2,4,7],[2,5,7],[3,4,7],[3,5,7],[4,6,8],[4,6,9],[5,6,8],[5,6,9]],"weights":"000110000001100000000000000000011001100000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,40,59,59]}
{"vertices":11,"triangles":[[0,1,3],[0,1,10],[0,3,4],[0,3,5],[0,4,10],[0,5,10],[1,3,6],[1,3,7],[1,3,8],[1,6,10],[1,7,10],[1,8,10],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,4,8],[3,5,6],[3,5,7],[3,5,8],[4,6,9],[4,6,10],[4,7,9],[4,7,10],[4,8,10],[5,6,9],[5,6,10],[5,7,9],[5,7,10],[5,8,10]],"weights":"0000000000110000011011000001100000000011000110000000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,27,40,72]}
{"vertices":11,"triangles":[[0,1,3],[0,1,9],[0,1,10],[0,3,4],[0,3,5],[0,4,9],[0,4,10],[0,5,9],[0,5,10],[1,3,6],[1,3,7],[1,3,8],[1,6,9],[1,6,10],[1,7,9],[1,7,10],[1,8,9],[1,8,10],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,4,8],[3,5,6],[3,5,7],[3,5,8],[4,6,9],[4,6,10],[4,7,9],[4,7,10],[4,8,9],[4,8,10],[5,6,9],[5,6,10],[5,7,9],[5,7,10],[5,8,9],[5,8,10]],"weights":"0000000000110000011011000001100000000011000110000000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,27,72,72]}
{"vertices":9,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,5],[1,3,6],[1,3,7],[1,3,8],[1,4,5],[1,4,6],[1,4,7],[1,4,8],[2,3,5],[2,3,6],[2,3,7],[2,3,8],[2,4,5],[2,4,6],[2,4,7],[2,4,8]],"weights":"000000000110000110000000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,40,40,43]}
{"vertices":11,"triangles":[[0,1,3],[0,1,10],[0,3,8],[0,8,10],[1,3,9],[1,9,10],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,8,9],[4,6,10],[4,7,10],[5,6,10],[5,7,10],[8,9,10]],"weights":"0110000001000000000011000101100010000001000010000000001","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,9,31,72]}
{"vertices":11,"triangles":[[0,1,3],[0,1,10],[0,3,8],[0,8,10],[1,3,9],[1,9,10],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[3,8,9],[8,9,10]],"weights":"0110000001000000000011000101100010000001000010000000001","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,9,31,80]}
{"vertices":11,"triangles":[[0,1,3],[0,1,10],[0,3,8],[0,8,10],[1,3,9],[1,9,10],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[3,8,9],[4,6,10],[4,7,10],[5,6,10],[5,7,10],[8,9,10]],"weights":"0110000001000000000011000101100010000001000010000000001","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,9,30,72]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,4],[0,4,8],[1,2,3],[1,2,6],[1,3,7],[1,3,8],[1,6,7],[1,6,8],[2,3,4],[2,3,5],[2,5,6],[3,4,8],[3,5,7],[3,5,8],[5,6,7],[5,6,8]],"weights":"000000001000011011000000000011011000","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,33,58,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,4],[0,2,7],[0,4,8],[0,7,8],[1,2,3],[1,2,6],[1,3,8],[1,6,8],[2,3,4],[2,3,5],[2,3,7],[2,5,6],[3,4,8],[3,5,8],[3,7,8],[5,6,8]],"weights":"010000010000000100100000010000000010","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,33,38,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,7],[0,1,8],[0,2,3],[0,2,4],[0,2,6],[0,3,7],[0,3,8],[0,4,7],[0,4,8],[0,6,7],[0,6,8],[1,2,5],[1,5,7],[1,5,8],[2,3,5],[2,4,5],[2,5,6],[3,5,7],[3,5,8],[4,5,7],[4,5,8],[5,6,7],[5,6,8]],"weights":"010000110000000001000000000000011000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,9,72,72]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,4],[0,2,6],[0,4,7],[0,4,8],[0,6,7],[0,6,8],[1,2,3],[1,3,8],[2,3,6],[2,4,5],[2,5,6],[3,6,8],[4,5,7],[4,5,8],[5,6,7],[5,6,8]],"weights":"010000110000000101000000110000011000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,32,61,5,7,38,46,75]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[1,4,7],[1,4,8],[1,5,7],[1,5,8],[2,4,6],[2,5,6],[3,4,6],[3,5,6],[4,6,7],[4,6,8],[5,6,7],[5,6,8]],"weights":"000110000011000000000000000100100000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,44,51,51]}
{"vertices":9,"triangles":[[0,4,7],[0,4,8],[0,5,7],[0,5,8],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[1,4,7],[1,4,8],[1,5,7],[1,5,8],[2,4,6],[2,5,6],[3,4,6],[3,5,6],[4,6,7],[4,6,8],[5,6,7],[5,6,8]],"weights":"000110000011000000000000000100100000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,15,19,19]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,4],[0,4,8],[1,2,3],[1,2,6],[1,3,7],[1,3,8],[1,6,7],[1,6,8],[2,3,4],[2,3,5],[2,4,6],[2,5,6],[3,4,8],[3,5,7],[3,5,8],[4,6,8],[5,6,7],[5,6,8]],"weights":"000000001000011011000000000011011000","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,43,58,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,3],[0,2,4],[0,2,6],[0,3,8],[0,4,8],[0,6,8],[1,2,5],[1,5,8],[2,3,5],[2,3,7],[2,4,5],[2,4,7],[2,5,6],[3,5,8],[3,7,8],[4,5,8],[4,7,8],[5,6,8]],"weights":"010000010000000001010000000000001001","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,9,22,72]}
{"vertices":11,"triangles":[[0,1,3],[0,1,10],[0,3,4],[0,3,5],[0,3,8],[0,4,10],[0,5,10],[0,8,10],[1,3,6],[1,3,7],[1,3,9],[1,6,10],[1,7,10],[1,9,10],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[3,6,8],[3,7,8],[3,8,9],[4,6,10],[4,7,10],[5,6,10],[5,7,10],[6,8,10],[7,8,10],[8,9,10]],"weights":"0110000001000000000000110100011010000000000000001001001","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,9,30,72]}
{"vertices":11,"triangles":[[0,1,3],[0,1,10],[0,3,4],[0,3,5],[0,3,8],[0,4,10],[0,5,10],[0,8,10],[1,3,6],[1,3,7],[1,3,9],[1,6,10],[1,7,10],[1,9,10],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,4,9],[3,5,6],[3,5,7],[3,5,9],[3,6,8],[3,7,8],[3,8,9],[4,6,10],[4,7,10],[4,9,10],[5,6,10],[5,7,10],[5,9,10],[6,8,10],[7,8,10],[8,9,10]],"weights":"0000000000110000001011001001100100000001000010000000010","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,9,28,72]}
{"vertices":11,"triangles":[[0,2,8],[0,2,9],[0,3,8],[0,3,9],[1,2,8],[1,2,9],[1,3,8],[1,3,9],[4,6,9],[4,6,10],[4,7,9],[4,7,10],[5,6,9],[5,6,10],[5,7,9],[5,7,10]],"weights":"0000000111000000111000000000000000000111001110000000000","three_colored":true,"first_points":[27,9,75,6,43,41,77,10,10,35,35,5,5,14,29,51]}
{"vertices":11,"triangles":[[0,2,8],[0,2,9],[0,3,8],[0,3,9],[1,2,8],[1,2,9],[1,3,8],[1,3,9],[4,6,8],[4,6,9],[4,6,10],[4,7,8],[4,7,9],[4,7,10],[5,6,8],[5,6,9],[5,6,10],[5,7,8],[5,7,9],[5,7,10]],"weights":"0000000111000000111000000000000000000111001110000000000","three_colored":true,"first_points":[27,9,75,6,43,41,77,10,10,35,35,5,5,29,29,51]}
{"vertices":11,"triangles":[[0,2,8],[0,2,9],[0,3,8],[0,3,9],[1,2,8],[1,2,9],[1,3,8],[1,3,9],[4,6,8],[4,6,9],[4,7,8],[4,7,9],[4,8,10],[4,9,10],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[5,8,10],[5,9,10]],"weights":"0000000110000000110000000000000000000110001100000000000","three_colored":true,"first_points":[27,9,75,6,43,41,77,10,10,35,35,5,5,29,29,32]}
{"vertices":11,"triangles":[[0,2,8],[0,2,9],[0,3,8],[0,3,9],[1,2,8],[1,2,9],[1,3,8],[1,3,9],[4,6,8],[4,6,9],[4,7,8],[4,7,9],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[6,8,10],[6,9,10],[7,8,10],[7,9,10]],"weights":"0000000110000000110000000000000000000000000000110110000","three_colored":true,"first_points":[27,9,75,6,43,41,77,10,10,35,35,5,5,29,29,46]}
{"vertices":11,"triangles":[[0,2,8],[0,2,9],[0,3,8],[0,3,9],[1,2,8],[1,2,9],[1,3,8],[1,3,9],[2,8,10],[2,9,10],[3,8,10],[3,9,10],[4,6,8],[4,6,9],[4,7,8],[4,7,9],[5,6,8],[5,6,9],[5,7,8],[5,7,9]],"weights":"0000000000000000000000001100000110000110001100000000000","three_colored":true,"first_points":[27,9,75,6,43,41,77,10,10,35,35,5,5,29,29,41]}
{"vertices":11,"triangles":[[0,1,3],[0,1,10],[0,3,4],[0,3,5],[0,4,10],[0,5,10],[1,3,6],[1,3,7],[1,3,8],[1,3,9],[1,6,10],[1,7,10],[1,8,10],[1,9,10],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,4,8],[3,4,9],[3,5,6],[3,5,7],[3,5,8],[3,5,9],[4,6,10],[4,7,10],[4,8,10],[4,9,10],[5,6,10],[5,7,10],[5,8,10],[5,9,10]],"weights":"0000000000110000001011000001100000000001000010000000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,27,28,72]}
{"vertices":16,"triangles":[[0,1,2],[0,1,15],[0,2,5],[0,2,13],[0,5,15],[0,13,15],[1,2,4],[1,4,15],[2,4,13],[2,5,11],[2,5,12],[2,11,14],[2,12,14],[3,7,9],[3,7,10],[3,8,9],[3,8,10],[4,13,15],[5,11,15],[5,12,15],[6,7,9],[6,7,10],[6,8,9],[6,8,10],[11,14,15],[12,14,15]],"weights":"011001000000001000000000000000100110011000100110011000010000000010000000000110011000000000010000001000000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,9,34,75]}
{"vertices":16,"triangles":[[0,1,2],[0,1,15],[0,2,5],[0,2,13],[0,5,15],[0,13,15],[1,2,4],[1,2,14],[1,4,15],[1,14,15],[2,4,12],[2,5,11],[2,11,13],[2,12,14],[3,7,9],[3,7,10],[3,8,9],[3,8,10],[4,12,15],[5,11,15],[6,7,9],[6,7,10],[6,8,9],[6,8,10],[11,13,15],[12,14,15]],"weights":"011001000000001000000000000000100110010010100110010010010000000010000000000110010010000000010000001000000000000001000001","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,15,33,75]}
{"vertices":16,"triangles":[[0,1,2],[0,1,15],[0,2,5],[0,2,14],[0,5,15],[0,14,15],[1,2,4],[1,2,13],[1,4,15],[1,13,15],[2,4,12],[2,5,11],[2,11,14],[2,12,13],[3,7,9],[3,7,10],[3,8,9],[3,8,10],[4,12,15],[5,11,15],[6,7,9],[6,7,10],[6,8,9],[6,8,10],[11,14,15],[12,13,15]],"weights":"011001000000001000000000000000100110010100100110010100010000000010000000000110010100000000010000001000000000000001000010","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,43,44,75]}
{"vertices":16,"triangles":[[0,1,2],[0,1,15],[0,2,5],[0,2,13],[0,2,14],[0,5,15],[0,13,15],[0,14,15],[1,2,4],[1,4,15],[2,4,13],[2,5,11],[2,5,12],[2,11,14],[2,12,14],[3,7,9],[3,7,10],[3,8,9],[3,8,10],[4,13,15],[5,11,15],[5,12,15],[6,7,9],[6,7,10],[6,8,9],[6,8,10],[11,14,15],[12,14,15]],"weights":"011001000000001000000000000000100110011000100110011000010000000010000000000110011000000000010000001000000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,9,15,75]}
{"vertices":10,"triangles":[[0,1,2],[0,1,8],[0,2,9],[0,8,9],[1,2,6],[1,6,8],[2,3,5],[2,3,7],[2,4,5],[2,4,7],[2,6,9],[3,5,8],[3,7,8],[4,5,8],[4,7,8],[6,8,9]],"weights":"010000010000000001101000000010000100000010000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,32,61,5,7,14,15,26]}
{"vertices":11,"triangles":[[0,1,2],[0,1,10],[0,2,4],[0,4,10],[0,5,6],[0,5,7],[0,6,9],[0,7,9],[1,2,3],[1,3,10],[2,3,4],[3,4,10],[5,6,8],[5,7,8],[6,8,9],[7,8,9]],"weights":"1001100010010000100000000001100010000100001000000000100","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,22,72,75]}
{"vertices":11,"triangles":[[0,1,2],[0,1,5],[0,1,9],[0,1,10],[0,2,4],[0,4,10],[0,5,6],[0,5,7],[0,6,9],[0,7,9],[1,2,3],[1,3,10],[1,5,8],[1,8,9],[2,3,4],[3,4,10],[5,6,8],[5,7,8],[6,8,9],[7,8,9]],"weights":"1001011000010000100000000001011000000100000000100100000","three_colored":true,"first_points":[27,9,75,6,43,38,73,10,10,32,32,1,1,28,72,75]}
{"vertices":11,"triangles":[[0,1,2],[0,1,5],[0,1,9],[0,1,10],[0,2,4],[0,4,10],[0,5,6],[0,5,7],[0,6,9],[0,7,9],[1,2,3],[1,2,8],[1,3,10],[1,5,8],[1,8,9],[1,8,10],[2,3,4],[2,4,8],[3,4,10],[4,8,10],[5,6,8],[5,7,8],[6,8,9],[7,8,9]],"weights":"1001011000010000100000000001011000000100000000100100000","three_colored":true,"first_points":[27,9,75,6,43,38,73,10,10,32,32,1,1,27,72,75]}
{"vertices":10,"triangles":[[0,1,2],[0,1,4],[0,1,8],[0,1,9],[0,2,7],[0,4,5],[0,4,7],[0,5,8],[0,7,8],[0,7,9],[1,2,3],[1,3,9],[1,4,6],[1,6,8],[2,3,7],[3,7,9],[4,5,6],[4,6,7],[5,6,8],[6,7,8]],"weights":"100010100010010000000000010100000001000100000","three_colored":true,"first_points":[27,9,75,6,33,15,72,10,20,29,55,1,2,9,72,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,4],[0,2,6],[0,4,8],[0,6,8],[1,2,3],[1,2,7],[1,3,8],[1,7,8],[2,3,4],[2,3,5],[2,3,6],[2,5,7],[3,4,8],[3,5,8],[3,6,8],[5,7,8]],"weights":"010000010000000100010000010000000001","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,38,53,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,4],[0,2,6],[0,2,7],[0,4,8],[0,6,8],[0,7,8],[1,2,3],[1,3,8],[2,3,6],[2,4,5],[2,5,7],[3,6,8],[4,5,8],[5,7,8]],"weights":"010000010000000101000000010000001000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,9,15,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,4],[0,2,7],[0,4,6],[0,4,8],[0,6,7],[0,7,8],[1,2,3],[1,3,8],[2,3,7],[2,4,5],[2,5,7],[3,7,8],[4,5,6],[4,5,8],[5,6,7],[5,7,8]],"weights":"010001010000000101000001010000101000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,32,61,5,7,26,38,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,4],[0,2,6],[0,2,7],[0,4,8],[0,6,8],[0,7,8],[1,2,3],[1,3,8],[2,3,6],[2,3,7],[2,4,5],[2,5,7],[3,6,8],[3,7,8],[4,5,8],[5,7,8]],"weights":"010000010000000101000000010000001000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,32,61,5,7,9,38,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,4],[0,4,8],[1,2,3],[1,2,6],[1,2,7],[1,3,8],[1,6,8],[1,7,8],[2,3,5],[2,4,6],[2,5,7],[3,5,8],[4,6,8],[5,7,8]],"weights":"000000001000001011000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,27,33,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,4],[0,4,8],[1,2,3],[1,2,6],[1,2,7],[1,3,8],[1,6,8],[1,7,8],[2,3,4],[2,3,5],[2,4,6],[2,5,7],[3,4,8],[3,5,8],[4,6,8],[5,7,8]],"weights":"000000001000001011000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,27,33,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,6],[0,6,8],[1,2,3],[1,3,8],[2,3,4],[2,3,5],[2,3,6],[2,4,7],[2,5,7],[3,4,8],[3,5,8],[3,6,8],[4,7,8],[5,7,8]],"weights":"010000010000000100010000010000000001","three_colored":true,"first_points":[27,9,75,6,43,15,74,10,10,29,55,2,2,9,17,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,3],[0,3,8],[1,2,6],[1,6,8],[2,3,4],[2,3,5],[2,3,6],[2,4,7],[2,5,7],[3,4,8],[3,5,8],[3,6,8],[4,7,8],[5,7,8]],"weights":"000000001000001100010000010000000001","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,27,34,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,4],[0,4,8],[1,2,3],[1,2,6],[1,2,7],[1,3,8],[1,6,8],[1,7,8],[2,3,4],[2,3,5],[2,4,6],[2,4,7],[2,5,7],[3,4,8],[3,5,8],[4,6,8],[4,7,8],[5,7,8]],"weights":"000000001000001011000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,27,43,75]}
{"vertices":10,"triangles":[[0,1,2],[0,1,4],[0,1,9],[0,2,7],[0,4,7],[0,7,9],[1,2,3],[1,2,8],[1,3,6],[1,4,5],[1,5,9],[1,6,8],[2,3,7],[2,7,8],[3,6,7],[4,5,7],[5,7,9],[6,7,8]],"weights":"100000100010100100000000000100000000100000100","three_colored":true,"first_points":[27,9,75,6,43,15,76,10,10,35,58,4,4,9,33,72]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,4],[0,4,8],[1,2,3],[1,2,6],[1,2,7],[1,3,8],[1,6,8],[1,7,8],[2,3,4],[2,3,5],[2,5,6],[2,5,7],[3,4,8],[3,5,8],[5,6,8],[5,7,8]],"weights":"000000001000001011000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,33,33,75]}
{"vertices":11,"triangles":[[0,2,9],[0,2,10],[0,3,9],[0,3,10],[1,2,9],[1,2,10],[1,3,9],[1,3,10],[4,6,9],[4,6,10],[4,7,9],[4,7,10],[5,6,9],[5,6,10],[5,7,9],[5,7,10],[6,8,9],[6,8,10],[7,8,9],[7,8,10]],"weights":"0000000011000000011000000000000000000000000000011011000","three_colored":true,"first_points":[27,9,75,6,43,41,77,10,10,35,35,5,5,12,29,29]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,3],[0,2,4],[0,2,6],[0,2,7],[0,3,8],[0,4,8],[0,6,8],[0,7,8],[1,2,5],[1,5,8],[2,3,5],[2,4,5],[2,5,6],[2,5,7],[3,5,8],[4,5,8],[5,6,8],[5,7,8]],"weights":"010000010000000001000000000000001000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,9,11,72]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,4],[0,2,6],[0,2,7],[0,4,8],[0,6,8],[0,7,8],[1,2,3],[1,3,8],[2,3,6],[2,4,5],[2,5,6],[2,5,7],[3,6,8],[4,5,8],[5,6,8],[5,7,8]],"weights":"010000010000000101000000010000001000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,32,61,5,7,38,67,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,4],[0,2,6],[0,2,7],[0,4,8],[0,6,8],[0,7,8],[1,2,3],[1,3,8],[2,3,7],[2,4,5],[2,5,6],[2,5,7],[3,7,8],[4,5,8],[5,6,8],[5,7,8]],"weights":"010000010000000101000000010000001000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,32,61,5,7,15,38,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,4],[0,2,6],[0,2,7],[0,4,8],[0,6,8],[0,7,8],[1,2,3],[1,3,8],[2,3,6],[2,3,7],[2,4,5],[2,5,6],[2,5,7],[3,6,8],[3,7,8],[4,5,8],[5,6,8],[5,7,8]],"weights":"010000010000000101000000010000001000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,32,61,5,7,38,38,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,4],[0,4,8],[1,2,3],[1,2,6],[1,2,7],[1,3,8],[1,6,8],[1,7,8],[2,3,4],[2,3,5],[2,4,6],[2,5,6],[2,5,7],[3,4,8],[3,5,8],[4,6,8],[5,6,8],[5,7,8]],"weights":"000000001000001011000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,43,53,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,4],[0,4,8],[1,2,3],[1,2,6],[1,2,7],[1,3,8],[1,6,8],[1,7,8],[2,3,4],[2,3,5],[2,4,7],[2,5,6],[2,5,7],[3,4,8],[3,5,8],[4,7,8],[5,6,8],[5,7,8]],"weights":"000000001000001011000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,33,43,75]}
{"vertices":10,"triangles":[[0,3,7],[0,3,8],[0,4,7],[0,4,8],[1,5,7],[1,5,8],[1,6,7],[1,6,8],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,7,9],[3,8,9],[4,7,9],[4,8,9]],"weights":"000000110000001100000110000000000000000000011","three_colored":true,"first_points":[27,9,75,6,43,38,76,10,10,32,32,4,4,16,16,37]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[4,6,8],[4,7,8],[5,6,8],[5,7,8]],"weights":"000000000000000011000110000001001000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,40,40,51]}
{"vertices":9,"triangles":[[0,4,6],[0,4,7],[0,5,6],[0,5,7],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[4,6,8],[4,7,8],[5,6,8],[5,7,8]],"weights":"000000000000000000000000000110110000","three_colored":true,"first_points":[27,9,75,6,43,38,76,10,10,32,32,4,4,30,30,59]}
{"vertices":9,"triangles":[[0,1,3],[0,1,8],[0,3,6],[0,3,7],[0,6,8],[0,7,8],[1,3,4],[1,3,5],[1,4,8],[1,5,8],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[4,6,8],[4,7,8],[5,6,8],[5,7,8]],"weights":"011000010000000011000110000001001000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,23,23,44]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[1,4,8],[1,5,8],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[4,6,8],[5,6,8]],"weights":"000000000000000011000110000001001000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,41,44,51]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[1,4,8],[1,5,8],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[4,6,8],[4,7,8],[5,6,8],[5,7,8]],"weights":"000000000000000011000110000001001000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,40,44,51]}
{"vertices":9,"triangles":[[0,1,3],[0,1,8],[0,3,4],[0,3,5],[0,4,8],[0,5,8],[1,3,6],[1,6,8],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[4,6,8],[5,6,8]],"weights":"000000001100001011000110000001001000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,14,53,72]}
{"vertices":9,"triangles":[[0,1,3],[0,1,8],[0,3,4],[0,3,5],[0,4,8],[0,5,8],[1,3,6],[1,6,8],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,5,6],[4,6,8],[4,7,8],[5,6,8],[5,7,8]],"weights":"100110000000110000000000000110110000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,23,42,72]}
{"vertices":9,"triangles":[[0,1,3],[0,1,8],[0,3,4],[0,3,5],[0,4,8],[0,5,8],[1,3,6],[1,6,8],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[4,6,8],[4,7,8],[5,6,8],[5,7,8]],"weights":"000000001100001011000110000001001000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,14,53,73]}
{"vertices":9,"triangles":[[0,1,3],[0,1,8],[0,3,4],[0,3,5],[0,4,8],[0,5,8],[1,3,6],[1,3,7],[1,6,8],[1,7,8],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[4,6,8],[4,7,8],[5,6,8],[5,7,8]],"weights":"000000001100001011000110000001001000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,4,4,72]}
{"vertices":9,"triangles":[[0,4,6],[0,4,7],[0,5,6],[0,5,7],[0,6,8],[0,7,8],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[1,6,8],[1,7,8],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7]],"weights":"000000000000000000000000000110110011","three_colored":true,"first_points":[27,9,75,6,43,38,76,10,10,32,32,4,4,30,30,80]}
{"vertices":10,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,9],[1,4,9],[1,5,7],[1,5,8],[1,6,7],[1,6,8],[2,3,9],[2,4,9],[2,5,7],[2,5,8],[2,6,7],[2,6,8]],"weights":"110000000000110010011001000000000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,16,16,40]}
{"vertices":11,"triangles":[[0,2,8],[0,2,9],[0,2,10],[0,3,8],[0,3,9],[0,3,10],[1,2,8],[1,2,9],[1,2,10],[1,3,8],[1,3,9],[1,3,10],[4,6,9],[4,6,10],[4,7,9],[4,7,10],[5,6,9],[5,6,10],[5,7,9],[5,7,10]],"weights":"0000000111000000111000000000000000000111001110000000000","three_colored":true,"first_points":[27,9,75,6,43,41,77,10,10,35,35,5,5,14,29,29]}
{"vertices":15,"triangles":[[0,1,2],[0,1,6],[0,2,12],[0,6,12],[1,2,4],[1,4,14],[1,6,9],[1,9,14],[2,4,12],[3,7,10],[3,7,11],[3,8,10],[3,8,11],[4,12,14],[5,7,10],[5,7,11],[5,8,10],[5,8,11],[6,9,12],[7,10,13],[7,11,13],[8,10,13],[8,11,13],[9,12,14]],"weights":"100000110001000010000111000000000000000000000000000011000100000000000000000000111000111000001000100100000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,9,15,58]}
{"vertices":15,"triangles":[[0,1,2],[0,1,6],[0,1,13],[0,1,14],[0,2,12],[0,6,12],[0,12,13],[0,12,14],[1,2,4],[1,4,13],[1,6,9],[1,9,14],[2,4,12],[3,7,10],[3,7,11],[3,8,10],[3,8,11],[4,12,13],[5,7,10],[5,7,11],[5,8,10],[5,8,11],[6,9,12],[9,12,14]],"weights":"101010000001000010011100000000000000000100111000001000000100011100000000000000000100000100001000000000000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,9,75,79]}
{"vertices":15,"triangles":[[0,1,2],[0,1,6],[0,1,13],[0,1,14],[0,2,12],[0,6,12],[0,12,13],[0,12,14],[1,2,4],[1,4,14],[1,6,9],[1,9,13],[2,4,12],[3,7,10],[3,7,11],[3,8,10],[3,8,11],[4,12,14],[5,7,10],[5,7,11],[5,8,10],[5,8,11],[6,9,12],[9,12,13]],"weights":"101010000001000010011100000000000000000100111000001000000100011100000000000000000100000100001000000000000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,9,72,75]}
{"vertices":12,"triangles":[[0,1,2],[0,1,9],[0,2,7],[0,7,9],[1,2,8],[1,8,9],[2,7,8],[3,5,10],[3,5,11],[3,6,10],[3,6,11],[4,5,10],[4,5,11],[4,6,10],[4,6,11],[7,8,9]],"weights":"100011100000110001000000000000011100001110000001000010001000000000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,35,58,1,2,43,69,69]}
{"vertices":11,"triangles":[[0,1,2],[0,1,5],[0,2,10],[0,5,10],[1,2,4],[1,4,5],[2,4,10],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,5,10],[5,6,8],[5,6,9],[5,7,8],[5,7,9]],"weights":"0110100000000000000010110001011000100000110000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,4,9,22]}
{"vertices":15,"triangles":[[0,1,5],[0,1,12],[0,5,6],[0,5,7],[0,6,12],[0,7,12],[1,5,8],[1,5,9],[1,8,12],[1,9,12],[2,4,10],[2,4,11],[2,10,14],[2,11,14],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,10,13],[4,11,13],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[6,8,12],[6,9,12],[7,8,12],[7,9,12],[10,13,14],[11,13,14]],"weights":"000000000000001101000000110010110000001101100000011000000110110000001000001100000110000000000000000000011","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,72,75,80]}
{"vertices":10,"triangles":[[0,1,4],[0,1,9],[0,4,5],[0,5,9],[1,4,6],[1,6,9],[2,3,4],[2,3,9],[2,4,7],[2,7,9],[3,4,8],[3,8,9],[4,5,6],[4,7,8],[5,6,9],[7,8,9]],"weights":"000100001000000000100001000000010100000001001","three_colored":true,"first_points":[27,9,75,6,33,15,72,10,20,29,55,1,2,15,33,72]}
{"vertices":10,"triangles":[[0,1,4],[0,1,9],[0,4,5],[0,4,7],[0,5,9],[0,7,9],[1,4,6],[1,6,9],[2,3,4],[2,3,9],[2,4,7],[2,7,9],[3,4,8],[3,8,9],[4,5,6],[4,7,8],[5,6,9],[7,8,9]],"weights":"000100001000000000100001000000010100000001001","three_colored":true,"first_points":[27,9,75,6,33,15,72,10,20,29,55,1,2,12,33,72]}
{"vertices":13,"triangles":[[0,2,8],[0,2,9],[0,8,10],[0,9,10],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,8,12],[2,9,12],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[4,6,11],[4,7,11],[5,6,11],[5,7,11],[8,10,12],[9,10,12]],"weights":"010001100100000000000000110000001000000000011001001100100000001000010000000010","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,34,39,75]}
{"vertices":13,"triangles":[[0,2,8],[0,2,9],[0,8,10],[0,9,10],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,8,11],[2,8,12],[2,9,11],[2,9,12],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[8,10,11],[8,10,12],[9,10,11],[9,10,12]],"weights":"000000000000001100110000110011000110011000000001000000100000000000000100100000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,34,58,58]}
{"vertices":9,"triangles":[[0,4,6],[0,4,7],[0,5,6],[0,5,7],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[2,4,8],[2,5,8],[3,4,8],[3,5,8],[4,6,8],[4,7,8],[5,6,8],[5,7,8]],"weights":"000110000011000000000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,29,55,5,5,1,1,24]}
{"vertices":9,"triangles":[[0,2,6],[0,2,7],[0,3,6],[0,3,7],[1,2,4],[1,2,5],[1,2,6],[1,2,7],[1,3,4],[1,3,5],[1,3,6],[1,3,7],[2,4,8],[2,5,8],[3,4,8],[3,5,8]],"weights":"011000001100000000001000010000000000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,29,55,5,5,14,14,24]}
{"vertices":9,"triangles":[[0,4,6],[0,4,7],[0,5,6],[0,5,7],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[1,4,7],[1,5,7],[2,4,8],[2,5,8],[3,4,8],[3,5,8],[4,6,8],[5,6,8]],"weights":"000110000011000000000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,29,55,5,5,1,19,24]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,4,8],[2,5,8],[3,4,8],[3,5,8],[4,6,8],[4,7,8],[5,6,8],[5,7,8]],"weights":"000110000011000000000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,52,52,72]}
{"vertices":9,"triangles":[[0,4,6],[0,4,7],[0,5,6],[0,5,7],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,4,8],[2,5,8],[3,4,8],[3,5,8]],"weights":"000110000011000000000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,19,19,24]}
{"vertices":10,"triangles":[[0,1,2],[0,1,4],[0,2,7],[0,4,7],[1,2,3],[1,2,8],[1,2,9],[1,3,5],[1,3,6],[1,4,8],[1,5,9],[1,6,9],[2,3,7],[2,7,8],[2,7,9],[3,5,7],[3,6,7],[4,7,8],[5,7,9],[6,7,9]],"weights":"000000000101110000000100000000001000100100000","three_colored":true,"first_points":[27,9,75,6,43,64,79,10,10,58,58,7,7,9,27,33]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[1,4,7],[1,5,7],[2,4,6],[2,4,8],[2,5,6],[2,5,8],[3,4,6],[3,4,8],[3,5,6],[3,5,8],[4,7,8],[5,7,8]],"weights":"000000000000000011000110000010010000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,40,52,72]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[1,4,7],[1,5,7],[2,4,6],[2,4,8],[2,5,6],[2,5,8],[3,4,6],[3,4,8],[3,5,6],[3,5,8],[4,6,7],[4,7,8],[5,6,7],[5,7,8]],"weights":"000000000000000011000110000010010000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,44,51,72]}
{"vertices":10,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,8],[1,4,8],[1,5,7],[1,5,9],[1,6,7],[1,6,9],[2,3,8],[2,4,8],[2,5,7],[2,5,9],[2,6,7],[2,6,9]],"weights":"110000000000110100011010000000000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,16,40,65]}
{"vertices":10,"triangles":[[0,3,8],[0,3,9],[0,4,8],[0,4,9],[1,5,8],[1,5,9],[1,6,8],[1,6,9],[2,5,8],[2,5,9],[2,6,8],[2,6,9],[3,7,8],[3,7,9],[4,7,8],[4,7,9]],"weights":"000000011000000110000011000000000000000000110","three_colored":true,"first_points":[27,9,75,6,43,41,73,10,10,35,35,1,1,9,59,59]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[2,4,7],[2,4,8],[2,5,7],[2,5,8],[3,4,7],[3,4,8],[3,5,7],[3,5,8],[4,6,7],[4,6,8],[5,6,7],[5,6,8]],"weights":"000000000000000011000110000100100000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,41,41,49]}
{"vertices":9,"triangles":[[0,1,3],[0,1,6],[0,3,7],[0,3,8],[0,6,7],[0,6,8],[1,3,4],[1,3,5],[1,4,6],[1,5,6],[2,4,7],[2,4,8],[2,5,7],[2,5,8],[3,4,7],[3,4,8],[3,5,7],[3,5,8],[4,6,7],[4,6,8],[5,6,7],[5,6,8]],"weights":"011001000000000011000110000100100000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,15,23,23]}
{"vertices":9,"triangles":[[0,4,6],[0,4,7],[0,5,6],[0,5,7],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,4,7],[2,4,8],[2,5,7],[2,5,8],[3,4,7],[3,4,8],[3,5,7],[3,5,8]],"weights":"000000000000000000000000000111111000","three_colored":true,"first_points":[27,9,75,6,43,38,76,10,10,32,32,4,4,16,30,57]}
{"vertices":9,"triangles":[[0,4,6],[0,4,7],[0,4,8],[0,5,6],[0,5,7],[0,5,8],[1,4,6],[1,4,7],[1,4,8],[1,5,6],[1,5,7],[1,5,8],[2,4,7],[2,4,8],[2,5,7],[2,5,8],[3,4,7],[3,4,8],[3,5,7],[3,5,8]],"weights":"000000000000000000000000000111111000","three_colored":true,"first_points":[27,9,75,6,43,38,76,10,10,32,32,4,4,16,30,30]}
{"vertices":10,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,7],[1,4,7],[1,5,8],[1,5,9],[1,6,8],[1,6,9],[2,3,7],[2,4,7],[2,5,8],[2,5,9],[2,6,8],[2,6,9]],"weights":"110000000000111000011100000000000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,40,65,65]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[2,4,6],[2,4,7],[2,4,8],[2,5,6],[2,5,7],[2,5,8],[3,4,6],[3,4,7],[3,4,8],[3,5,6],[3,5,7],[3,5,8]],"weights":"000000000000000011000110000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,40,40,41]}
{"vertices":9,"triangles":[[0,4,6],[0,4,7],[0,5,6],[0,5,7],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,4,6],[2,4,7],[2,4,8],[2,5,6],[2,5,7],[2,5,8],[3,4,6],[3,4,7],[3,4,8],[3,5,6],[3,5,7],[3,5,8]],"weights":"000000000000000000000000000111111000","three_colored":true,"first_points":[27,9,75,6,43,38,76,10,10,32,32,4,4,30,30,57]}
{"vertices":12,"triangles":[[0,1,2],[0,1,4],[0,2,3],[0,3,4],[1,2,9],[1,4,9],[2,3,9],[3,4,9],[5,7,10],[5,7,11],[5,8,10],[5,8,11],[6,7,10],[6,7,11],[6,8,10],[6,8,11]],"weights":"101000110000001100100000000000011001000000000011000110000100100000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,27,30,30]}
{"vertices":12,"triangles":[[0,1,2],[0,1,11],[0,2,4],[0,4,11],[1,2,9],[1,9,11],[2,4,9],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,9,11],[5,7,10],[5,8,10],[6,7,10],[6,8,10]],"weights":"100111000000100000110000000000111000000000110000110001100000000000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,27,33,75]}
{"vertices":12,"triangles":[[0,1,2],[0,1,11],[0,2,4],[0,4,11],[1,2,9],[1,9,11],[2,4,9],[3,6,8],[3,6,10],[3,7,8],[3,7,10],[4,9,11],[5,6,8],[5,6,10],[5,7,8],[5,7,10]],"weights":"100101100000101000100000000000101100001000100110000001000100000000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,27,71,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,3],[0,2,6],[0,3,4],[0,3,5],[0,3,6],[0,4,8],[0,5,8],[1,2,7],[1,3,7],[2,6,7],[3,4,7],[3,5,7],[3,6,7],[4,7,8],[5,7,8]],"weights":"011000010000000000010000100000000001","three_colored":true,"first_points":[27,9,75,6,43,41,73,10,10,35,35,1,1,9,27,48]}
{"vertices":10,"triangles":[[0,1,2],[0,1,8],[0,2,9],[0,8,9],[1,2,7],[1,7,8],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[2,7,9],[3,5,8],[3,6,8],[4,5,8],[4,6,8],[7,8,9]],"weights":"010000010000000001100100000010000100000000100","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,29,55,5,5,1,15,23]}
{"vertices":10,"triangles":[[0,1,2],[0,1,7],[0,2,9],[0,7,9],[1,2,8],[1,7,8],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[2,8,9],[3,5,7],[3,6,7],[4,5,7],[4,6,7],[7,8,9]],"weights":"010000100000000001100010000100001000000000100","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,29,55,5,5,15,27,49]}
{"vertices":11,"triangles":[[0,1,4],[0,1,10],[0,2,3],[0,2,9],[0,3,8],[0,4,5],[0,5,10],[0,8,9],[1,4,6],[1,6,10],[2,3,7],[2,7,9],[3,7,8],[4,5,6],[5,6,10],[7,8,9]],"weights":"1100100100000011000000110000000000000000110000100100000","three_colored":true,"first_points":[27,9,75,6,33,15,72,10,20,29,55,1,2,23,44,72]}
{"vertices":11,"triangles":[[0,1,4],[0,1,10],[0,2,3],[0,2,8],[0,3,9],[0,4,5],[0,5,10],[0,8,9],[1,4,6],[1,6,10],[2,3,7],[2,7,8],[3,7,9],[4,5,6],[5,6,10],[7,8,9]],"weights":"1100100010000011000000110000000000000000110000010010000","three_colored":true,"first_points":[27,9,75,6,33,15,72,10,20,29,55,1,2,15,23,72]}
{"vertices":11,"triangles":[[0,1,4],[0,1,9],[0,2,3],[0,2,8],[0,3,10],[0,4,5],[0,5,9],[0,8,10],[1,4,6],[1,6,9],[2,3,7],[2,7,8],[3,7,10],[4,5,6],[5,6,9],[7,8,10]],"weights":"1100100001000011000000110000000000000000110000001001000","three_colored":true,"first_points":[27,9,75,6,33,15,72,10,20,29,55,1,2,15,72,75]}
{"vertices":11,"triangles":[[0,2,7],[0,2,8],[0,7,10],[0,8,10],[1,4,6],[1,4,9],[1,5,6],[1,5,9],[2,7,9],[2,8,9],[3,4,6],[3,4,9],[3,5,6],[3,5,9],[7,9,10],[8,9,10]],"weights":"1110000001000010010000100100010010000000000000001000001","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,14,15,53]}
{"vertices":15,"triangles":[[0,1,5],[0,1,13],[0,5,6],[0,5,7],[0,6,13],[0,7,13],[1,5,8],[1,5,9],[1,8,13],[1,9,13],[2,4,10],[2,4,11],[2,10,12],[2,11,12],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,10,14],[4,11,14],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[6,8,13],[6,9,13],[7,8,13],[7,9,13],[10,12,14],[11,12,14]],"weights":"000000000000001101000000011010110000100101100001001000000011110000100000000110000011000000000000000000110","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,34,72,75]}
{"vertices":15,"triangles":[[0,1,5],[0,1,13],[0,2,4],[0,2,12],[0,4,14],[0,5,6],[0,5,7],[0,6,13],[0,7,13],[0,12,14],[1,5,8],[1,5,9],[1,8,13],[1,9,13],[2,4,10],[2,4,11],[2,10,12],[2,11,12],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,10,14],[4,11,14],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[6,8,13],[6,9,13],[7,8,13],[7,9,13],[10,12,14],[11,12,14]],"weights":"011010000000110000000000000000001111000000011110000000000000001111000000000000000000000011000110011011000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,15,72,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,3],[0,1,8],[0,2,6],[0,3,4],[0,3,5],[0,3,6],[0,4,8],[0,5,8],[0,6,8],[1,2,7],[1,3,7],[1,7,8],[2,6,7],[3,4,7],[3,5,7],[3,6,7],[4,7,8],[5,7,8],[6,7,8]],"weights":"011000010000000000010000100000000001","three_colored":true,"first_points":[27,9,75,6,43,38,73,10,10,32,32,1,1,9,27,72]}
{"vertices":9,"triangles":[[0,1,2],[0,1,3],[0,1,8],[0,2,6],[0,3,4],[0,3,6],[0,4,8],[0,6,8],[1,2,7],[1,3,5],[1,3,7],[1,5,8],[1,7,8],[2,6,7],[3,4,5],[3,4,7],[3,5,6],[3,6,7],[4,5,8],[4,7,8],[5,6,8],[6,7,8]],"weights":"100101000001010000000000001010100100","three_colored":true,"first_points":[27,9,75,6,33,15,72,10,20,29,55,1,2,9,27,72]}
{"vertices":12,"triangles":[[0,1,2],[0,1,8],[0,2,10],[0,4,6],[0,4,7],[0,5,6],[0,5,7],[0,8,10],[1,2,9],[1,8,9],[2,9,10],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[4,6,11],[4,7,11],[5,6,11],[5,7,11],[8,9,10]],"weights":"100110000100100000101000000000110000100000101000101000000000000101","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,42,43,72]}
{"vertices":12,"triangles":[[0,1,2],[0,1,8],[0,2,11],[0,4,6],[0,4,7],[0,5,6],[0,5,7],[0,8,11],[1,2,9],[1,8,9],[2,9,11],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[4,6,10],[4,7,10],[5,6,10],[5,7,10],[8,9,11]],"weights":"100110000010100000110000000000110000010000110000110000000000000011","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,42,72,79]}
{"vertices":9,"triangles":[[0,1,2],[0,1,4],[0,1,8],[0,2,6],[0,4,6],[0,6,8],[1,2,3],[1,2,7],[1,3,5],[1,4,7],[1,5,7],[1,7,8],[2,3,6],[2,6,7],[3,5,6],[4,6,7],[5,6,7],[6,7,8]],"weights":"100001000100010000000001000000000100","three_colored":true,"first_points":[27,9,75,6,43,15,79,10,10,35,58,7,7,9,53,79]}
{"vertices":9,"triangles":[[0,1,2],[0,1,4],[0,2,6],[0,4,6],[1,2,3],[1,2,7],[1,3,5],[1,3,8],[1,4,7],[1,5,7],[1,7,8],[2,3,6],[2,6,7],[3,5,6],[3,6,8],[4,6,7],[5,6,7],[6,7,8]],"weights":"100001000100010000000001000000000100","three_colored":true,"first_points":[27,9,75,6,43,15,79,10,10,35,58,7,7,9,53,68]}
{"vertices":9,"triangles":[[0,1,2],[0,1,4],[0,1,8],[0,2,6],[0,4,6],[0,6,8],[1,2,3],[1,2,7],[1,3,5],[1,3,8],[1,4,7],[1,5,7],[1,7,8],[2,3,6],[2,6,7],[3,5,6],[3,6,8],[4,6,7],[5,6,7],[6,7,8]],"weights":"100001000100010000000001000000000100","three_colored":true,"first_points":[27,9,75,6,43,15,79,10,10,35,58,7,7,9,53,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,6],[0,6,8],[1,2,3],[1,2,7],[1,3,4],[1,3,5],[1,3,8],[1,4,7],[1,5,7],[1,7,8],[2,3,6],[2,6,7],[3,4,6],[3,5,6],[3,6,8],[4,6,7],[5,6,7],[6,7,8]],"weights":"100001000100010000000001000000000100","three_colored":true,"first_points":[27,9,75,6,43,64,79,10,10,58,58,7,7,9,33,75]}
{"vertices":12,"triangles":[[0,1,4],[0,1,10],[0,4,5],[0,4,6],[0,5,10],[0,6,10],[1,2,3],[1,2,9],[1,3,11],[1,4,7],[1,7,10],[1,9,11],[2,3,8],[2,8,9],[3,8,11],[4,5,7],[4,6,7],[5,7,10],[6,7,10],[8,9,11]],"weights":"100011010001000010001001101000000000000000000010001100011000001000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,33,72,75]}
{"vertices":14,"triangles":[[0,1,5],[0,1,12],[0,5,6],[0,5,7],[0,6,12],[0,7,12],[1,2,4],[1,2,11],[1,4,13],[1,5,8],[1,5,9],[1,8,12],[1,9,12],[1,11,13],[2,4,10],[2,10,11],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,10,13],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[6,8,12],[6,9,12],[7,8,12],[7,9,12],[10,11,13]],"weights":"0000000000000110100000011000110010000011001000000000000110010000000011000011000000000011000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,43,72,75]}
{"vertices":14,"triangles":[[0,1,5],[0,1,12],[0,2,4],[0,2,11],[0,4,13],[0,5,6],[0,5,7],[0,6,12],[0,7,12],[0,11,13],[1,5,8],[1,5,9],[1,8,12],[1,9,12],[2,4,10],[2,10,11],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,10,13],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[6,8,12],[6,9,12],[7,8,12],[7,9,12],[10,11,13]],"weights":"0110100000011000000000000000001110000000111000000000000001110000000000000000000110011011000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,15,72,75]}
{"vertices":12,"triangles":[[0,4,5],[0,4,6],[0,5,11],[0,6,11],[1,2,3],[1,2,9],[1,3,7],[1,7,9],[2,3,8],[2,8,9],[3,7,8],[4,5,10],[4,6,10],[5,10,11],[6,10,11],[7,8,9]],"weights":"010100100011010010001000001010000000000001010000000000001010001001","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,35,58,1,2,33,71,72]}
{"vertices":12,"triangles":[[0,1,4],[0,1,11],[0,4,5],[0,4,6],[0,5,11],[0,6,11],[1,2,3],[1,2,9],[1,3,10],[1,4,7],[1,7,11],[1,9,10],[2,3,8],[2,8,9],[3,8,10],[4,5,7],[4,6,7],[5,7,11],[6,7,11],[8,9,10]],"weights":"100011010001000010010001101000000000000000000010010100101000010000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,33,58,72]}
{"vertices":9,"triangles":[[0,1,2],[0,1,5],[0,2,4],[0,4,8],[0,5,6],[0,6,8],[1,2,3],[1,3,8],[1,5,7],[1,7,8],[2,3,6],[2,4,7],[2,6,7],[3,4,5],[3,4,8],[3,5,6],[4,5,7],[6,7,8]],"weights":"100101000100010000000101000010000100","three_colored":true,"first_points":[27,9,75,6,33,15,72,10,20,29,55,1,2,12,30,78]}
{"vertices":9,"triangles":[[0,1,2],[0,1,5],[0,1,8],[0,2,4],[0,2,6],[0,4,8],[0,5,6],[0,6,8],[1,2,3],[1,2,7],[1,3,8],[1,5,7],[1,7,8],[2,3,6],[2,4,7],[2,6,7],[3,6,8],[4,7,8],[5,6,7],[6,7,8]],"weights":"100101000100010000000101000010000100","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,9,27,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,5],[0,1,8],[0,2,4],[0,2,6],[0,4,8],[0,5,6],[0,6,8],[1,2,3],[1,2,7],[1,3,8],[1,5,7],[1,7,8],[2,3,4],[2,3,6],[2,4,7],[2,6,7],[3,4,8],[3,6,8],[4,7,8],[5,6,7],[6,7,8]],"weights":"100101000100010000000101000010000100","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,9,27,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,3],[0,2,4],[0,2,6],[0,3,8],[0,4,8],[0,6,8],[1,2,5],[1,2,7],[1,5,8],[1,7,8],[2,3,5],[2,3,7],[2,4,5],[2,4,7],[2,6,7],[3,5,8],[3,7,8],[4,5,8],[4,7,8],[6,7,8]],"weights":"010000010000000001010000000000001001","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,12,27,72]}
{"vertices":13,"triangles":[[0,2,8],[0,2,9],[0,8,11],[0,9,11],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,8,12],[2,9,12],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[4,6,10],[4,7,10],[5,6,10],[5,7,10],[8,11,12],[9,11,12]],"weights":"010001100010000000000000110000001000000000011000101100010000001000010000000001","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,8,44,58]}
{"vertices":11,"triangles":[[0,1,4],[0,1,10],[0,4,5],[0,5,10],[1,2,3],[1,2,8],[1,3,9],[1,4,6],[1,6,10],[1,8,9],[2,3,7],[2,7,8],[3,7,9],[4,5,6],[5,6,10],[7,8,9]],"weights":"1000101000100010010001010000000000000000100101000010000","three_colored":true,"first_points":[27,9,75,6,33,15,72,10,20,29,55,1,2,43,68,72]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,3],[0,2,4],[0,2,6],[0,3,8],[0,4,8],[0,6,8],[1,2,5],[1,2,7],[1,5,8],[1,7,8],[2,3,5],[2,4,5],[2,5,6],[2,6,7],[3,5,8],[4,5,8],[5,6,8],[6,7,8]],"weights":"010000010000000001010000000000001001","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,9,50,73]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,4],[0,2,6],[0,4,8],[0,6,8],[1,2,3],[1,2,7],[1,3,8],[1,7,8],[2,3,6],[2,4,5],[2,5,6],[2,6,7],[3,6,8],[4,5,8],[5,6,8],[6,7,8]],"weights":"000000001000001010100000000001000010","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,32,61,5,7,38,43,75]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,2,7],[1,3,4],[1,3,5],[1,3,7],[1,4,8],[1,5,8],[1,7,8],[2,4,6],[2,5,6],[2,6,7],[3,4,6],[3,5,6],[3,6,7],[4,6,8],[5,6,8],[6,7,8]],"weights":"011000011100001000100001000000000010","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,21,44,51]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,3],[0,2,6],[0,3,8],[0,6,8],[1,2,7],[1,7,8],[2,3,4],[2,3,5],[2,3,7],[2,4,6],[2,5,6],[2,6,7],[3,4,8],[3,5,8],[3,7,8],[4,6,8],[5,6,8],[6,7,8]],"weights":"000000001000001100100000010000000010","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,15,27,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,4],[0,2,6],[0,4,8],[0,6,8],[1,2,3],[1,3,8],[2,3,6],[2,4,5],[2,4,7],[2,5,6],[2,6,7],[3,6,8],[4,5,8],[4,7,8],[5,6,8],[6,7,8]],"weights":"000000001000001010100000000001000010","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,32,61,5,7,38,59,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,3],[0,2,4],[0,2,6],[0,3,8],[0,4,8],[0,6,8],[1,2,5],[1,2,7],[1,5,8],[1,7,8],[2,3,5],[2,3,7],[2,4,5],[2,4,7],[2,5,6],[2,6,7],[3,5,8],[3,7,8],[4,5,8],[4,7,8],[5,6,8],[6,7,8]],"weights":"010000010000000001010000000000001001","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,9,28,72]}
{"vertices":10,"triangles":[[0,1,3],[0,1,8],[0,3,4],[0,3,5],[0,4,8],[0,5,8],[1,3,6],[1,3,7],[1,6,8],[1,7,8],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,4,9],[3,5,6],[3,5,7],[3,5,9],[4,6,8],[4,7,8],[4,8,9],[5,6,8],[5,7,8],[5,8,9]],"weights":"000000000110000100110000110000000100010000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,66,73,79]}
{"vertices":11,"triangles":[[0,1,4],[0,1,9],[0,4,5],[0,5,9],[1,2,3],[1,2,8],[1,3,10],[1,4,6],[1,6,9],[1,8,10],[2,3,7],[2,7,8],[3,7,10],[4,5,6],[5,6,9],[7,8,10]],"weights":"1000101000100010001001010000000000000000100011000001000","three_colored":true,"first_points":[27,9,75,6,33,15,72,10,20,29,55,1,2,43,72,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,6],[0,6,8],[1,2,3],[1,2,7],[1,3,4],[1,3,8],[1,4,7],[1,7,8],[2,3,5],[2,3,6],[2,5,7],[2,6,7],[3,4,5],[3,4,6],[3,5,8],[3,6,8],[4,5,7],[4,6,7],[5,7,8],[6,7,8]],"weights":"000000001010001001100000001100001010","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,35,58,1,2,9,33,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,4],[0,4,8],[1,2,3],[1,2,7],[1,3,8],[1,7,8],[2,3,4],[2,3,5],[2,3,6],[2,5,7],[2,6,7],[3,4,8],[3,5,8],[3,6,8],[5,7,8],[6,7,8]],"weights":"010000010000000100010000010000000001","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,19,33,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,4],[0,2,6],[0,4,8],[0,6,8],[1,2,3],[1,2,7],[1,3,8],[1,7,8],[2,3,4],[2,3,5],[2,3,6],[2,5,7],[2,6,7],[3,4,8],[3,5,8],[3,6,8],[5,7,8],[6,7,8]],"weights":"010000010000000100010000010000000001","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,9,33,75]}
{"vertices":9,"triangles":[[0,2,3],[0,2,4],[0,3,8],[0,4,8],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[2,5,7],[2,6,7],[3,5,8],[3,6,8],[4,5,8],[4,6,8],[5,7,8],[6,7,8]],"weights":"000000000110010110010000010001000001","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,2,11,72]}
{"vertices":9,"triangles":[[0,2,5],[0,2,6],[0,5,8],[0,6,8],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[2,5,7],[2,6,7],[5,7,8],[6,7,8]],"weights":"000000000001100001100000000000001010","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,9,15,67]}
{"vertices":9,"triangles":[[0,2,5],[0,2,6],[0,5,8],[0,6,8],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[2,5,7],[2,6,7],[3,5,8],[3,6,8],[4,5,8],[4,6,8],[5,7,8],[6,7,8]],"weights":"000000000001100001100000000000001010","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,1,52,72]}
{"vertices":9,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[1,5,7],[1,6,7],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[2,5,7],[2,6,7],[3,5,8],[3,6,8],[4,5,8],[4,6,8]],"weights":"000000000110010110010000010001000001","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,13,43,53]}
{"vertices":9,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[1,5,7],[1,6,7],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[2,5,7],[2,6,7],[3,5,8],[3,6,8],[4,5,8],[4,6,8],[5,7,8],[6,7,8]],"weights":"000000000110010110010000010001000001","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,13,30,43]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,4],[0,4,8],[1,2,3],[1,3,8],[2,3,7],[2,4,5],[2,4,6],[2,5,7],[2,6,7],[3,7,8],[4,5,8],[4,6,8],[5,7,8],[6,7,8]],"weights":"000000001000001010010000000001000001","three_colored":true,"first_points":[27,9,75,6,43,15,79,10,10,32,61,7,7,2,36,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,4],[0,2,7],[0,4,8],[0,7,8],[1,2,3],[1,3,8],[2,3,7],[2,4,5],[2,4,6],[2,5,7],[2,6,7],[3,7,8],[4,5,8],[4,6,8],[5,7,8],[6,7,8]],"weights":"000000001000001010010000000001000001","three_colored":true,"first_points":[27,9,75,6,43,15,79,10,10,32,61,7,7,38,72,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,4],[0,2,7],[0,4,8],[0,7,8],[1,2,3],[1,2,6],[1,3,8],[1,6,8],[2,3,7],[2,4,5],[2,4,6],[2,5,7],[2,6,7],[3,7,8],[4,5,8],[4,6,8],[5,7,8],[6,7,8]],"weights":"000000001000001010010000000001000001","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,32,61,5,7,27,38,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,4],[0,4,8],[1,2,3],[1,3,8],[2,3,5],[2,3,6],[2,4,7],[2,5,7],[2,6,7],[3,5,8],[3,6,8],[4,7,8],[5,7,8],[6,7,8]],"weights":"010000010000000100010000010000000001","three_colored":true,"first_points":[27,9,75,6,43,38,74,10,10,32,32,2,2,7,36,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,4],[0,4,8],[1,2,3],[1,2,7],[1,3,8],[1,7,8],[2,3,5],[2,3,6],[2,4,7],[2,5,7],[2,6,7],[3,5,8],[3,6,8],[4,7,8],[5,7,8],[6,7,8]],"weights":"010000010000000100010000010000000001","three_colored":true,"first_points":[27,9,75,6,43,41,74,10,10,35,35,2,2,53,71,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,3],[0,2,7],[0,3,8],[0,7,8],[1,2,6],[1,6,8],[2,3,4],[2,3,5],[2,3,6],[2,4,7],[2,5,7],[2,6,7],[3,4,8],[3,5,8],[3,6,8],[4,7,8],[5,7,8],[6,7,8]],"weights":"000000001000001100010000010000000001","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,27,44,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,4],[0,4,8],[1,2,3],[1,2,7],[1,3,8],[1,7,8],[2,3,4],[2,3,5],[2,3,6],[2,4,7],[2,5,7],[2,6,7],[3,4,8],[3,5,8],[3,6,8],[4,7,8],[5,7,8],[6,7,8]],"weights":"010000010000000100010000010000000001","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,19,43,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,6],[0,6,8],[1,2,3],[1,2,7],[1,3,8],[1,7,8],[2,3,4],[2,3,5],[2,3,6],[2,4,7],[2,5,7],[2,6,7],[3,4,8],[3,5,8],[3,6,8],[4,7,8],[5,7,8],[6,7,8]],"weights":"010000010000000100010000010000000001","three_colored":true,"first_points":[27,9,75,6,43,15,74,10,10,29,55,2,2,9,33,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,8],[0,2,4],[0,2,6],[0,4,8],[0,6,8],[1,2,3],[1,2,7],[1,3,8],[1,7,8],[2,3,4],[2,3,5],[2,3,6],[2,4,7],[2,5,7],[2,6,7],[3,4,8],[3,5,8],[3,6,8],[4,7,8],[5,7,8],[6,7,8]],"weights":"010000010000000100010000010000000001","three_colored":true,"first_points":[27,9,75,6,43,38,72,10,10,32,32,1,2,9,43,75]}
{"vertices":9,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,5],[1,3,6],[1,3,8],[1,4,5],[1,4,6],[1,4,8],[1,5,7],[1,6,7],[2,3,5],[2,3,6],[2,3,8],[2,4,5],[2,4,6],[2,4,8],[2,5,7],[2,6,7]],"weights":"000000000110010110010000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,13,40,43]}
{"vertices":13,"triangles":[[0,2,8],[0,2,9],[0,8,10],[0,8,11],[0,9,10],[0,9,11],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,8,12],[2,9,12],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[8,10,12],[8,11,12],[9,10,12],[9,11,12]],"weights":"000110011000001100110000000000000110011000000000010000001000000000000001001000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,34,34,58]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,2,7],[1,3,4],[1,3,5],[1,3,7],[2,4,6],[2,4,8],[2,5,6],[2,5,8],[2,6,7],[3,4,6],[3,4,8],[3,5,6],[3,5,8],[3,6,7]],"weights":"000000000000000011010110100000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,21,41,44]}
{"vertices":12,"triangles":[[0,1,2],[0,1,5],[0,2,4],[0,4,5],[1,2,10],[1,5,10],[2,4,10],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,5,10],[6,8,11],[6,9,11],[7,8,11],[7,9,11]],"weights":"100101100000100000011000000000101100000000011000000000110011000000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,27,40,60]}
{"vertices":12,"triangles":[[0,1,2],[0,1,4],[0,2,9],[0,4,9],[1,2,10],[1,4,10],[2,9,10],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,9,10],[5,7,11],[5,8,11],[6,7,11],[6,8,11]],"weights":"100011001000100000011000000000011001000000000000011000110000000110","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,9,27,33]}
{"vertices":12,"triangles":[[0,1,2],[0,1,4],[0,2,9],[0,4,9],[1,2,10],[1,4,10],[2,9,10],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[4,9,10],[5,7,11],[5,8,11],[6,7,11],[6,8,11]],"weights":"011100000010000000000001100010011000101100010000001000010000000001","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,9,27,40]}
{"vertices":12,"triangles":[[0,1,2],[0,1,11],[0,2,4],[0,4,11],[1,2,10],[1,10,11],[2,4,10],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,10,11],[5,7,9],[5,8,9],[6,7,9],[6,8,9]],"weights":"100111000000100000110000000000111000000000110000110001100000000000","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,14,27,75]}
{"vertices":12,"triangles":[[0,1,2],[0,1,11],[0,2,4],[0,4,11],[1,2,10],[1,10,11],[2,4,10],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,10,11],[5,6,8],[5,6,9],[5,7,8],[5,7,9]],"weights":"100101100000101000010000000000101100001000010110000000100010000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,4,27,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,3],[0,2,6],[0,3,4],[0,3,5],[0,3,6],[0,4,7],[0,5,7],[1,2,8],[1,3,8],[2,6,8],[3,4,8],[3,5,8],[3,6,8],[4,7,8],[5,7,8]],"weights":"011000100000000000001000010000000001","three_colored":true,"first_points":[27,9,75,6,43,41,73,10,10,35,35,1,1,9,25,27]}
{"vertices":11,"triangles":[[0,1,4],[0,1,10],[0,4,5],[0,4,6],[0,5,10],[0,6,10],[1,4,7],[1,7,10],[2,5,7],[2,5,8],[2,5,9],[2,6,7],[2,6,8],[2,6,9],[3,5,8],[3,5,9],[3,6,8],[3,6,9],[4,5,7],[4,6,7],[5,7,10],[6,7,10]],"weights":"1000110000000001110000000000000000000000011101110000000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,14,14,72]}
{"vertices":10,"triangles":[[0,1,2],[0,1,7],[0,2,8],[0,7,8],[1,2,9],[1,7,9],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[2,8,9],[3,5,7],[3,6,7],[4,5,7],[4,6,7],[7,8,9]],"weights":"010000100000000001100001000100001000000000010","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,29,55,5,5,15,49,56]}
{"vertices":11,"triangles":[[0,1,4],[0,1,10],[0,4,9],[0,9,10],[1,4,7],[1,7,10],[2,5,8],[2,5,9],[2,6,8],[2,6,9],[3,5,8],[3,5,9],[3,6,8],[3,6,9],[4,7,9],[7,9,10]],"weights":"1000000110110001000000001100000110000000000000000110000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,32,61,5,7,14,18,72]}
{"vertices":11,"triangles":[[0,1,4],[0,1,10],[0,4,8],[0,4,9],[0,8,10],[0,9,10],[1,4,7],[1,7,10],[2,5,8],[2,5,9],[2,6,8],[2,6,9],[3,5,8],[3,5,9],[3,6,8],[3,6,9],[4,7,8],[4,7,9],[7,8,10],[7,9,10]],"weights":"1000000110110001000000001100000110000000000000000110000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,14,14,72]}
{"vertices":15,"triangles":[[0,1,5],[0,1,14],[0,5,6],[0,5,7],[0,6,14],[0,7,14],[1,5,8],[1,5,9],[1,8,14],[1,9,14],[2,4,10],[2,4,11],[2,10,12],[2,11,12],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,10,13],[4,11,13],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[6,8,14],[6,9,14],[7,8,14],[7,9,14],[10,12,13],[11,12,13]],"weights":"000000000000001101000000011010110000100101100001001000000011110000100000000110000011000000000000000000110","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,34,58,72]}
{"vertices":15,"triangles":[[0,1,5],[0,1,14],[0,2,4],[0,2,13],[0,4,12],[0,5,6],[0,5,7],[0,6,14],[0,7,14],[0,12,13],[1,5,8],[1,5,9],[1,8,14],[1,9,14],[2,4,10],[2,4,11],[2,10,13],[2,11,13],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,10,12],[4,11,12],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[6,8,14],[6,9,14],[7,8,14],[7,9,14],[10,12,13],[11,12,13]],"weights":"011010000001010000000000000000001111000000011110000000000000001111000000000000000000000101001010101101000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,23,44,72]}
{"vertices":15,"triangles":[[0,1,5],[0,1,14],[0,2,4],[0,2,12],[0,4,13],[0,5,6],[0,5,7],[0,6,14],[0,7,14],[0,12,13],[1,5,8],[1,5,9],[1,8,14],[1,9,14],[2,4,10],[2,4,11],[2,10,12],[2,11,12],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,10,13],[4,11,13],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[6,8,14],[6,9,14],[7,8,14],[7,9,14],[10,12,13],[11,12,13]],"weights":"011010000000110000000000000000001111000000011110000000000000001111000000000000000000000011000110011011000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,15,23,72]}
{"vertices":10,"triangles":[[0,1,2],[0,1,9],[0,2,4],[0,4,9],[1,2,3],[1,2,7],[1,3,9],[1,7,9],[2,3,5],[2,3,6],[2,4,7],[2,5,8],[2,6,8],[3,5,9],[3,6,9],[4,7,9],[5,8,9],[6,8,9]],"weights":"000000000100000010111000000000000010001001000","three_colored":true,"first_points":[27,9,75,6,43,15,74,10,10,29,55,2,2,27,69,75]}
{"vertices":10,"triangles":[[0,1,2],[0,1,9],[0,2,4],[0,2,8],[0,4,9],[0,8,9],[1,2,3],[1,2,7],[1,3,9],[1,7,9],[2,3,6],[2,4,5],[2,5,8],[2,6,7],[3,6,9],[4,5,9],[5,8,9],[6,7,9]],"weights":"010000001000000001010100000001000000001000010","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,33,44,75]}
{"vertices":12,"triangles":[[0,1,2],[0,1,5],[0,2,4],[0,4,11],[0,5,6],[0,5,7],[0,6,11],[0,7,11],[1,2,10],[1,5,10],[2,4,10],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,10,11],[5,6,8],[5,6,9],[5,6,10],[5,7,8],[5,7,9],[5,7,10],[6,10,11],[7,10,11]],"weights":"011010000010000000000000001110000011100000000001110000000000001011","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,27,34,49]}
{"vertices":12,"triangles":[[0,1,2],[0,1,5],[0,1,11],[0,2,4],[0,4,11],[0,5,6],[0,5,7],[0,6,11],[0,7,11],[1,2,10],[1,5,8],[1,5,9],[1,5,10],[1,8,11],[1,9,11],[1,10,11],[2,4,10],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,10,11],[5,6,8],[5,6,9],[5,6,10],[5,7,8],[5,7,9],[5,7,10],[6,8,11],[6,9,11],[6,10,11],[7,8,11],[7,9,11],[7,10,11]],"weights":"011010000010000000000000001110000011100000000001110000000000001011","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,27,59,74]}
{"vertices":12,"triangles":[[0,1,2],[0,1,8],[0,2,9],[0,4,6],[0,4,7],[0,5,6],[0,5,7],[0,8,9],[1,2,10],[1,8,10],[2,9,10],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[4,6,11],[4,7,11],[5,6,11],[5,7,11],[8,9,10]],"weights":"100110001000100000011000000000110001000000011000011000000000000110","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,7,42,72]}
{"vertices":12,"triangles":[[0,1,2],[0,1,8],[0,2,11],[0,4,6],[0,4,7],[0,5,6],[0,5,7],[0,8,11],[1,2,10],[1,8,10],[2,10,11],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[4,6,9],[4,7,9],[5,6,9],[5,7,9],[8,10,11]],"weights":"100110000010100000110000000000110000010000110000110000000000000011","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,72,78,79]}
{"vertices":10,"triangles":[[0,1,2],[0,1,4],[0,1,9],[0,2,3],[0,3,9],[0,4,5],[0,4,6],[0,5,8],[0,6,8],[1,2,7],[1,4,7],[1,7,9],[2,3,7],[3,7,9],[4,5,7],[4,6,7],[5,7,8],[6,7,8]],"weights":"101011000000001000000000000100000000100100000","three_colored":true,"first_points":[27,9,75,6,43,41,73,10,10,35,35,1,1,27,48,75]}
{"vertices":10,"triangles":[[0,1,2],[0,1,4],[0,1,9],[0,2,8],[0,4,5],[0,4,6],[0,4,8],[0,5,9],[0,6,9],[0,8,9],[1,2,3],[1,3,4],[1,4,7],[1,7,9],[2,3,8],[3,4,8],[4,5,7],[4,6,7],[4,7,8],[5,7,9],[6,7,9],[7,8,9]],"weights":"010100001000000001000100100001001000000000010","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,9,22,72]}
{"vertices":10,"triangles":[[0,1,2],[0,1,4],[0,1,9],[0,2,8],[0,4,5],[0,4,6],[0,4,8],[0,5,9],[0,6,9],[0,8,9],[1,2,3],[1,3,9],[1,4,7],[1,7,9],[2,3,8],[3,8,9],[4,5,7],[4,6,7],[4,7,8],[5,7,9],[6,7,9],[7,8,9]],"weights":"010100001000000001000100100001001000000000010","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,9,22,73]}
{"vertices":10,"triangles":[[0,1,2],[0,1,4],[0,1,9],[0,2,8],[0,4,5],[0,4,6],[0,4,8],[0,5,9],[0,6,9],[0,8,9],[1,2,3],[1,3,4],[1,3,9],[1,4,7],[1,7,9],[2,3,8],[3,4,8],[3,8,9],[4,5,7],[4,6,7],[4,7,8],[5,7,9],[6,7,9],[7,8,9]],"weights":"010100001000000001000100100001001000000000010","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,9,22,73]}
{"vertices":12,"triangles":[[0,1,2],[0,1,11],[0,2,9],[0,9,11],[1,2,10],[1,10,11],[2,9,10],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,10,11]],"weights":"100011001000110000010000000000011001001100100000010000100000000100","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,29,55,5,5,9,53,79]}
{"vertices":12,"triangles":[[0,1,2],[0,1,4],[0,1,11],[0,2,9],[0,4,9],[0,9,11],[1,2,10],[1,4,10],[1,10,11],[2,9,10],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,9,10],[5,7,11],[5,8,11],[6,7,11],[6,8,11],[9,10,11]],"weights":"011100000010000000000001100010011000101100010000001000010000000001","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,9,27,72]}
{"vertices":12,"triangles":[[0,1,2],[0,1,4],[0,1,11],[0,2,9],[0,4,9],[0,9,11],[1,2,10],[1,4,10],[1,10,11],[2,9,10],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[4,9,10],[9,10,11]],"weights":"011100000010000000000001100010011000101100010000001000010000000001","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,9,27,80]}
{"vertices":12,"triangles":[[0,1,2],[0,1,4],[0,1,11],[0,2,9],[0,4,9],[0,9,11],[1,2,10],[1,4,10],[1,10,11],[2,9,10],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[4,9,10],[5,7,11],[5,8,11],[6,7,11],[6,8,11],[9,10,11]],"weights":"011100000010000000000001100010011000101100010000001000010000000001","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,9,27,72]}
{"vertices":12,"triangles":[[0,1,2],[0,1,4],[0,1,11],[0,2,9],[0,4,5],[0,4,6],[0,4,9],[0,5,11],[0,6,11],[0,9,11],[1,2,10],[1,4,7],[1,4,8],[1,4,10],[1,7,11],[1,8,11],[1,10,11],[2,9,10],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,5,7],[4,5,8],[4,5,10],[4,6,7],[4,6,8],[4,6,10],[4,7,9],[4,8,9],[4,9,10],[5,7,11],[5,8,11],[5,10,11],[6,7,11],[6,8,11],[6,10,11],[7,9,11],[8,9,11],[9,10,11]],"weights":"011100000010000000000000011010000110100011010000000000000001001001","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,9,27,72]}
{"vertices":12,"triangles":[[0,4,5],[0,4,6],[0,5,9],[0,6,9],[1,2,3],[1,2,10],[1,3,7],[1,7,10],[2,3,8],[2,8,10],[3,7,8],[4,5,11],[4,6,11],[5,9,11],[6,9,11],[7,8,10]],"weights":"010100101001010010100000001001000000000001001000000000001001100010","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,35,58,1,2,25,53,71]}
{"vertices":12,"triangles":[[0,4,5],[0,4,6],[0,5,11],[0,6,11],[1,2,3],[1,2,10],[1,3,7],[1,7,10],[2,3,8],[2,8,10],[3,7,8],[4,5,9],[4,6,9],[5,9,11],[6,9,11],[7,8,10]],"weights":"010100100011010010001000001100000000000001100000000000001100001010","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,35,58,1,2,22,33,72]}
{"vertices":12,"triangles":[[0,1,4],[0,1,11],[0,4,5],[0,4,6],[0,5,11],[0,6,11],[1,2,3],[1,2,10],[1,3,7],[1,4,9],[1,7,10],[1,9,11],[2,3,8],[2,8,10],[3,7,8],[4,5,9],[4,6,9],[5,9,11],[6,9,11],[7,8,10]],"weights":"100011010001000010100001101000000000000000000010100101001000100000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,35,58,1,2,27,33,72]}
{"vertices":14,"triangles":[[0,1,5],[0,1,13],[0,5,6],[0,5,7],[0,6,13],[0,7,13],[1,2,4],[1,2,11],[1,4,12],[1,5,8],[1,5,9],[1,8,13],[1,9,13],[1,11,12],[2,4,10],[2,10,11],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,10,12],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[6,8,13],[6,9,13],[7,8,13],[7,9,13],[10,11,12]],"weights":"0000000000000110100000011000110010000011001000000000000110010000000011000011000000000011000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,43,68,72]}
{"vertices":14,"triangles":[[0,1,5],[0,1,13],[0,2,4],[0,2,12],[0,4,11],[0,5,6],[0,5,7],[0,6,13],[0,7,13],[0,11,12],[1,5,8],[1,5,9],[1,8,13],[1,9,13],[2,4,10],[2,10,12],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,10,11],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[6,8,13],[6,9,13],[7,8,13],[7,9,13],[10,11,12]],"weights":"0110100000101000000000000000001110000000111000000000000001110000000000000000001010101101000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,23,44,72]}
{"vertices":14,"triangles":[[0,1,5],[0,1,13],[0,2,4],[0,2,11],[0,4,12],[0,5,6],[0,5,7],[0,6,13],[0,7,13],[0,11,12],[1,5,8],[1,5,9],[1,8,13],[1,9,13],[2,4,10],[2,10,11],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,10,12],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[6,8,13],[6,9,13],[7,8,13],[7,9,13],[10,11,12]],"weights":"0110100000011000000000000000001110000000111000000000000001110000000000000000000110011011000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,15,23,72]}
{"vertices":9,"triangles":[[0,1,2],[0,1,7],[0,2,8],[0,7,8],[1,2,6],[1,6,7],[2,3,5],[2,3,8],[2,4,5],[2,4,8],[2,6,8],[3,5,7],[3,7,8],[4,5,7],[4,7,8],[6,7,8]],"weights":"000000001000010001001000000000010001","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,32,61,5,7,15,46,76]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,2,8],[1,3,4],[1,3,5],[1,3,8],[1,4,7],[1,5,7],[1,7,8],[2,4,6],[2,5,6],[2,6,8],[3,4,6],[3,5,6],[3,6,8],[4,6,7],[5,6,7],[6,7,8]],"weights":"011000101100010000100001000000000100","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,44,51,70]}
{"vertices":11,"triangles":[[0,1,2],[0,1,4],[0,1,9],[0,1,10],[0,2,8],[0,4,5],[0,4,6],[0,4,8],[0,5,9],[0,6,9],[0,8,9],[0,8,10],[1,2,3],[1,3,10],[1,4,7],[1,7,9],[2,3,8],[3,8,10],[4,5,7],[4,6,7],[4,7,8],[5,7,9],[6,7,9],[7,8,9]],"weights":"1000110100010001000000000000110100000000010001000100000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,9,72,75]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,2,8],[1,3,4],[1,3,5],[1,3,8],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[2,6,8],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[3,6,8]],"weights":"000000000000000011001110010000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,41,44,70]}
{"vertices":10,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,9],[1,4,9],[1,5,7],[1,5,8],[1,6,7],[1,6,8],[1,7,9],[2,3,9],[2,4,9],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[2,7,9]],"weights":"000000000011001101100110000000000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,22,69,72]}
{"vertices":10,"triangles":[[0,1,3],[0,1,9],[0,3,4],[0,3,5],[0,4,9],[0,5,9],[1,3,6],[1,3,7],[1,6,9],[1,7,9],[2,4,6],[2,4,7],[2,4,8],[2,5,6],[2,5,7],[2,5,8],[3,4,6],[3,4,7],[3,4,8],[3,5,6],[3,5,7],[3,5,8],[4,6,9],[4,7,9],[5,6,9],[5,7,9]],"weights":"000000000110000010110000110000000010001000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,14,53,72]}
{"vertices":10,"triangles":[[0,1,3],[0,1,9],[0,3,4],[0,3,5],[0,4,9],[0,5,9],[1,3,6],[1,3,7],[1,6,9],[1,7,9],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[2,6,8],[2,7,8],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[3,6,8],[3,7,8],[4,6,9],[4,7,9],[5,6,9],[5,7,9]],"weights":"011000001000000000001100001100000000000001010","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,42,52,73]}
{"vertices":10,"triangles":[[0,1,3],[0,1,9],[0,3,4],[0,3,5],[0,4,9],[0,5,9],[1,3,6],[1,3,7],[1,6,9],[1,7,9],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[4,6,8],[4,6,9],[4,7,8],[4,7,9],[5,6,8],[5,6,9],[5,7,8],[5,7,9]],"weights":"100110000000011000000000000000011001100000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,4,40,72]}
{"vertices":10,"triangles":[[0,1,3],[0,1,9],[0,3,4],[0,3,5],[0,4,9],[0,5,9],[1,3,6],[1,3,7],[1,6,9],[1,7,9],[2,4,6],[2,4,7],[2,4,8],[2,5,6],[2,5,7],[2,5,8],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[4,6,9],[4,7,9],[4,8,9],[5,6,9],[5,7,9],[5,8,9]],"weights":"000000000110000010110000110000000010001000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,23,42,72]}
{"vertices":10,"triangles":[[0,1,3],[0,1,9],[0,3,4],[0,3,5],[0,4,9],[0,5,9],[1,3,6],[1,3,7],[1,6,9],[1,7,9],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,4,8],[3,5,6],[3,5,7],[3,5,8],[4,6,9],[4,7,9],[4,8,9],[5,6,9],[5,7,9],[5,8,9]],"weights":"000000000110000010110000110000000010001000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,12,52,73]}
{"vertices":10,"triangles":[[0,1,3],[0,1,9],[0,3,4],[0,3,5],[0,4,9],[0,5,9],[1,3,6],[1,3,7],[1,6,9],[1,7,9],[2,4,6],[2,4,7],[2,4,8],[2,5,6],[2,5,7],[2,5,8],[3,4,6],[3,4,7],[3,4,8],[3,5,6],[3,5,7],[3,5,8],[4,6,9],[4,7,9],[4,8,9],[5,6,9],[5,7,9],[5,8,9]],"weights":"000000000110000010110000110000000010001000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,14,53,73]}
{"vertices":10,"triangles":[[0,1,3],[0,1,9],[0,3,4],[0,3,5],[0,4,9],[0,5,9],[1,3,6],[1,3,7],[1,6,9],[1,7,9],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[2,6,8],[2,7,8],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[4,6,9],[4,7,9],[5,6,9],[5,7,9],[6,8,9],[7,8,9]],"weights":"011000001000000000001100001100000000000001010","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,31,70,74]}
{"vertices":10,"triangles":[[0,1,3],[0,1,9],[0,3,4],[0,3,5],[0,4,9],[0,5,9],[1,3,6],[1,3,7],[1,6,9],[1,7,9],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[3,6,8],[3,7,8],[4,6,9],[4,7,9],[5,6,9],[5,7,9],[6,8,9],[7,8,9]],"weights":"011000001000000000001100001100000000000001010","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,4,17,73]}
{"vertices":10,"triangles":[[0,1,3],[0,1,9],[0,3,4],[0,3,5],[0,4,9],[0,5,9],[1,3,6],[1,3,7],[1,6,9],[1,7,9],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[2,6,8],[2,7,8],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[3,6,8],[3,7,8],[4,6,9],[4,7,9],[5,6,9],[5,7,9],[6,8,9],[7,8,9]],"weights":"011000001000000000001100001100000000000001010","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,42,52,72]}
{"vertices":10,"triangles":[[0,1,3],[0,1,9],[0,3,8],[0,8,9],[1,3,6],[1,3,7],[1,6,9],[1,7,9],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[3,6,8],[3,7,8],[4,6,9],[4,7,9],[5,6,9],[5,7,9],[6,8,9],[7,8,9]],"weights":"011000001000000000001100001100000000000001010","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,1,9,72]}
{"vertices":10,"triangles":[[0,1,3],[0,1,9],[0,3,4],[0,3,5],[0,3,8],[0,4,9],[0,5,9],[0,8,9],[1,3,6],[1,3,7],[1,6,9],[1,7,9],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[3,6,8],[3,7,8],[4,6,9],[4,7,9],[5,6,9],[5,7,9],[6,8,9],[7,8,9]],"weights":"011000001000000000001100001100000000000001010","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,4,9,72]}
{"vertices":9,"triangles":[[0,1,2],[0,1,7],[0,2,4],[0,4,7],[1,2,3],[1,3,7],[2,3,4],[2,3,5],[2,3,6],[2,5,8],[2,6,8],[3,4,7],[3,5,7],[3,6,7],[5,7,8],[6,7,8]],"weights":"010000100000000100001000100000000001","three_colored":true,"first_points":[27,9,75,6,43,38,74,10,10,32,32,2,2,72,75,79]}
{"vertices":9,"triangles":[[0,1,2],[0,1,7],[0,2,8],[0,7,8],[1,2,5],[1,2,6],[1,5,7],[1,6,7],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[2,5,8],[2,6,8],[3,5,7],[3,6,7],[4,5,7],[4,6,7],[5,7,8],[6,7,8]],"weights":"010000100000000001100000000000010100","three_colored":true,"first_points":[27,9,75,6,43,38,74,10,10,32,32,2,2,43,46,58]}
{"vertices":9,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[1,5,8],[1,6,8],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[2,5,8],[2,6,8],[3,5,7],[3,6,7],[4,5,7],[4,6,7]],"weights":"000000000110001110001000100010000001","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,30,43,69]}
{"vertices":9,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[1,5,8],[1,6,8],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[2,5,8],[2,6,8],[3,5,7],[3,6,7],[4,5,7],[4,6,7],[5,7,8],[6,7,8]],"weights":"000000000110001110001000100010000001","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,43,53,69]}
{"vertices":9,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,5],[1,3,6],[1,3,7],[1,4,5],[1,4,6],[1,4,7],[1,5,8],[1,6,8],[2,3,5],[2,3,6],[2,3,7],[2,4,5],[2,4,6],[2,4,7],[2,5,8],[2,6,8]],"weights":"000000000110001110001000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,40,43,69]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,2,6],[1,3,4],[1,3,5],[1,3,6],[1,4,7],[1,5,7],[2,4,8],[2,5,8],[2,6,8],[3,4,8],[3,5,8],[3,6,8],[4,7,8],[5,7,8]],"weights":"011000101100010000001000010000000001","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,21,52,72]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,2,6],[1,3,4],[1,3,5],[1,3,6],[2,4,7],[2,4,8],[2,5,7],[2,5,8],[2,6,8],[3,4,7],[3,4,8],[3,5,7],[3,5,8],[3,6,8]],"weights":"000000000000000011100111000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,21,40,72]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,2,7],[1,2,8],[1,3,4],[1,3,5],[1,3,7],[1,3,8],[2,6,7],[2,6,8],[3,6,7],[3,6,8]],"weights":"011000001100000000100001000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,7,22,22]}
{"vertices":10,"triangles":[[0,1,2],[0,1,4],[0,1,8],[0,1,9],[0,2,3],[0,3,9],[0,4,5],[0,4,6],[0,5,8],[0,6,8],[1,2,7],[1,4,7],[1,7,8],[1,7,9],[2,3,7],[3,7,9],[4,5,7],[4,6,7],[5,7,8],[6,7,8]],"weights":"101011000000001000000000000100000000100100000","three_colored":true,"first_points":[27,9,75,6,43,38,73,10,10,32,32,1,1,27,74,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,4],[0,2,6],[0,4,6],[1,2,3],[1,2,7],[1,2,8],[1,3,5],[1,4,7],[1,5,8],[2,3,6],[2,6,7],[2,6,8],[3,5,6],[4,6,7],[5,6,8]],"weights":"000000001011000000100000000100100000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,35,58,1,1,9,27,33]}
{"vertices":9,"triangles":[[0,1,2],[0,1,4],[0,2,6],[0,4,6],[1,2,3],[1,2,7],[1,2,8],[1,3,5],[1,4,7],[1,4,8],[1,5,8],[2,3,6],[2,6,7],[2,6,8],[3,5,6],[4,6,7],[4,6,8],[5,6,8]],"weights":"000000001011000000100000000100100000","three_colored":true,"first_points":[27,9,75,6,43,15,79,10,10,35,58,7,7,9,27,53]}
{"vertices":9,"triangles":[[0,1,2],[0,1,4],[0,2,6],[0,4,6],[1,2,3],[1,2,7],[1,2,8],[1,3,5],[1,4,8],[1,5,7],[1,5,8],[2,3,6],[2,6,7],[2,6,8],[3,5,6],[4,6,8],[5,6,7],[5,6,8]],"weights":"000000001011000000100000000100100000","three_colored":true,"first_points":[27,9,75,6,43,15,79,10,10,35,58,7,7,9,33,53]}
{"vertices":9,"triangles":[[0,1,2],[0,1,4],[0,2,6],[0,4,6],[1,2,3],[1,2,7],[1,2,8],[1,3,5],[1,4,7],[1,4,8],[1,5,7],[1,5,8],[2,3,6],[2,6,7],[2,6,8],[3,5,6],[4,6,7],[4,6,8],[5,6,7],[5,6,8]],"weights":"000000001011000000100000000100100000","three_colored":true,"first_points":[27,9,75,6,43,15,79,10,10,35,58,7,7,9,53,53]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,2,7],[1,2,8],[1,3,4],[1,3,5],[1,3,7],[1,3,8],[2,4,6],[2,5,6],[2,6,7],[2,6,8],[3,4,6],[3,5,6],[3,6,7],[3,6,8]],"weights":"011000001100000000100001000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,21,21,44]}
{"vertices":9,"triangles":[[0,1,4],[0,1,5],[0,2,4],[0,2,5],[1,3,7],[1,3,8],[1,4,6],[1,5,6],[1,6,7],[1,6,8],[2,3,7],[2,3,8],[2,4,6],[2,5,6],[2,6,7],[2,6,8]],"weights":"110000000100100100100000000000000000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,65,78,78]}
{"vertices":10,"triangles":[[0,4,8],[0,4,9],[0,5,8],[0,5,9],[1,6,8],[1,6,9],[1,7,8],[1,7,9],[2,6,8],[2,6,9],[2,7,8],[2,7,9],[3,4,8],[3,4,9],[3,5,8],[3,5,9]],"weights":"000000011000000110000011000011000000000000000","three_colored":true,"first_points":[27,9,75,6,43,41,73,10,10,35,35,1,1,37,59,59]}
{"vertices":10,"triangles":[[0,6,8],[0,6,9],[0,7,8],[0,7,9],[1,6,8],[1,6,9],[1,7,8],[1,7,9],[2,4,8],[2,4,9],[2,5,8],[2,5,9],[3,4,8],[3,4,9],[3,5,8],[3,5,9]],"weights":"000000011000000110000011000011000000000000000","three_colored":true,"first_points":[27,9,75,6,43,70,76,10,10,55,55,4,4,22,60,60]}
{"vertices":10,"triangles":[[0,1,3],[0,1,8],[0,1,9],[0,3,4],[0,3,5],[0,4,8],[0,4,9],[0,5,8],[0,5,9],[1,3,6],[1,3,7],[1,6,8],[1,6,9],[1,7,8],[1,7,9],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[4,6,8],[4,6,9],[4,7,8],[4,7,9],[5,6,8],[5,6,9],[5,7,8],[5,7,9]],"weights":"100110000000011000000000000000011001100000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,4,72,72]}
{"vertices":9,"triangles":[[0,3,5],[0,3,6],[0,4,5],[0,4,6],[1,5,7],[1,5,8],[1,6,7],[1,6,8],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,5,7],[3,6,7],[4,5,7],[4,6,7]],"weights":"000011000000000000000000000000011110","three_colored":true,"first_points":[27,9,75,6,43,38,76,10,10,32,32,4,4,30,53,56]}
{"vertices":9,"triangles":[[0,3,5],[0,3,6],[0,4,5],[0,4,6],[1,5,7],[1,5,8],[1,6,7],[1,6,8],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,5,8],[3,6,8],[4,5,8],[4,6,8]],"weights":"000011000000000000000000000000011110","three_colored":true,"first_points":[27,9,75,6,43,38,76,10,10,32,32,4,4,16,30,53]}
{"vertices":9,"triangles":[[0,3,5],[0,3,6],[0,4,5],[0,4,6],[1,5,7],[1,5,8],[1,6,7],[1,6,8],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,5,7],[4,5,8],[4,6,7],[4,6,8]],"weights":"000011000000000000000000000000011110","three_colored":true,"first_points":[27,9,75,6,43,38,76,10,10,32,32,4,4,30,30,53]}
{"vertices":9,"triangles":[[0,3,7],[0,3,8],[0,4,7],[0,4,8],[1,5,7],[1,5,8],[1,6,7],[1,6,8],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,5,7],[4,5,8],[4,6,7],[4,6,8]],"weights":"000000110000000000000000000000011110","three_colored":true,"first_points":[27,9,75,6,43,38,76,10,10,32,32,4,4,16,16,80]}
{"vertices":9,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,5],[1,3,6],[1,4,5],[1,4,6],[1,5,7],[1,5,8],[1,6,7],[1,6,8],[2,3,5],[2,3,6],[2,4,5],[2,4,6],[2,5,7],[2,5,8],[2,6,7],[2,6,8]],"weights":"110000000001100001100000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,13,13,43]}
{"vertices":9,"triangles":[[0,4,7],[0,4,8],[0,5,7],[0,5,8],[1,4,7],[1,4,8],[1,5,7],[1,5,8],[2,4,7],[2,4,8],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,4,7],[3,4,8],[3,5,7],[3,5,8],[3,6,7],[3,6,8]],"weights":"000000000000000000000000000011011110","three_colored":true,"first_points":[27,9,75,6,43,38,76,10,10,32,32,4,4,23,30,30]}
{"vertices":10,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,7],[1,4,7],[1,5,8],[1,5,9],[1,6,8],[1,6,9],[1,7,8],[1,7,9],[2,3,7],[2,4,7],[2,5,8],[2,5,9],[2,6,8],[2,6,9],[2,7,8],[2,7,9]],"weights":"110000000000111000011100000000000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,41,69,69]}
{"vertices":9,"triangles":[[0,3,7],[0,3,8],[0,4,7],[0,4,8],[1,5,7],[1,5,8],[1,6,7],[1,6,8],[2,3,7],[2,3,8],[2,4,7],[2,4,8],[2,5,7],[2,5,8],[2,6,7],[2,6,8]],"weights":"000000110000011000011000000000000000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,14,14,65]}
{"vertices":13,"triangles":[[0,2,10],[0,2,12],[0,10,11],[0,11,12],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,8,10],[2,8,12],[2,9,10],[2,9,12],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[8,10,11],[8,11,12],[9,10,11],[9,11,12]],"weights":"000000000000001100001010110000101110000101000000100000010000000000000000000101","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,21,43,50]}
{"vertices":13,"triangles":[[0,2,11],[0,2,12],[0,10,11],[0,10,12],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,3,11],[2,3,12],[3,10,11],[3,10,12],[4,6,8],[4,6,9],[4,7,8],[4,7,9],[5,6,8],[5,6,9],[5,7,8],[5,7,9]],"weights":"010001100100000000000001110000000001100100011001001100100000000000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,43,52,52]}
{"vertices":13,"triangles":[[0,2,11],[0,2,12],[0,10,11],[0,10,12],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,8,11],[2,8,12],[2,9,11],[2,9,12],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[8,10,11],[8,10,12],[9,10,11],[9,10,12]],"weights":"000000000000001100000110110000011110000011000001000000100000000000000000000110","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,17,21,21]}
{"vertices":13,"triangles":[[0,1,3],[0,1,11],[0,3,10],[0,10,11],[1,3,12],[1,11,12],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,10,12],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[5,7,9],[5,8,9],[6,7,9],[6,8,9],[10,11,12]],"weights":"100000110100000110000010000000000000000000000000000110100110100000010001000010","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,23,44,56]}
{"vertices":13,"triangles":[[0,1,3],[0,1,11],[0,1,12],[0,3,10],[0,10,11],[0,10,12],[1,3,9],[1,9,11],[1,9,12],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,10],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,10,11],[9,10,12]],"weights":"100011000100101000010000011000100000000000110001000001000001000000000000100000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,23,44,70]}
{"vertices":13,"triangles":[[0,1,3],[0,1,10],[0,3,11],[0,10,11],[1,3,9],[1,9,10],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,11],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[5,7,12],[5,8,12],[6,7,12],[6,8,12],[9,10,11]],"weights":"100000110010000110010000000000000000000000000000000110010110010010001000010000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,15,23,40]}
{"vertices":13,"triangles":[[0,1,3],[0,1,10],[0,3,11],[0,10,11],[1,3,12],[1,10,12],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,11,12],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[5,7,9],[5,8,9],[6,7,9],[6,8,9],[10,11,12]],"weights":"100000110010000110000010000000000000000000000000000110010110010000010001000001","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,44,49,56]}
{"vertices":13,"triangles":[[0,1,3],[0,1,10],[0,3,11],[0,10,11],[1,3,9],[1,3,12],[1,9,10],[1,10,12],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,11],[3,11,12],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,10,11],[10,11,12]],"weights":"000000000000010110001001011000100100000010110001000000010000010000000000000100","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,15,23,56]}
{"vertices":13,"triangles":[[0,1,3],[0,1,10],[0,1,12],[0,3,11],[0,10,11],[0,11,12],[1,3,9],[1,9,10],[1,9,12],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,11],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,10,11],[9,11,12]],"weights":"100011000010101000010000011000010000000000110000100001000001000000000000010000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,15,23,44]}
{"vertices":13,"triangles":[[0,1,3],[0,1,11],[0,3,10],[0,3,12],[0,10,11],[0,11,12],[1,3,9],[1,9,11],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,10],[3,9,12],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,10,11],[9,11,12]],"weights":"001011000010000000000001011000010100001000110000100001000001000000000000010000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,23,44,49]}
{"vertices":13,"triangles":[[0,1,3],[0,1,11],[0,3,10],[0,3,12],[0,10,11],[0,11,12],[1,3,9],[1,9,11],[2,5,7],[2,5,8],[2,5,10],[2,6,7],[2,6,8],[2,6,10],[3,9,10],[3,9,12],[4,5,7],[4,5,8],[4,5,10],[4,6,7],[4,6,8],[4,6,10],[9,10,11],[9,11,12]],"weights":"100000110101101000010000000110101000000000001101010000000000000010001000101000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,23,44,75]}
{"vertices":13,"triangles":[[0,3,11],[0,3,12],[0,10,11],[0,10,12],[1,5,7],[1,5,8],[1,6,7],[1,6,8],[2,3,11],[2,3,12],[2,10,11],[2,10,12],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[5,7,9],[5,8,9],[6,7,9],[6,8,9]],"weights":"001000110100000000000001000110100011000000000000000110100110100000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,44,71,71]}
{"vertices":13,"triangles":[[0,1,3],[0,1,10],[0,3,11],[0,3,12],[0,10,11],[0,10,12],[1,3,9],[1,9,10],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,9,11],[3,9,12],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[9,10,11],[9,10,12]],"weights":"001011000100000000000001011000100100001000110001000001000001000000000000100000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,15,23,23]}
{"vertices":13,"triangles":[[0,1,3],[0,1,10],[0,3,11],[0,3,12],[0,10,11],[0,10,12],[1,3,9],[1,9,10],[2,5,7],[2,5,8],[2,5,11],[2,6,7],[2,6,8],[2,6,11],[3,9,11],[3,9,12],[4,5,7],[4,5,8],[4,5,11],[4,6,7],[4,6,8],[4,6,11],[9,10,11],[9,10,12]],"weights":"100000110011101000010000000110011000000000001100110000000000000010001000011000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,15,23,75]}
{"vertices":12,"triangles":[[0,1,2],[0,1,4],[0,2,9],[0,4,9],[1,2,11],[1,4,11],[2,9,11],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,9,11],[5,7,10],[5,8,10],[6,7,10],[6,8,10]],"weights":"100011001000100000011000000000011001000000000000011000110000000110","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,9,14,27]}
{"vertices":12,"triangles":[[0,1,2],[0,1,4],[0,2,10],[0,4,10],[1,2,11],[1,4,11],[2,10,11],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[4,10,11],[5,7,9],[5,8,9],[6,7,9],[6,8,9]],"weights":"011100001000000000000001100001011000011100001000100001000000000010","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,9,27,44]}
{"vertices":13,"triangles":[[0,1,4],[0,1,11],[0,1,12],[0,4,10],[0,10,11],[0,10,12],[1,4,7],[1,7,11],[1,7,12],[2,5,8],[2,5,9],[2,6,8],[2,6,9],[3,5,8],[3,5,9],[3,6,8],[3,6,9],[4,7,10],[7,10,11],[7,10,12]],"weights":"100011000100110001000000011000100011000100000000000100000100000001000000000000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,9,72,72]}
{"vertices":12,"triangles":[[0,1,2],[0,1,5],[0,2,9],[0,5,9],[1,2,11],[1,5,11],[2,9,11],[3,6,8],[3,6,10],[3,7,8],[3,7,10],[4,6,8],[4,6,10],[4,7,8],[4,7,10],[5,9,11]],"weights":"100001101000110000001000000000001101000110100000000000010001000010","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,5,7,9,14,27]}
{"vertices":12,"triangles":[[0,1,2],[0,1,5],[0,2,10],[0,5,10],[1,2,11],[1,5,11],[2,10,11],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,6,8],[4,6,9],[4,7,8],[4,7,9],[5,10,11]],"weights":"100001100100110000001000000000001100100110010000000000010001000001","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,29,55,5,5,2,9,27]}
{"vertices":10,"triangles":[[0,1,3],[0,1,9],[0,3,4],[0,3,5],[0,4,9],[0,5,9],[1,3,8],[1,8,9],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,4,8],[3,5,6],[3,5,7],[3,5,8],[4,6,9],[4,7,9],[4,8,9],[5,6,9],[5,7,9],[5,8,9]],"weights":"000000000110000010110000110000000010001000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,2,27,72]}
{"vertices":10,"triangles":[[0,1,2],[0,1,9],[0,2,4],[0,4,9],[1,2,3],[1,2,8],[1,3,9],[1,8,9],[2,3,5],[2,3,6],[2,4,8],[2,5,7],[2,6,7],[3,5,9],[3,6,9],[4,8,9],[5,7,9],[6,7,9]],"weights":"000000000100000010111000000000000010001001000","three_colored":true,"first_points":[27,9,75,6,43,15,74,10,10,29,55,2,2,17,27,75]}
{"vertices":10,"triangles":[[0,1,2],[0,1,9],[0,2,4],[0,2,7],[0,4,9],[0,7,9],[1,2,3],[1,2,8],[1,3,9],[1,8,9],[2,3,6],[2,4,5],[2,5,7],[2,6,8],[3,6,9],[4,5,9],[5,7,9],[6,8,9]],"weights":"010000001000000001010010000001000000001000001","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,15,33,75]}
{"vertices":12,"triangles":[[0,1,2],[0,1,8],[0,2,9],[0,4,6],[0,4,7],[0,5,6],[0,5,7],[0,8,9],[1,2,11],[1,8,11],[2,9,11],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[4,6,10],[4,7,10],[5,6,10],[5,7,10],[8,9,11]],"weights":"100110001000100000011000000000110001000000011000011000000000000110","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,7,72,78]}
{"vertices":13,"triangles":[[0,1,4],[0,1,12],[0,2,3],[0,2,11],[0,3,10],[0,4,5],[0,4,6],[0,5,12],[0,6,12],[0,10,11],[1,4,7],[1,7,12],[2,3,8],[2,3,9],[2,8,11],[2,9,11],[3,8,10],[3,9,10],[4,5,7],[4,6,7],[5,7,12],[6,7,12],[8,10,11],[9,10,11]],"weights":"010100000101000000000000000111000000000000001110000000000000000001010101101000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,23,44,72]}
{"vertices":13,"triangles":[[0,1,4],[0,1,12],[0,2,3],[0,2,10],[0,3,11],[0,4,5],[0,4,6],[0,5,12],[0,6,12],[0,10,11],[1,4,7],[1,7,12],[2,3,8],[2,3,9],[2,8,10],[2,9,10],[3,8,11],[3,9,11],[4,5,7],[4,6,7],[5,7,12],[6,7,12],[8,10,11],[9,10,11]],"weights":"010100000011000000000000000111000000000000001110000000000000000000110011011000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,15,23,72]}
{"vertices":10,"triangles":[[0,1,4],[0,1,9],[0,4,5],[0,4,6],[0,5,9],[0,6,9],[1,4,8],[1,8,9],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,5,8],[4,6,8],[5,8,9],[6,8,9]],"weights":"100011000000001100000000000000000000110110000","three_colored":true,"first_points":[27,9,75,6,43,41,73,10,10,35,35,1,1,14,29,72]}
{"vertices":10,"triangles":[[0,1,2],[0,1,4],[0,1,9],[0,2,3],[0,3,9],[0,4,5],[0,4,6],[0,5,7],[0,6,7],[1,2,8],[1,4,8],[1,8,9],[2,3,8],[3,8,9],[4,5,8],[4,6,8],[5,7,8],[6,7,8]],"weights":"101011000000000100000000000010000000010010000","three_colored":true,"first_points":[27,9,75,6,43,41,73,10,10,35,35,1,1,25,27,75]}
{"vertices":9,"triangles":[[0,1,2],[0,1,4],[0,2,7],[0,4,7],[1,2,3],[1,2,8],[1,3,5],[1,3,6],[1,4,8],[1,5,8],[1,6,8],[2,3,7],[2,7,8],[3,5,7],[3,6,7],[4,7,8],[5,7,8],[6,7,8]],"weights":"100000100100001000000000100000000001","three_colored":true,"first_points":[27,9,75,6,43,64,79,10,10,58,58,7,7,9,15,53]}
{"vertices":9,"triangles":[[0,1,3],[0,1,8],[0,2,3],[0,2,8],[0,3,4],[0,3,5],[0,4,8],[0,5,8],[1,3,6],[1,3,7],[1,6,8],[1,7,8],[2,3,7],[2,7,8],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[4,6,8],[4,7,8],[5,6,8],[5,7,8]],"weights":"001000010000000000000001100000000011","three_colored":true,"first_points":[27,9,75,6,43,15,74,10,10,29,55,2,2,27,57,74]}
{"vertices":13,"triangles":[[0,1,2],[0,1,5],[0,1,11],[0,1,12],[0,2,10],[0,5,6],[0,5,7],[0,5,10],[0,6,11],[0,7,11],[0,10,11],[0,10,12],[1,2,4],[1,4,12],[1,5,8],[1,5,9],[1,8,11],[1,9,11],[2,4,10],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,10,12],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[5,8,10],[5,9,10],[6,8,11],[6,9,11],[7,8,11],[7,9,11],[8,10,11],[9,10,11]],"weights":"100001100100001000110000000000000000000000011001000000000011000110000100100000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,9,72,75]}
{"vertices":12,"triangles":[[0,4,5],[0,4,6],[0,5,9],[0,6,9],[1,2,3],[1,2,11],[1,3,7],[1,7,11],[2,3,8],[2,8,11],[3,7,8],[4,5,10],[4,6,10],[5,9,10],[6,9,10],[7,8,11]],"weights":"010100101001010010100000001010000000000001010000000000001010100100","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,35,58,1,2,25,27,33]}
{"vertices":12,"triangles":[[0,4,5],[0,4,6],[0,5,10],[0,6,10],[1,2,3],[1,2,11],[1,3,7],[1,7,11],[2,3,8],[2,8,11],[3,7,8],[4,5,9],[4,6,9],[5,9,10],[6,9,10],[7,8,11]],"weights":"010100100101010010010000001100000000000001100000000000001100010100","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,35,58,1,2,22,25,33]}
{"vertices":12,"triangles":[[0,1,2],[0,1,5],[0,2,10],[0,5,10],[1,2,4],[1,2,11],[1,4,5],[1,5,11],[2,4,10],[2,10,11],[3,6,8],[3,6,9],[3,7,8],[3,7,9],[4,5,10],[5,6,8],[5,6,9],[5,7,8],[5,7,9],[5,10,11]],"weights":"000000000001101000000000110010001100100000000110010000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,9,22,27]}
{"vertices":10,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,9],[1,4,9],[1,5,7],[1,5,8],[1,6,7],[1,6,8],[1,8,9],[2,3,9],[2,4,9],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[2,8,9]],"weights":"000000000011001101100110000000000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,13,22,72]}
{"vertices":10,"triangles":[[0,1,2],[0,1,3],[0,1,9],[0,2,7],[0,3,4],[0,3,5],[0,3,7],[0,4,9],[0,5,9],[0,7,9],[1,2,8],[1,3,6],[1,3,8],[1,6,9],[1,8,9],[2,7,8],[3,4,6],[3,4,8],[3,5,6],[3,5,8],[3,6,7],[3,7,8],[4,6,9],[4,8,9],[5,6,9],[5,8,9],[6,7,9],[7,8,9]],"weights":"011000001000000000001010001010000000000001001","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,9,27,72]}
{"vertices":10,"triangles":[[0,1,4],[0,1,9],[0,4,5],[0,4,7],[0,5,9],[0,7,9],[1,4,6],[1,4,8],[1,6,9],[1,8,9],[2,3,4],[2,3,9],[2,4,7],[2,7,9],[3,4,8],[3,8,9],[4,5,6],[5,6,9]],"weights":"000100001000000000100001000000010100000001001","three_colored":true,"first_points":[27,9,75,6,33,15,72,10,20,29,55,1,2,12,30,72]}
{"vertices":9,"triangles":[[0,2,6],[0,2,7],[0,3,6],[0,3,7],[1,2,4],[1,2,5],[1,2,6],[1,3,4],[1,3,5],[1,3,6],[2,4,8],[2,5,8],[2,7,8],[3,4,8],[3,5,8],[3,7,8]],"weights":"011000001100000000001000010000000000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,14,23,24]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,2,7],[1,3,4],[1,3,5],[1,3,7],[1,4,6],[1,5,6],[2,4,8],[2,5,8],[2,7,8],[3,4,8],[3,5,8],[3,7,8],[4,6,8],[5,6,8]],"weights":"011001001100100000001000010000000010","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,52,71,72]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,2,7],[1,3,4],[1,3,5],[1,3,7],[2,4,6],[2,4,8],[2,5,6],[2,5,8],[2,7,8],[3,4,6],[3,4,8],[3,5,6],[3,5,8],[3,7,8]],"weights":"000000000000000011010110100000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,22,44,72]}
{"vertices":10,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,8],[1,4,8],[1,5,7],[1,5,9],[1,6,7],[1,6,9],[1,8,9],[2,3,8],[2,4,8],[2,5,7],[2,5,9],[2,6,7],[2,6,9],[2,8,9]],"weights":"110000000000110100011010000000000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,13,41,69]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,2,6],[0,3,4],[0,3,5],[0,3,6],[1,2,4],[1,2,5],[1,2,8],[1,3,4],[1,3,5],[1,3,8],[2,6,7],[2,7,8],[3,6,7],[3,7,8]],"weights":"011000001100000000010000100000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,23,39,71]}
{"vertices":13,"triangles":[[0,2,8],[0,2,9],[0,2,10],[0,8,11],[0,9,11],[0,10,11],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,8,12],[2,9,12],[2,10,12],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[8,11,12],[9,11,12],[10,11,12]],"weights":"010110000010101100000101000000001110000010000000010000001000000000000000000001","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,11,34,58]}
{"vertices":9,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,5],[1,3,6],[1,3,8],[1,4,5],[1,4,6],[1,4,8],[1,5,7],[1,6,7],[1,7,8],[2,3,5],[2,3,6],[2,3,8],[2,4,5],[2,4,6],[2,4,8],[2,5,7],[2,6,7],[2,7,8]],"weights":"000000000110010110010000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,22,41,43]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,2,7],[1,3,4],[1,3,5],[1,3,7],[2,4,6],[2,4,8],[2,5,6],[2,5,8],[2,6,7],[2,7,8],[3,4,6],[3,4,8],[3,5,6],[3,5,8],[3,6,7],[3,7,8]],"weights":"000000000000000011010110100000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,21,40,44]}
{"vertices":10,"triangles":[[0,1,7],[0,1,8],[0,2,7],[0,2,8],[1,7,9],[1,8,9],[2,7,9],[2,8,9],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,5,7],[4,5,8],[4,6,7],[4,6,8]],"weights":"000000110000000000000000000110001100000000011","three_colored":true,"first_points":[27,9,75,6,43,44,76,10,10,29,29,4,4,14,14,15]}
{"vertices":12,"triangles":[[0,4,6],[0,4,7],[0,5,6],[0,5,7],[1,2,10],[1,2,11],[1,8,10],[1,8,11],[2,9,10],[2,9,11],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[8,9,10],[8,9,11]],"weights":"010110010001011001000100000100110010000000100000100000000000100000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,43,78,78]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,2,6],[0,2,7],[0,3,4],[0,3,5],[0,3,6],[0,3,7],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[2,6,8],[2,7,8],[3,6,8],[3,7,8]],"weights":"011000001100000000001000010000000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,14,14,15]}
{"vertices":9,"triangles":[[0,4,6],[0,4,7],[0,5,6],[0,5,7],[1,2,6],[1,2,7],[1,3,6],[1,3,7],[2,6,8],[2,7,8],[3,6,8],[3,7,8],[4,6,8],[4,7,8],[5,6,8],[5,7,8]],"weights":"000001100000110000000000000000000011","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,5,5,24]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,2,6],[1,2,7],[1,3,4],[1,3,5],[1,3,6],[1,3,7],[2,6,8],[2,7,8],[3,6,8],[3,7,8]],"weights":"011000001100000000001000010000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,1,2,21,21,26]}
{"vertices":9,"triangles":[[0,1,4],[0,1,5],[0,4,8],[0,5,8],[1,2,6],[1,2,7],[1,3,6],[1,3,7],[1,4,7],[1,5,7],[2,6,8],[2,7,8],[3,6,8],[3,7,8],[4,7,8],[5,7,8]],"weights":"100000010000110000000000000000000011","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,5,14,15]}
{"vertices":9,"triangles":[[0,2,6],[0,2,7],[0,3,6],[0,3,7],[0,4,6],[0,4,7],[0,5,6],[0,5,7],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,6,8],[2,7,8],[3,6,8],[3,7,8]],"weights":"000001100000110000000000000000000011","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,23,23,24]}
{"vertices":9,"triangles":[[0,2,6],[0,2,7],[0,3,6],[0,3,7],[1,2,6],[1,2,7],[1,3,6],[1,3,7],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,6,8],[2,7,8],[3,6,8],[3,7,8],[4,6,8],[4,7,8],[5,6,8],[5,7,8]],"weights":"000001100000110000000000000000000011","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,32,61,1,1,14,14,15]}
{"vertices":10,"triangles":[[0,1,2],[0,1,9],[0,2,4],[0,4,9],[1,2,3],[1,2,7],[1,2,8],[1,3,9],[1,7,9],[1,8,9],[2,3,5],[2,3,6],[2,4,7],[2,5,8],[2,6,8],[3,5,9],[3,6,9],[4,7,9],[5,8,9],[6,8,9]],"weights":"000000000100000010111000000000000010001001000","three_colored":true,"first_points":[27,9,75,6,43,15,74,10,10,29,55,2,2,27,33,75]}
{"vertices":11,"triangles":[[0,1,2],[0,1,4],[0,1,9],[0,1,10],[0,2,3],[0,3,10],[0,4,5],[0,4,6],[0,5,9],[0,6,9],[1,2,8],[1,4,7],[1,4,8],[1,7,9],[1,8,9],[1,8,10],[2,3,8],[3,8,10],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[5,7,9],[5,8,9],[6,7,9],[6,8,9]],"weights":"1010110000000001100000000000001100000000011001100000000","three_colored":true,"first_points":[27,9,75,6,43,15,73,10,10,29,55,1,1,27,72,75]}
{"vertices":10,"triangles":[[0,1,4],[0,1,9],[0,4,5],[0,4,6],[0,5,9],[0,6,9],[1,4,7],[1,4,8],[1,7,9],[1,8,9],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,5,7],[3,5,8],[3,6,7],[3,6,8],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[5,7,9],[5,8,9],[6,7,9],[6,8,9]],"weights":"100011000000001100000000000000000000110110000","three_colored":true,"first_points":[27,9,75,6,43,41,73,10,10,35,35,1,1,29,29,72]}
{"vertices":9,"triangles":[[0,1,3],[0,1,8],[0,3,4],[0,3,6],[0,3,7],[0,4,8],[0,6,8],[0,7,8],[1,3,5],[1,5,8],[2,3,6],[2,3,7],[2,6,8],[2,7,8],[3,4,5],[4,5,8]],"weights":"001000010000000100001010000000001000","three_colored":true,"first_points":[27,9,75,6,33,15,72,10,20,29,55,1,2,12,12,72]}
{"vertices":9,"triangles":[[0,1,2],[0,1,4],[0,2,6],[0,4,6],[1,2,3],[1,2,8],[1,3,5],[1,4,8],[1,5,8],[2,3,6],[2,3,7],[2,6,8],[2,7,8],[3,5,6],[3,5,7],[4,6,8],[5,6,8],[5,7,8]],"weights":"000000001011000000110000000110110000","three_colored":true,"first_points":[27,9,75,6,43,15,79,10,10,35,58,7,7,9,19,53]}
{"vertices":9,"triangles":[[0,1,2],[0,1,4],[0,2,7],[0,4,7],[1,2,3],[1,2,8],[1,3,5],[1,4,8],[1,5,8],[2,3,6],[2,3,7],[2,6,8],[2,7,8],[3,5,6],[3,5,7],[4,7,8],[5,6,8],[5,7,8]],"weights":"000000001011000000110000000110110000","three_colored":true,"first_points":[27,9,75,6,43,15,79,10,10,35,58,7,7,2,9,53]}
{"vertices":10,"triangles":[[0,1,2],[0,1,9],[0,2,4],[0,4,9],[1,2,3],[1,2,7],[1,2,8],[1,3,5],[1,3,9],[1,5,8],[1,7,9],[1,8,9],[2,3,6],[2,4,7],[2,6,8],[3,5,6],[3,6,9],[4,7,9],[5,6,8],[6,8,9]],"weights":"000000000100100010101000000000100011000001000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,35,58,1,2,27,33,75]}
{"vertices":11,"triangles":[[0,1,4],[0,1,10],[0,4,5],[0,4,6],[0,4,9],[0,5,10],[0,6,10],[0,9,10],[1,3,4],[1,3,10],[1,4,7],[1,4,8],[1,7,10],[1,8,10],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[3,4,9],[3,9,10],[4,5,7],[4,5,8],[4,6,7],[4,6,8],[4,7,9],[4,8,9],[5,7,10],[5,8,10],[6,7,10],[6,8,10],[7,9,10],[8,9,10]],"weights":"0101000001000000000100011001000001001100000000000001010","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,9,21,73]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[2,6,8],[2,7,8],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[3,6,8],[3,7,8]],"weights":"000000000000000011001110010000000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,40,40,70]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,2,8],[1,3,4],[1,3,5],[1,3,8],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[2,6,8],[2,7,8],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[3,6,8],[3,7,8]],"weights":"000000000000000011001110010000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,40,44,70]}
{"vertices":9,"triangles":[[0,4,6],[0,4,7],[0,5,6],[0,5,7],[1,4,6],[1,4,7],[1,5,6],[1,5,7],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[2,6,8],[2,7,8],[3,4,6],[3,4,7],[3,5,6],[3,5,7],[3,6,8],[3,7,8]],"weights":"000000000000000000000000000110110011","three_colored":true,"first_points":[27,9,75,6,43,38,76,10,10,32,32,4,4,30,30,31]}
{"vertices":10,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,9],[1,4,9],[1,5,7],[1,5,8],[1,6,7],[1,6,8],[1,7,9],[1,8,9],[2,3,9],[2,4,9],[2,5,7],[2,5,8],[2,6,7],[2,6,8],[2,7,9],[2,8,9]],"weights":"110000000000110010011001000000000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,22,22,72]}
{"vertices":10,"triangles":[[0,1,3],[0,1,9],[0,3,4],[0,3,5],[0,4,9],[0,5,9],[1,3,6],[1,3,7],[1,3,8],[1,6,9],[1,7,9],[1,8,9],[2,3,7],[2,3,8],[2,7,9],[2,8,9],[3,4,6],[3,5,6],[4,6,9],[5,6,9]],"weights":"000000000010000011000001110000000010001000000","three_colored":true,"first_points":[27,9,75,6,43,15,72,10,10,29,55,1,2,30,30,72]}
{"vertices":10,"triangles":[[0,1,3],[0,1,9],[0,3,4],[0,3,5],[0,4,9],[0,5,9],[1,3,6],[1,3,7],[1,3,8],[1,6,9],[1,7,9],[1,8,9],[2,4,6],[2,4,7],[2,5,6],[2,5,7],[3,4,6],[3,4,7],[3,4,8],[3,5,6],[3,5,7],[3,5,8],[4,6,9],[4,7,9],[4,8,9],[5,6,9],[5,7,9],[5,8,9]],"weights":"000000000110000010110000110000000010001000000","three_colored":true,"first_points":[27,9,75,6,43,44,73,10,10,29,29,1,1,4,27,72]}
{"vertices":9,"triangles":[[0,1,3],[0,1,4],[0,2,3],[0,2,4],[1,3,5],[1,3,6],[1,3,7],[1,4,5],[1,4,6],[1,4,7],[1,5,8],[1,6,8],[1,7,8],[2,3,5],[2,3,6],[2,3,7],[2,4,5],[2,4,6],[2,4,7],[2,5,8],[2,6,8],[2,7,8]],"weights":"000000000110001110001000000000000000","three_colored":true,"first_points":[27,9,75,6,43,44,79,10,10,29,29,7,7,41,43,69]}
{"vertices":9,"triangles":[[0,2,6],[0,2,7],[0,3,6],[0,3,7],[1,2,4],[1,2,5],[1,3,4],[1,3,5],[2,4,8],[2,5,8],[2,6,8],[2,7,8],[3,4,8],[3,5,8],[3,6,8],[3,7,8]],"weights":"011000001100000000001000010000000000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,32,61,5,5,23,23,24]}
{"vertices":9,"triangles":[[0,2,4],[0,2,5],[0,3,4],[0,3,5],[1,2,4],[1,2,5],[1,2,6],[1,2,7],[1,3,4],[1,3,5],[1,3,6],[1,3,7],[2,4,8],[2,5,8],[2,6,8],[2,7,8],[3,4,8],[3,5,8],[3,6,8],[3,7,8]],"weights":"011000001100000000001000010000000000","three_colored":true,"first_points":[27,9,75,6,43,44,72,10,10,29,29,4,8,21,22,72]}
{"vertices":9,"triangles":[[0,2,6],[0,2,7],[0,3,6],[0,3,7],[1,2,4],[1,2,5],[1,2,6],[1,2,7],[1,3,4],[1,3,5],[1,3,6],[1,3,7],[2,4,8],[2,5,8],[2,6,8],[2,7,8],[3,4,8],[3,5,8],[3,6,8],[3,7,8]],"weights":"011000001100000000001000010000000000","three_colored":true,"first_points":[27,9,75,6,43,15,77,10,10,29,55,5,5,14,14,15]}


==> anc/potential/stars/s16cap2_222_progress.log <==
pattern 222 verified 2548176


==> anc/potential/stars/s16cap2_222_result.json <==
{"status":"verified_by_core_certificates","pattern":"222","records":2548176,"pool_bases":45,"compressed_to_P14":0,"empty_cores":2244897,"nonempty_cores":303279,"distinct_cores":848,"three_colored_cores":848,"core_equations":15779}


==> anc/potential/stars/s16cap2_coverage.json <==
{
  "status": "verified",
  "method": "Independent Burnside count with projective-line capacities",
  "patterns": [
    {
      "pattern": "122",
      "pool_bases": 81,
      "cap2_pool_bases": 81,
      "records": 102849075
    },
    {
      "pattern": "222",
      "pool_bases": 45,
      "cap2_pool_bases": 45,
      "records": 2548176
    }
  ],
  "total_records": 105397251
}


==> anc/potential/stars/s16cap2_independent_verification.json <==
{
  "status": "verified",
  "templates": 105397251,
  "core_certificates": 8980,
  "distinct_cores_across_patterns": 8509,
  "core_equations": 181768,
  "reconstructed_equations": 265122,
  "negative_control_rejected": true,
  "linear_solver_used": false,
  "reconstructed_weights_sha256": "c79ce59d3b72fc05a013c0e88ee28bfad71284f729cb9ca249bdfde1f2cd03bd",
  "patterns": [
    {
      "pattern": "122",
      "templates": 102849075,
      "core_certificates": 8132,
      "core_equations": 165989,
      "reconstructed_equations": 241281,
      "sha256": "2d81a65c4f05d583a71b3812b6a750a92f8967d5418db2a11a190f79839fa0e4"
    },
    {
      "pattern": "222",
      "templates": 2548176,
      "core_certificates": 848,
      "core_equations": 15779,
      "reconstructed_equations": 23841,
      "sha256": "a83accd1db5ecc3644fb3f4540a36d37dda1558c7fc084f80c86b79d4f1f5c51"
    }
  ]
}


==> anc/potential/stars/verify_s16cap2_cores.py <==
#!/usr/bin/env python3
"""Directly verify saved core weights and reconstruct original 16-point weights.

No linear solver, no producer imports, no third-party modules.
The exhaustive template-to-core coverage is recorded by certify_zero_stars14;
its six template counts are independently counted by the Burnside program.
"""
from collections import Counter, defaultdict
from hashlib import sha256
from itertools import combinations
from pathlib import Path
import json
import sys


def require(condition, message):
    if not condition:
        raise ValueError(message)


def decode(code):
    return tuple(code // power % 3 for power in (27, 9, 3, 1))


def omega(x, y):
    return (x[0]*y[1]-x[1]*y[0]+x[2]*y[3]-x[3]*y[2]) % 3


def allowed_triangles(codes):
    points = list(map(decode, codes))
    result = []
    for a, b, c in combinations(range(len(points)), 3):
        e = omega(points[a], points[b])
        if not e or omega(points[b], points[c]) != e or omega(points[c], points[a]) != e:
            continue
        h = tuple((points[a][i]+points[b][i]+points[c][i]) % 3 for i in range(4))
        if any(h):
            opposite = tuple(-x % 3 for x in h)
            # Actual indexed subset sums on the isolate line.
            reachable = {0}
            for i, x in enumerate(points):
                if i in (a, b, c):
                    continue
                scalar = 1 if x == h else (2 if x == opposite else 0)
                if scalar:
                    reachable |= {(s+scalar) % 3 for s in tuple(reachable)}
            if 2 not in reachable:
                continue
        result.append((a, b, c))
    return result


def peel(faces):
    live = set(faces)
    deleted = []
    while live:
        incidence = defaultdict(list)
        for face in sorted(live):
            for edge in combinations(face, 2):
                incidence[edge].append(face)
        private = [edge for edge, triangles in incidence.items() if len(triangles) == 1]
        if not private:
            break
        edge = min(private)
        face = incidence[edge][0]
        live.remove(face)
        deleted.append((face, edge))
    vertices = sorted({v for t in live for v in t})
    rename = {v: i for i, v in enumerate(vertices)}
    core = sorted(tuple(rename[v] for v in t) for t in live)
    return core, vertices, deleted


def evaluate(n, faces, weights):
    edges = list(combinations(range(n), 2))
    require(len(weights) == len(edges), 'Wrong weight count')
    require(all(w in (0, 1, 2) for w in weights), 'Nonternary weights')
    w = dict(zip(edges, weights))
    for t in faces:
        require(sum(w[e] for e in combinations(t, 2)) % 3 == 1,
                f'Wrong weight sum on {t}')
    return w


def main():
    directory = Path(sys.argv[1] if len(sys.argv) > 1 else '.')
    coverage = json.loads((directory/'s16cap2_coverage.json').read_text())
    expected = {row['pattern']: row for row in coverage['patterns']}
    reconstructed = []
    per_pattern = []
    unique = set()
    negative_checked = False
    for pattern in sorted(expected):
        result = json.loads((directory/f's16cap2_{pattern}_result.json').read_text())
        require(result['status'] == 'verified_by_core_certificates', 'Coverage run failed')
        require(result['records'] == expected[pattern]['records'], 'Burnside count mismatch')
        require(result['pool_bases'] == expected[pattern]['pool_bases'], 'Pool count mismatch')
        require(result['compressed_to_P14'] == 0, 'Prior theorem was used')
        require(result['records'] == sum(result[k] for k in
                                        ('compressed_to_P14', 'empty_cores', 'nonempty_cores')),
                'Coverage partition mismatch')
        cert_path = directory/f's16cap2_{pattern}.jsonl'
        rows = [json.loads(line) for line in cert_path.read_text().splitlines()]
        require(len(rows) == result['distinct_cores'], 'Missing core certificate')
        seen = set()
        equations = full_equations = three_colored = 0
        for serial, cert in enumerate(rows):
            n = cert['vertices']
            require(isinstance(n, int) and 3 <= n <= 16, 'Invalid core size')
            faces = [tuple(t) for t in cert['triangles']]
            require(faces == sorted(set(faces)) and faces, 'Invalid face list')
            require(all(len(t) == 3 and tuple(sorted(set(t))) == t
                        and 0 <= t[0] < t[-1] < n for t in faces), 'Invalid face')
            require({v for t in faces for v in t} == set(range(n)), 'Unused core vertex')
            degrees = Counter(e for t in faces for e in combinations(t, 2))
            require(min(degrees.values()) >= 2, 'Private edge in claimed core')
            key = (n, tuple(faces))
            require(key not in seen, 'Repeated core certificate')
            seen.add(key)
            unique.add(key)
            raw_weights = cert['weights']
            require(set(raw_weights) <= set('012'), 'Bad weight encoding')
            weights = list(map(int, raw_weights))
            core_weights = evaluate(n, faces, weights)
            equations += len(faces)
            if not negative_checked:
                changed = weights[:]
                edge = tuple(faces[0][:2])
                index = list(combinations(range(n), 2)).index(edge)
                changed[index] = (changed[index]+1) % 3
                try:
                    evaluate(n, faces, changed)
                except ValueError:
                    negative_checked = True
                else:
                    raise ValueError('Corrupted weight was accepted')
            points = cert['first_points']
            require(len(points) == 16 and all(isinstance(x, int) and 1 <= x <= 80
                                            for x in points), 'Invalid original point list')
            require(max(Counter(min(x, sum((-a % 3)*p for a,p in zip(decode(x),(27,9,3,1)))) for x in points).values()) <= 2, 'Capacity violation')
            all_faces = allowed_triangles(points)
            actual_core, vertices, deleted = peel(all_faces)
            require(actual_core == faces and len(vertices) == n,
                    'Independent peeling gives a different core')
            full = {e: 0 for e in combinations(range(16), 2)}
            for (a, b), value in core_weights.items():
                full[vertices[a], vertices[b]] = value
            for face, edge in reversed(deleted):
                others = [e for e in combinations(face, 2) if e != edge]
                full[edge] = (1-sum(full[e] for e in others)) % 3
            full_vector = [full[e] for e in combinations(range(16), 2)]
            evaluate(16, all_faces, full_vector)
            full_equations += len(all_faces)
            reconstructed.append({'pattern': pattern, 'certificate': serial,
                                  'points': points,
                                  'weights': ''.join(map(str, full_vector)),
                                  'equations': len(all_faces)})
            three_colored += bool(cert['three_colored'])
        require(equations == result['core_equations'], 'Core equation count mismatch')
        require(three_colored == result['three_colored_cores'], 'Coloring count mismatch')
        per_pattern.append({'pattern': pattern, 'templates': result['records'],
                            'core_certificates': len(rows), 'core_equations': equations,
                            'reconstructed_equations': full_equations,
                            'sha256': sha256(cert_path.read_bytes()).hexdigest()})
        print(json.dumps(per_pattern[-1]), flush=True)
    require(negative_checked, 'Negative control missing')
    output = directory/'s16cap2_reconstructed_weights.jsonl'
    with output.open('w') as stream:
        for row in reconstructed:
            stream.write(json.dumps(row, separators=(',', ':'))+'\n')
    summary = {'status': 'verified', 'templates': sum(r['templates'] for r in per_pattern),
               'core_certificates': sum(r['core_certificates'] for r in per_pattern),
               'distinct_cores_across_patterns': len(unique),
               'core_equations': sum(r['core_equations'] for r in per_pattern),
               'reconstructed_equations': sum(r['reconstructed_equations'] for r in per_pattern),
               'negative_control_rejected': negative_checked, 'linear_solver_used': False,
               'reconstructed_weights_sha256': sha256(output.read_bytes()).hexdigest(),
               'patterns': per_pattern}
    (directory/'s16cap2_independent_verification.json').write_text(json.dumps(summary, indent=2)+'\n')
    print(json.dumps(summary), flush=True)


if __name__ == '__main__':
    main()


==> anc/verify_all.py <==
#!/usr/bin/env python3
"""Run the independent stored-certificate checks from any working directory."""
from pathlib import Path
import subprocess
import sys
root = Path(__file__).resolve().parent
for directory, script in [("potential", "quick_check.py"), ("central_free", "verify_certificates.py")]:
    subprocess.run([sys.executable, script], cwd=root/directory, check=True)
print("ALL STORED-CERTIFICATE CHECKS PASSED")

